The Ultraviolet Behavior of N=8 Supergravity at Four Loops

We describe the construction of the complete four-loop four-particle amplitude of N=8 supergravity. The amplitude is ultraviolet finite, not only in four dimensions, but in five dimensions as well. The observed extra cancellations provide additional non-trivial evidence that N=8 supergravity in four dimensions may be ultraviolet finite to all orders of perturbation theory.

==> anc/GuideToNeq8Files.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    198643,       5145]
NotebookOptionsPosition[    190710,       4892]
NotebookOutlinePosition[    191289,       4914]
CellTagsIndexPosition[    191246,       4911]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban.  April 2009", "Text",
 CellChangeTimes->{3.450498433036627*^9}],

Cell["For questions please contact jjmc@physics.ucla.edu.", "Text",
 CellChangeTimes->{{3.4501440072562943`*^9, 3.4501440170005302`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Guide to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 " four-loop four-point files"
}], "Title",
 CellChangeTimes->{{3.4501225895690937`*^9, 3.450122616972486*^9}, {
  3.450722371225176*^9, 3.450722385407555*^9}}],

Cell["Directory layout:", "Text",
 CellChangeTimes->{{3.450139563717012*^9, 3.45013956832484*^9}}],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{-2., -2.1437508791444563`*^-15}, \
{-0.9999999999999989, -1.000000000000001}, {-1., -1.0718754395722282`*^-15}, \
{-1.000000000000001, 0.9999999999999989}, {1.0718754395722282`*^-15, -1.}, {
    0., 0.}, {-1.0718754395722282`*^-15, 1.}}, {
     {RGBColor[0.5, 0., 0.], 
      LineBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {3, 6}, {4, 7}}]}, {InsetBox[
       FrameBox["\<\"aux/\"\>",
        Background->RGBColor[0.7, 0.7, 1],
        BaseStyle->{FontFamily -> "Courier", Medium},
        FrameStyle->RGBColor[1, 0.3, 1],
        StripOnInput->False], 1], InsetBox[
       FrameBox["\<\"rawData/\"\>",
        Background->RGBColor[0.7, 0.7, 1],
        BaseStyle->{FontFamily -> "Courier", Medium},
        FrameStyle->RGBColor[1, 0.3, 1],
        StripOnInput->False], 2], InsetBox[
       FrameBox["\<\"pdf/\"\>",
        Background->RGBColor[0.7, 0.7, 1],
        BaseStyle->{FontFamily -> "Courier", Medium},
        FrameStyle->RGBColor[1, 0.3, 1],
        StripOnInput->False], 3], InsetBox[
       FrameBox["\<\"nb/\"\>",
        Background->RGBColor[0.7, 0.7, 1],
        BaseStyle->{FontFamily -> "Courier", Medium},
        FrameStyle->RGBColor[1, 0.3, 1],
        StripOnInput->False], 4], InsetBox[
       FrameBox[
        RowBox[{"Neq8FourLoops", ".", "m"}],
        Background->RGBColor[0.7, 0.7, 1],
        BaseStyle->{FontFamily -> "Courier", Medium},
        FrameStyle->RGBColor[1, 0.3, 1],
        StripOnInput->False], 5], InsetBox[
       FrameBox["\<\"SUGRA1.pdf\\n.\\n.\\n.\\n\\nSUGRA50.pdf\"\>",
        Background->RGBColor[0.7, 0.7, 1],
        BaseStyle->{FontFamily -> "Courier", Medium},
        FrameStyle->RGBColor[1, 0.3, 1],
        StripOnInput->False], 6], InsetBox[
       FrameBox[
        RowBox[{"\<\"SUGRA1.nb\\n.\\n.\\n.\\n\\n\"\>", 
         RowBox[{"SUGRA50", ".", "nb"}]}],
        Background->RGBColor[0.7, 0.7, 1],
        BaseStyle->{FontFamily -> "Courier", Medium},
        FrameStyle->RGBColor[1, 0.3, 1],
        StripOnInput->False], 7]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{-2., -2.1437508791444563`*^-15}, \
{-0.9999999999999989, -1.000000000000001}, {-1., -1.0718754395722282`*^-15}, \
{-1.000000000000001, 0.9999999999999989}, {1.0718754395722282`*^-15, -1.}, {
     0., 0.}, {-1.0718754395722282`*^-15, 1.}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Text",
 CellChangeTimes->{{3.450142597439022*^9, 3.4501426008447123`*^9}, {
   3.450401020817856*^9, 3.450401082081481*^9}, 3.4507204895420933`*^9, {
   3.451299562831311*^9, 3.451299564428584*^9}}],

Cell[TextData[{
 "In addition to the raw data of our numerator factors, we provide a file per \
integral, in both mathematica notebook (",
 StyleBox["nb", "Program"],
 "), and portable document format (",
 StyleBox["pdf", "Program"],
 "), describing the graph associated with the integral, and its numerator \
factor.  Due the size of the ",
 "numerator factors",
 ", we chose to supply them as individual files, to be opened one at a time."
}], "Text",
 CellChangeTimes->{{3.450470795864276*^9, 3.450470892271515*^9}, {
   3.4504709401827307`*^9, 3.4504709715998087`*^9}, {3.450471130827577*^9, 
   3.450471134946959*^9}, {3.450497945593007*^9, 3.450497954767424*^9}, 
   3.4504984319921703`*^9, 3.450720455536523*^9, 3.45124206805544*^9}],

Cell[TextData[{
 "The ",
 StyleBox["./nb/ ", "Program"],
 "and ",
 StyleBox["./pdf/ ", "Program"],
 "directories contain 2D and 3D plots of the 50 graphs associated with the 50 \
contributing integrals ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalI]", "1"], "..."}], " ", 
     SubscriptBox["\[ScriptCapitalI]", "50"]}], ")"}], TraditionalForm]]],
 ", as well as typeset numerator factors broken out by scaling properties in \
loop momenta",
 ".  ",
 "To view and interact with the ./nb/ files one must use the free ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " player (Version 7 and above) available through a minimal",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", "\[Dagger]", ")"}], TraditionalForm]]],
 " registration process from wolfram.com:\n",
 ButtonBox["http://www.wolfram.com/products/player/download.cgi",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://www.wolfram.com/products/player/download.cgi"], None},
  ButtonNote->"http://www.wolfram.com/products/player/download.cgi"]
}], "Text",
 CellChangeTimes->{{3.45014017291947*^9, 3.4501402598904943`*^9}, {
   3.450140340285885*^9, 3.450140361141635*^9}, {3.45014040298899*^9, 
   3.450140410980303*^9}, {3.450140913480112*^9, 3.45014095823822*^9}, {
   3.450141090654554*^9, 3.450141092925799*^9}, {3.450141142959928*^9, 
   3.450141167000554*^9}, {3.450141204169588*^9, 3.45014136710784*^9}, {
   3.450141530123065*^9, 3.4501416502978983`*^9}, {3.4501417376121893`*^9, 
   3.450141755072262*^9}, {3.4501426230828953`*^9, 3.450142703772725*^9}, {
   3.4501427451262827`*^9, 3.450142783079812*^9}, {3.450142938034802*^9, 
   3.450143147264556*^9}, {3.450143211750847*^9, 3.45014325126381*^9}, {
   3.45014388929393*^9, 3.450143891032098*^9}, 3.450200479125456*^9, {
   3.450401099195386*^9, 3.450401151325884*^9}, {3.4504528670446167`*^9, 
   3.450452868727324*^9}, {3.450470911727762*^9, 3.450470919185402*^9}, {
   3.4504710989380283`*^9, 3.4504711234353113`*^9}, {3.450490976949431*^9, 
   3.450490989005888*^9}, {3.450498117241249*^9, 3.450498117261218*^9}, 
   3.450498432010868*^9, {3.4507205169789257`*^9, 3.4507205169792967`*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"(", "\[Dagger]"}], TraditionalForm]]],
 ") As of April 2009, the only required fields for the download of ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " Player are \"Affiliation (faculty/student/etc).\", \"Operating System\", \
and a simple math question.  More personal attributes like name, email \
address, etc",
 ".  ",
 "seem to be optional."
}], "Text",
 CellChangeTimes->{{3.45014017291947*^9, 3.4501402598904943`*^9}, {
   3.450140340285885*^9, 3.450140361141635*^9}, {3.45014040298899*^9, 
   3.450140410980303*^9}, {3.450140913480112*^9, 3.45014095823822*^9}, {
   3.450141090654554*^9, 3.450141092925799*^9}, {3.450141142959928*^9, 
   3.450141167000554*^9}, {3.450141204169588*^9, 3.45014136710784*^9}, {
   3.450141530123065*^9, 3.4501416502978983`*^9}, {3.4501417376121893`*^9, 
   3.450141755072262*^9}, {3.4501426230828953`*^9, 3.450142703772725*^9}, {
   3.4501427451262827`*^9, 3.450142783079812*^9}, {3.450142938034802*^9, 
   3.450143147264556*^9}, {3.450143211750847*^9, 3.45014325126381*^9}, {
   3.45014388929393*^9, 3.450143891032098*^9}, 3.450200479125456*^9, {
   3.450401099195386*^9, 3.450401151325884*^9}, {3.4504528670446167`*^9, 
   3.450452868727324*^9}, {3.450470911727762*^9, 3.450470919185402*^9}, {
   3.4504710989380283`*^9, 3.4504711234353113`*^9}, {3.450490976949431*^9, 
   3.450491006078896*^9}, {3.450498117279992*^9, 3.450498117297635*^9}, {
   3.450498432029512*^9, 3.4504984320467243`*^9}}],

Cell[TextData[{
 "Why bother with these notebook files?  They provide an interactive \
manipulation of the graphs, in contrast to the static presentation of the ",
 StyleBox["pdf", "Program"],
 "s.  i.e.  Using the Math Player, one is able to rotate and zoom in and out \
of the 3D graphs, as well as dynamically shift the nodes in the 2D plots",
 ".  ",
 "This can prove valuable if the initial visual presentation of a graph \
obscures the topology or propagator labels."
}], "Text",
 CellChangeTimes->{{3.45014017291947*^9, 3.4501402598904943`*^9}, {
   3.450140340285885*^9, 3.450140361141635*^9}, {3.45014040298899*^9, 
   3.450140410980303*^9}, {3.450140913480112*^9, 3.45014095823822*^9}, {
   3.450141090654554*^9, 3.450141092925799*^9}, {3.450141142959928*^9, 
   3.450141167000554*^9}, {3.450141204169588*^9, 3.45014136710784*^9}, {
   3.450141530123065*^9, 3.4501416502978983`*^9}, {3.4501417376121893`*^9, 
   3.450141755072262*^9}, {3.4501426230828953`*^9, 3.450142703772725*^9}, {
   3.4501427451262827`*^9, 3.450142783079812*^9}, {3.450142938034802*^9, 
   3.45014311478343*^9}, {3.450143918506949*^9, 3.450143930882327*^9}, 
   3.450148858357889*^9, {3.450498117314822*^9, 3.4504981173462133`*^9}, {
   3.450498432063959*^9, 3.450498451368286*^9}}],

Cell[TextData[{
 "The ",
 StyleBox["rawData", "Program"],
 " directory contains the single file: ",
 StyleBox["Neq8FourLoops.m", "Program"],
 " which represents the raw data of our results as a Mathematica package",
 ".  ",
 "This is presented in a simple enough format that hopefully is not too \
difficult for interested parties to manipulate into the format of their \
choice."
}], "Text",
 CellChangeTimes->{{3.450141772455883*^9, 3.4501418065442677`*^9}, 
   3.450141903205028*^9, {3.450141989161002*^9, 3.4501420216613827`*^9}, {
   3.4501488927743397`*^9, 3.4501489212311296`*^9}, {3.450401180175646*^9, 
   3.4504011843509274`*^9}, {3.450464710180923*^9, 3.450464761136389*^9}, {
   3.4504910381900187`*^9, 3.450491043909953*^9}, {3.450498011486638*^9, 
   3.450498117362273*^9}, 3.450498432111887*^9}],

Cell[TextData[{
 "The remainder of this document describes the functions defined in ",
 StyleBox["Neq8FourLoops.m", "Program"],
 ", and offers some small sample calculations using them",
 ".  "
}], "Text",
 CellChangeTimes->{{3.450141772455883*^9, 3.4501418065442677`*^9}, 
   3.450141903205028*^9, {3.450141989161002*^9, 3.450142052004405*^9}, {
   3.450142140008071*^9, 3.4501421409603653`*^9}, {3.450142187383637*^9, 
   3.450142194079503*^9}, {3.450142228290001*^9, 3.450142237698214*^9}, {
   3.4501423158168783`*^9, 3.450142316174983*^9}, {3.4501489290631104`*^9, 
   3.450148941398057*^9}, 3.450498117377975*^9, 3.450498432127706*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "Raw Data package: ",
 StyleBox["Neq8FourLoops.m", "Program"]
}], "Section",
 CellChangeTimes->{{3.4501439491033373`*^9, 3.450143966752079*^9}}],

Cell["First we load the package:", "Text",
 CellChangeTimes->{{3.450148958118009*^9, 3.450148963382309*^9}, {
  3.4504647946731167`*^9, 3.450464795865179*^9}}],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"PATH", "<>", "\"\<rawData/Neq8FourLoops.m\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.4501440433328457`*^9, 3.450144087058831*^9}, {
   3.4501449617925587`*^9, 3.4501449642206297`*^9}, {3.450150108934057*^9, 
   3.450150109916758*^9}, {3.450401204091448*^9, 3.450401205138092*^9}, {
   3.45046491271882*^9, 3.450464913417452*^9}, 3.450464945005315*^9, {
   3.450490787731475*^9, 3.45049079024671*^9}}],

Cell["\<\
where PATH is a string containing the directory path where the rawData \
directory has been placed.\
\>", "Text",
 CellChangeTimes->{{3.4504012196749783`*^9, 3.450401243752046*^9}, 
   3.4504650382366962`*^9}],

Cell[TextData[{
 "This defines objects (functions) ",
 StyleBox["grav1",
  FontWeight->"Bold"],
 " ....  ",
 StyleBox["grav50,",
  FontWeight->"Bold"],
 " representing each of the 50 integrals",
 ".  ",
 "We provide a list of these objects in the symbol: ",
 StyleBox["gravObjects:",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.450144099774634*^9, 3.450144174667099*^9}, {
   3.4501442726530724`*^9, 3.450144298109131*^9}, {3.450144638479553*^9, 
   3.450144642538035*^9}, {3.450146890057809*^9, 3.45014689059238*^9}, {
   3.450148966751549*^9, 3.450148969295203*^9}, {3.450149215241971*^9, 
   3.450149236050722*^9}, 3.450498117394055*^9, {3.450498432143697*^9, 
   3.45049843215905*^9}}],

Cell[CellGroupData[{

Cell[BoxData["gravObjects"], "Input",
 CellChangeTimes->{{3.450149230744996*^9, 3.4501492321875677`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "grav1", ",", "grav2", ",", "grav3", ",", "grav4", ",", "grav5", ",", 
   "grav6", ",", "grav7", ",", "grav8", ",", "grav9", ",", "grav10", ",", 
   "grav11", ",", "grav12", ",", "grav13", ",", "grav14", ",", "grav15", ",", 
   "grav16", ",", "grav17", ",", "grav18", ",", "grav19", ",", "grav20", ",", 
   "grav21", ",", "grav22", ",", "grav23", ",", "grav24", ",", "grav25", ",", 
   "grav26", ",", "grav27", ",", "grav28", ",", "grav29", ",", "grav30", ",", 
   "grav31", ",", "grav32", ",", "grav33", ",", "grav34", ",", "grav35", ",", 
   "grav36", ",", "grav37", ",", "grav38", ",", "grav39", ",", "grav40", ",", 
   "grav41", ",", "grav42", ",", "grav43", ",", "grav44", ",", "grav45", ",", 
   "grav46", ",", "grav47", ",", "grav48", ",", "grav49", ",", "grav50"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.450149232879265*^9, 3.450465042278248*^9, 
  3.450492413833778*^9, 3.450498705297161*^9}]
}, Open  ]],

Cell["\<\
 Each object takes the following five accessors (arguments): \
\>", "Text",
 CellChangeTimes->{{3.450144099774634*^9, 3.450144174667099*^9}, {
  3.4501442726530724`*^9, 3.450144298109131*^9}, {3.450144638479553*^9, 
  3.450144642538035*^9}, {3.450146890057809*^9, 3.45014689059238*^9}, {
  3.450148966751549*^9, 3.450148969295203*^9}, {3.450149215241971*^9, 
  3.4501492293784323`*^9}}],

Cell[TextData[{
 " \"",
 StyleBox["getNumerator",
  FontSlant->"Italic"],
 "\", \"",
 StyleBox["getNumeratorList",
  FontSlant->"Italic"],
 "\",\"",
 StyleBox["getEdgeGraphForm",
  FontSlant->"Italic"],
 "\",\"",
 StyleBox["getVertexGraphForm",
  FontSlant->"Italic"],
 "\",",
 " ",
 "\"",
 StyleBox["getSymmetryFactor",
  FontSlant->"Italic"],
 ".\""
}], "Text",
 CellChangeTimes->{{3.450144099774634*^9, 3.450144174667099*^9}, {
   3.4501442726530724`*^9, 3.450144298109131*^9}, {3.450144638479553*^9, 
   3.4501446572674627`*^9}, {3.450146855875375*^9, 3.4501468793283997`*^9}, 
   3.450498117409691*^9}],

Cell["Let's look at each of these in turn.", "Text",
 CellChangeTimes->{{3.450144191499104*^9, 3.450144191955152*^9}, {
  3.450146897376329*^9, 3.450146902576096*^9}}],

Cell[CellGroupData[{

Cell["\"getNumerator\"", "Subsubsection",
 CellChangeTimes->{{3.450144318039632*^9, 3.4501443441576643`*^9}, {
  3.4501469083798103`*^9, 3.450146909896472*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"grav12", "[", "\"\<getNumerator\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.450146912344982*^9, 3.450146923450486*^9}, 
   3.450464905323393*^9, {3.45046505498221*^9, 3.45046505872504*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"lsq", "[", 
    RowBox[{"{", 
     RowBox[{"l", "[", "8", "]"}], "}"}], "]"}], " ", 
   RowBox[{"lsq", "[", 
    RowBox[{"{", 
     RowBox[{"l", "[", "9", "]"}], "}"}], "]"}], " ", 
   RowBox[{"lsq", "[", 
    RowBox[{"{", 
     RowBox[{"l", "[", "14", "]"}], "}"}], "]"}], " ", 
   RowBox[{"lsq", "[", 
    RowBox[{"{", 
     RowBox[{"l", "[", "16", "]"}], "}"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"13", " ", 
      SuperscriptBox[
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "2", "]"}]}], "]"}], "2"]}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox[
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}], "2"]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"tau", "[", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], ",", 
      RowBox[{"k", "[", "2", "]"}]}], "]"}], "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"tau", "[", 
       RowBox[{
        RowBox[{"l", "[", "5", "]"}], ",", 
        RowBox[{"l", "[", "6", "]"}]}], "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"tau", "[", 
       RowBox[{
        RowBox[{"l", "[", "10", "]"}], ",", 
        RowBox[{"l", "[", "17", "]"}]}], "]"}], "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.45014691780201*^9, 3.450146923751355*^9}, 
   3.4504649072803802`*^9, {3.4504650460898*^9, 3.450465058945241*^9}, 
   3.45049241390384*^9, 3.450498705337901*^9}]
}, Open  ]],

Cell["\<\
This function returns the complete numerator factor of the integrand with the \
momenta labeling and conservation as described by the \"getVertexGraphForm\" \
(see below).\
\>", "Text",
 CellChangeTimes->{{3.450146933105115*^9, 3.4501470550345373`*^9}, {
   3.4501475208186483`*^9, 3.450147521602474*^9}, 3.450401376596609*^9}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   StyleBox["l",
    FontWeight->"Bold"], TraditionalForm]]],
 " is reserved for inner (loop) momenta",
 ".  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"l", "[", "8", "]"}], "\[Congruent]", 
    SubscriptBox["l", "8"]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.450147056570516*^9, 3.4501470626340437`*^9}, {
   3.45014722215656*^9, 3.450147258216811*^9}, {3.450465079450672*^9, 
   3.4504650818567667`*^9}, 3.450498117426922*^9, 3.450498432176111*^9}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   StyleBox["k",
    FontWeight->"Bold"], TraditionalForm]]],
 " is reserved for external momenta.  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"k", "[", "4", "]"}], "\[Congruent]", 
    SubscriptBox["k", "4"]}], TraditionalForm]]],
 ".  ",
 " "
}], "Text",
 CellChangeTimes->{{3.450147056570516*^9, 3.4501470626340437`*^9}, {
  3.45014722215656*^9, 3.450147280765383*^9}, {3.450498117443781*^9, 
  3.4504981174604893`*^9}, {3.450498432193212*^9, 3.450498432210252*^9}}],

Cell[TextData[{
 "Observe, in the numerator factor above, the use of two functions ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     StyleBox["lsq",
      FontWeight->"Bold"], "[", 
     RowBox[{"{", 
      StyleBox["a", "Text"], "}"}], "]"}], " "}], TraditionalForm]]],
 ", and ",
 StyleBox["tau",
  FontWeight->"Bold"],
 "[",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox[
     RowBox[{
      StyleBox["a", "Text"], "_"}]], ",", 
    StyleBox[
     RowBox[{
      StyleBox["b", "Text"], "_"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "]",
 ".  ",
 "These are defined as follows,"
}], "Text",
 CellChangeTimes->{{3.450147344854102*^9, 3.4501473528861856`*^9}, {
   3.45014739551163*^9, 3.450147437399737*^9}, {3.4501475160992813`*^9, 
   3.450147518330579*^9}, {3.450148141783505*^9, 3.450148152526635*^9}, {
   3.450465223277439*^9, 3.4504652241166697`*^9}, {3.450490563429291*^9, 
   3.450490588544899*^9}, 3.45049811747823*^9, 3.450498432228005*^9}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     StyleBox["lsq",
      FontWeight->"Bold"], "[", 
     RowBox[{"{", 
      StyleBox[
       RowBox[{
        StyleBox["a", "Text"], "_"}]], "}"}], "]"}], " ", ":="}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 " the D-dimensional Lorentz square of ",
 Cell[BoxData[
  FormBox["a", TraditionalForm]]],
 ":",
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "\[CenterDot]", "a"}], TraditionalForm]]],
 " "
}], "Text",
 CellChangeTimes->{{3.4501470654664783`*^9, 3.4501472128774033`*^9}, {
   3.450147440160318*^9, 3.450147443729006*^9}, {3.450465468558813*^9, 
   3.4504654685589314`*^9}, {3.450490528764546*^9, 3.450490531232085*^9}, 
   3.450498117495842*^9}],

Cell[TextData[{
 StyleBox["tau",
  FontWeight->"Bold"],
 "[",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox[
     RowBox[{
      StyleBox["a", "Text"], "_"}]], ",", 
    StyleBox[
     RowBox[{
      StyleBox["b", "Text"], "_"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "] := twice the Lorentz product of ",
 Cell[BoxData[
  FormBox["a", TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox["b", TraditionalForm]]],
 ":",
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{"a", "\[CenterDot]", "b"}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.4501470654664783`*^9, 3.450147081666712*^9}, {
   3.4501471403155622`*^9, 3.450147175812531*^9}, {3.4504654354990664`*^9, 
   3.450465456285516*^9}, {3.450490544987323*^9, 3.450490577413595*^9}, 
   3.4504981175134687`*^9}],

Cell[TextData[{
 StyleBox["Note :",
  FontColor->RGBColor[1, 0, 0]],
 " ",
 StyleBox["propagators for certain graphs were relabeled in the manuscript \
due to size constraints on the image",
  FontColor->RGBColor[1, 0, 0]],
 ".  ",
 StyleBox["The labels in the file ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{{3.450150998689032*^9, 3.45015115293681*^9}, 
   3.450401381237444*^9, {3.450465333487255*^9, 3.450465346158757*^9}, {
   3.450498117531662*^9, 3.450498117547247*^9}, 3.450498432246829*^9},
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\"getNumeratorList\"", "Subsubsection",
 CellChangeTimes->{{3.450144318039632*^9, 3.4501443441576643`*^9}, {
  3.4501469083798103`*^9, 3.450146909896472*^9}, {3.450148175858403*^9, 
  3.4501481763586617`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"grav12", "[", "\"\<getNumeratorList\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.450148191801009*^9, 3.450148192176777*^9}, {
  3.450465540089587*^9, 3.450465540304681*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}]}], "]"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"l", "[", "5", "]"}], ",", 
         RowBox[{"l", "[", "6", "]"}]}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"l", "[", "10", "]"}], ",", 
         RowBox[{"l", "[", "17", "]"}]}], "]"}], "2"]}], ")"}]}], ",", "0", 
   ",", "0", ",", "0", ",", 
   RowBox[{"2", " ", 
    RowBox[{"lsq", "[", 
     RowBox[{"{", 
      RowBox[{"l", "[", "8", "]"}], "}"}], "]"}], " ", 
    RowBox[{"lsq", "[", 
     RowBox[{"{", 
      RowBox[{"l", "[", "9", "]"}], "}"}], "]"}], " ", 
    RowBox[{"lsq", "[", 
     RowBox[{"{", 
      RowBox[{"l", "[", "14", "]"}], "}"}], "]"}], " ", 
    RowBox[{"lsq", "[", 
     RowBox[{"{", 
      RowBox[{"l", "[", "16", "]"}], "}"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"13", " ", 
       SuperscriptBox[
        RowBox[{"tau", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}]}], "]"}], "2"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox[
        RowBox[{"tau", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}]}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"tau", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}]}], "]"}], "2"]}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.45014819241194*^9, 3.450465540666478*^9, 
  3.4504924139490843`*^9, 3.450498705386838*^9}]
}, Open  ]],

Cell[TextData[{
 "This function returns the numerator expression split into a list.  The \
first element of the list is associated with terms manifestly independent of ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 " scaling as ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["l", 
    RowBox[{" ", "0"}]], TraditionalForm]]],
 ", the second manifestly scaling as",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", Cell[TextData[Cell[BoxData[
     FormBox[
      SuperscriptBox["l", 
       RowBox[{" ", "1"}]], TraditionalForm]],
     FormatType->"TraditionalForm"]]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", through the ninth element which is that part of the numerator which \
scales as ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["l", 
    RowBox[{" ", "8"}]], TraditionalForm]]],
 ".   This function is provided mostly as a book-keeping convenience, and, of \
course, is not robust under relabeling through conservation of momenta",
 ".  "
}], "Text",
 CellChangeTimes->{{3.4501482064714527`*^9, 3.450148279654063*^9}, 
   3.4504655581699743`*^9, {3.4504656106111603`*^9, 3.45046566167703*^9}, {
   3.450465699240635*^9, 3.450465714333715*^9}, {3.4504910980397863`*^9, 
   3.450491434476288*^9}, {3.4504981175706253`*^9, 3.450498117608712*^9}, {
   3.450498432264201*^9, 3.4504984323105803`*^9}}],

Cell[TextData[{
 "One reproduces ",
 Cell[BoxData[
  FormBox["\"\<getNumerator\>\"", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " by simply summing over ",
 Cell[BoxData[
  FormBox["\"\<getNumeratorList\>\"", TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.450148282376086*^9, 3.450148296872299*^9}, {
  3.450491449341218*^9, 3.450491453745429*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Plus", "@@", 
   RowBox[{"grav50", "[", "\"\<getNumeratorList\>\"", "]"}]}], "===", 
  RowBox[{"grav50", "[", "\"\<getNumerator\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.45014829850473*^9, 3.450148322202177*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.4501483226442623`*^9, 3.450492413997183*^9, 
  3.450498705437676*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\"getEdgeGraphForm\"", "Subsubsection",
 CellChangeTimes->{{3.450144318039632*^9, 3.4501443441576643`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"grav1", "[", "\"\<getEdgeGraphForm\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.450144232759695*^9, 3.4501442377570753`*^9}, {
  3.45014468175881*^9, 3.450144682435902*^9}, {3.4501447659173183`*^9, 
  3.450144766173465*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"10", "\[Rule]", "1"}], ",", 
     RowBox[{"k", "[", "1", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"9", "\[Rule]", "2"}], ",", 
     RowBox[{"k", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", "\[Rule]", "3"}], ",", 
     RowBox[{"k", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"6", "\[Rule]", "4"}], ",", 
     RowBox[{"k", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", "\[Rule]", "6"}], ",", 
     RowBox[{"l", "[", "17", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", "\[Rule]", "13"}], ",", 
     RowBox[{"l", "[", "16", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"6", "\[Rule]", "14"}], ",", 
     RowBox[{"l", "[", "14", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"7", "\[Rule]", "8"}], ",", 
     RowBox[{"l", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"12", "\[Rule]", "7"}], ",", 
     RowBox[{"l", "[", "12", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"14", "\[Rule]", "7"}], ",", 
     RowBox[{"l", "[", "11", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"8", "\[Rule]", "9"}], ",", 
     RowBox[{"l", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"11", "\[Rule]", "8"}], ",", 
     RowBox[{"l", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"9", "\[Rule]", "10"}], ",", 
     RowBox[{"l", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"11", "\[Rule]", "10"}], ",", 
     RowBox[{"l", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"12", "\[Rule]", "11"}], ",", 
     RowBox[{"l", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"13", "\[Rule]", "12"}], ",", 
     RowBox[{"l", "[", "13", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"13", "\[Rule]", "14"}], ",", 
     RowBox[{"l", "[", "15", "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.4501442389898853`*^9, 3.450144683082711*^9, 
  3.450144766652278*^9, 3.450492414049245*^9, 3.450498705488688*^9}]
}, Open  ]],

Cell["\<\
This function returns the graph associated with the integral object in an \
edge - focused description, 
edge \[Congruent] {node -> node, labeled by momenta} in the following form :
  { {nodeA -> nodeB, momentaLabel}, {node_ -> node_, label_}, ...}.   \
\>", "Text",
 CellChangeTimes->{{3.450144330261187*^9, 3.4501443665497923`*^9}, 
   3.450401385781011*^9, {3.450491471359219*^9, 3.4504914804124126`*^9}, {
   3.450498117632799*^9, 3.4504981176487293`*^9}, 3.450498432330098*^9}],

Cell["\<\
To reconstruct a given (four-loop) graph by hand from the EdgeGraphForm :   \
\>", "Text",
 CellChangeTimes->{{3.450144368969207*^9, 3.450144385614139*^9}, {
  3.450144452007442*^9, 3.450144466847623*^9}, {3.450491486748687*^9, 
  3.45049148795644*^9}, {3.450498117666006*^9, 3.450498117700644*^9}}],

Cell[CellGroupData[{

Cell["a) Draw 14 nodes and label them 1 through 14.  ", "Item",
 CellDingbat->None,
 CellChangeTimes->{{3.450144368969207*^9, 3.45014439051019*^9}, 
   3.4504984323462763`*^9}],

Cell["\<\
b) Draw the edges by connecting the nodes with arrows as described according \
to the output of this function.\
\>", "Item",
 CellDingbat->None,
 CellChangeTimes->{{3.45014440171168*^9, 3.4501444122871923`*^9}}],

Cell["c) Label the arrows as specified in the output.", "Item",
 CellDingbat->None,
 CellChangeTimes->{{3.45014440171168*^9, 3.4501444076302423`*^9}}]
}, Open  ]],

Cell[TextData[{
 "(it is perhaps worth noting, that for all of our EdgeGraphForms,",
 " ",
 "node-labels ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", ",", "2", ",", "3", ",", "4"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " are reserved for external nodes."
}], "Text",
 CellChangeTimes->{{3.4504914949246683`*^9, 3.450491554469558*^9}, 
   3.450498117719596*^9}],

Cell["To have Mathematica plot, for Version 6 and above : ", "Text",
 CellChangeTimes->{{3.450144474100273*^9, 3.4501444840393887`*^9}, {
   3.45014458949953*^9, 3.45014459028118*^9}, 3.450401388876902*^9, 
   3.450498117736562*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphPlot", "[", 
  RowBox[{
   RowBox[{"grav1", "[", "\"\<getEdgeGraphForm\>\"", "]"}], ",", 
   RowBox[{"DirectedEdges", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.450144491263986*^9, 3.4501445800440083`*^9}, 
   3.450144690689761*^9, {3.450144768904554*^9, 3.45014479404149*^9}, {
   3.4504658745872097`*^9, 3.45046595481957*^9}, {3.450466009411194*^9, 
   3.450466029218981*^9}, {3.450491580130427*^9, 3.450491597040236*^9}, {
   3.450491630300809*^9, 3.4504916316646338`*^9}, 3.450491666069167*^9, {
   3.450491725313459*^9, 3.450491825847966*^9}, {3.450491862523177*^9, 
   3.450491892317141*^9}}],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{5.339243713863363, 0.5083370908521181}, {
    6.121445474741876, 0.0005545156755202285}, {5.339376739616414, 
    1.3814828586153265`}, {6.12169618322676, 1.889128876616751}, {
    0.7844701435073991, 0.5075427655530784}, {0.002207481936256972, 0.}, {
    0.7826681680075387, 1.3815844873158927`}, {0., 1.8897926357854145`}, {
    1.8821423018368229`, 0.5774754201468624}, {1.8817939378464983`, 
    1.3110550944484212`}, {3.061924147442707, 1.3004745312264034`}, {
    4.2418900515313815`, 1.3112817012781874`}, {3.0610281296777604`, 
    0.5883131692123771}, {4.241116842303777, 0.5779782187858206}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.020966974325078137`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                RowBox[{"k", "(", "1", ")"}], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.020966974325078137`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                RowBox[{"k", "(", "2", ")"}], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.020966974325078137`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                RowBox[{"l", "(", "5", ")"}], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.020966974325078137`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                RowBox[{"k", "(", "4", ")"}], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.020966974325078137`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                RowBox[{"l", "(", "17", ")"}], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.020966974325078137`, 0.8}}], 
       ArrowBox[{5, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                RowBox[{"l", "(", "16", ")"}], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.020966974325078137`, 0.8}}], 
       ArrowBox[{5, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                RowBox[{"k", "(", "3", ")"}], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.020966974325078137`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                RowBox[{"l", "(", "14", ")"}], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.020966974325078137`, 0.8}}], 
       ArrowBox[{7, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                RowBox[{"l", "(", "13", ")"}], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.020966974325078137`, 0.8}}], 
       ArrowBox[{9, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                RowBox[{"l", "(", "15", ")"}], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.020966974325078137`, 0.8}}], 
       ArrowBox[{9, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                RowBox[{"l", "(", "11", ")"}], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.020966974325078137`, 0.8}}], 
       ArrowBox[{10, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                RowBox[{"l", "(", "8", ")"}], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.020966974325078137`, 0.8}}], 
       ArrowBox[{11, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                RowBox[{"l", "(", "7", ")"}], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.020966974325078137`, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                RowBox[{"l", "(", "12", ")"}], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.020966974325078137`, 0.8}}], 
       ArrowBox[{13, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                RowBox[{"l", "(", "10", ")"}], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.020966974325078137`, 0.8}}], 
       ArrowBox[{13, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                RowBox[{"l", "(", "9", ")"}], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.020966974325078137`, 0.8}}], 
       ArrowBox[{14, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                RowBox[{"l", "(", "6", ")"}], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.020966974325078137`, 0.8}}], 
       ArrowBox[{14, 1}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{5.339243713863363, 0.5083370908521181}, {
     6.121445474741876, 0.0005545156755202285}, {5.339376739616414, 
     1.3814828586153265`}, {6.12169618322676, 1.889128876616751}, {
     0.7844701435073991, 0.5075427655530784}, {0.002207481936256972, 0.}, {
     0.7826681680075387, 1.3815844873158927`}, {0., 1.8897926357854145`}, {
     1.8821423018368229`, 0.5774754201468624}, {1.8817939378464983`, 
     1.3110550944484212`}, {3.061924147442707, 1.3004745312264034`}, {
     4.2418900515313815`, 1.3112817012781874`}, {3.0610281296777604`, 
     0.5883131692123771}, {4.241116842303777, 0.5779782187858206}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output",
 CellChangeTimes->{
  3.450144729847293*^9, {3.450144769825382*^9, 3.450144794675514*^9}, {
   3.450465876971507*^9, 3.450465955374489*^9}, 3.450491591648025*^9, 
   3.450491631958403*^9, 3.4504916665625143`*^9, {3.450491733634542*^9, 
   3.450491738260306*^9}, {3.4504917713570538`*^9, 3.45049182621799*^9}, {
   3.450491884239732*^9, 3.450491892799746*^9}, 3.450492414202114*^9, 
   3.450498705730464*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphPlot3D", "[", 
  RowBox[{
   RowBox[{"grav42", "[", "\"\<getEdgeGraphForm\>\"", "]"}], ",", "   ", 
   RowBox[{"EdgeRenderingFunction", " ", "->", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cylinder", "[", 
         RowBox[{"#1", ",", "0.02"}], "]"}], " ", ",", 
        RowBox[{"Specularity", "[", 
         RowBox[{"White", ",", "10"}], "]"}], ",", " ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"#3", " ", "=!=", " ", "None"}], ",", 
          RowBox[{"Style", "[", " ", 
           RowBox[{
            RowBox[{"Text", "[", 
             RowBox[{"#3", ",", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"#1", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], " ", "+", " ", 
                 RowBox[{"#1", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", "2"}], ",", 
              " ", "\n", "      ", 
              RowBox[{"Background", " ", "->", " ", "White"}]}], "]"}], ",", 
            RowBox[{"FontSize", "->", "9"}]}], "]"}], ",", " ", 
          RowBox[{"{", "}"}]}], "]"}]}], "}"}], " ", "&"}], " ", ")"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.45014459581216*^9, 3.4501446058606577`*^9}, {
  3.450144805753443*^9, 3.450144816325828*^9}, {3.4504919254968567`*^9, 
  3.4504919384006767`*^9}, {3.450493455584838*^9, 3.4504935059369707`*^9}, {
  3.450493538945882*^9, 3.450493557935953*^9}, {3.450498117760172*^9, 
  3.450498117961927*^9}}],

Cell[BoxData[
 Graphics3DBox[
  TagBox[GraphicsGroup3DBox[{{{
       CylinderBox[{{0.8492174755441237, 1.703492471950178, 
        0.1341742597995186}, {0., 1.2798769577271019`, 
        0.055338434431523836`}}, 0.02], 
       {Specularity[
         GrayLevel[1], 10], 
        StyleBox[Text3DBox[
          FormBox[
           RowBox[{"k", "(", "1", ")"}], TraditionalForm], {
          0.4246087377720619, 1.49168471483864, 0.09475634711552122},
          Background->GrayLevel[1]],
         StripOnInput->False,
         FontSize->9]}}, {
       CylinderBox[{{0.8970197103947215, 2.7463130759458405`, 
        0.2747560926240325}, {0.12419990342048326`, 3.3016661305073702`, 
        0.34231887985410847`}}, 0.02], 
       {Specularity[
         GrayLevel[1], 10], 
        StyleBox[Text3DBox[
          FormBox[
           RowBox[{"k", "(", "2", ")"}], TraditionalForm], {
          0.5106098069076024, 3.0239896032266054`, 0.3085374862390705},
          Background->GrayLevel[1]],
         StripOnInput->False,
         FontSize->9]}}, {
       CylinderBox[{{0.8970197103947215, 2.7463130759458405`, 
        0.2747560926240325}, {0.8492174755441237, 1.703492471950178, 
        0.1341742597995186}}, 0.02], 
       {Specularity[
         GrayLevel[1], 10], 
        StyleBox[Text3DBox[
          FormBox[
           RowBox[{"l", "(", "11", ")"}], TraditionalForm], {
          0.8731185929694226, 2.2249027739480094`, 0.20446517621177557`},
          Background->GrayLevel[1]],
         StripOnInput->False,
         FontSize->9]}}, {
       CylinderBox[{{2.9967875241517463`, 0.8970866421660493, 
        0.2684639065702297}, {3.3404955155384712`, 0., 0.3143740562112731}}, 
        0.02], 
       {Specularity[
         GrayLevel[1], 10], 
        StyleBox[Text3DBox[
          FormBox[
           RowBox[{"k", "(", "4", ")"}], TraditionalForm], {3.168641519845109,
           0.44854332108302464`, 0.2914189813907514},
          Background->GrayLevel[1]],
         StripOnInput->False,
         FontSize->9]}}, {
       CylinderBox[{{4.0478353743536735`, 2.7022272795111193`, 
        0.14958656284038388`}, {4.9284512299689975`, 3.0831095698219153`, 
        0.09591150446578248}}, 0.02], 
       {Specularity[
         GrayLevel[1], 10], 
        StyleBox[Text3DBox[
          FormBox[
           RowBox[{"k", "(", "3", ")"}], TraditionalForm], {4.488143302161335,
           2.8926684246665175`, 0.12274903365308318`},
          Background->GrayLevel[1]],
         StripOnInput->False,
         FontSize->9]}}, {
       CylinderBox[{{4.0478353743536735`, 2.7022272795111193`, 
        0.14958656284038388`}, {3.528468754129362, 1.852490811003454, 
        0.3561990173341394}}, 0.02], 
       {Specularity[
         GrayLevel[1], 10], 
        StyleBox[Text3DBox[
          FormBox[
           RowBox[{"l", "(", "12", ")"}], TraditionalForm], {
          3.7881520642415176`, 2.2773590452572865`, 0.2528927900872616},
          Background->GrayLevel[1]],
         StripOnInput->False,
         FontSize->9]}}, {
       CylinderBox[{{3.528468754129362, 1.852490811003454, 
        0.3561990173341394}, {2.9967875241517463`, 0.8970866421660493, 
        0.2684639065702297}}, 0.02], 
       {Specularity[
         GrayLevel[1], 10], 
        StyleBox[Text3DBox[
          FormBox[
           RowBox[{"l", "(", "7", ")"}], TraditionalForm], {3.262628139140554,
           1.3747887265847516`, 0.31233146195218453`},
          Background->GrayLevel[1]],
         StripOnInput->False,
         FontSize->9]}}, {
       CylinderBox[{{2.788374346725053, 2.4001713200139028`, 
        0.5080418782056857}, {3.528468754129362, 1.852490811003454, 
        0.3561990173341394}}, 0.02], 
       {Specularity[
         GrayLevel[1], 10], 
        StyleBox[Text3DBox[
          FormBox[
           RowBox[{"l", "(", "8", ")"}], TraditionalForm], {
          3.1584215504272075`, 2.1263310655086785`, 0.43212044776991254`},
          Background->GrayLevel[1]],
         StripOnInput->False,
         FontSize->9]}}, {
       CylinderBox[{{2.788374346725053, 2.4001713200139028`, 
        0.5080418782056857}, {2.0445191412305603`, 2.91870261662256, 
        0.3075931363551697}}, 0.02], 
       {Specularity[
         GrayLevel[1], 10], 
        StyleBox[Text3DBox[
          FormBox[
           RowBox[{"l", "(", "13", ")"}], TraditionalForm], {
          2.4164467439778066`, 2.6594369683182313`, 0.4078175072804277},
          Background->GrayLevel[1]],
         StripOnInput->False,
         FontSize->9]}}, {
       CylinderBox[{{3.0205976520499136`, 2.8716755937483054`, 
        0.05148243575442765}, {4.0478353743536735`, 2.7022272795111193`, 
        0.14958656284038388`}}, 0.02], 
       {Specularity[
         GrayLevel[1], 10], 
        StyleBox[Text3DBox[
          FormBox[
           RowBox[{"l", "(", "16", ")"}], TraditionalForm], {
          3.5342165132017938`, 2.786951436629712, 0.10053449929740577`},
          Background->GrayLevel[1]],
         StripOnInput->False,
         FontSize->9]}}, {
       CylinderBox[{{3.0205976520499136`, 2.8716755937483054`, 
        0.05148243575442765}, {2.0445191412305603`, 2.91870261662256, 
        0.3075931363551697}}, 0.02], 
       {Specularity[
         GrayLevel[1], 10], 
        StyleBox[Text3DBox[
          FormBox[
           RowBox[{"l", "(", "14", ")"}], TraditionalForm], {
          2.532558396640237, 2.8951891051854326`, 0.1795377860547987},
          Background->GrayLevel[1]],
         StripOnInput->False,
         FontSize->9]}}, {
       CylinderBox[{{3.0205976520499136`, 2.8716755937483054`, 
        0.05148243575442765}, {2.5213515357411973`, 2.116548857788038, 0.}}, 
        0.02], 
       {Specularity[
         GrayLevel[1], 10], 
        StyleBox[Text3DBox[
          FormBox[
           RowBox[{"l", "(", "17", ")"}], TraditionalForm], {
          2.7709745938955557`, 2.4941122257681716`, 0.025741217877213826`},
          Background->GrayLevel[1]],
         StripOnInput->False,
         FontSize->9]}}, {
       CylinderBox[{{2.0445191412305603`, 2.91870261662256, 
        0.3075931363551697}, {0.8970197103947215, 2.7463130759458405`, 
        0.2747560926240325}}, 0.02], 
       {Specularity[
         GrayLevel[1], 10], 
        StyleBox[Text3DBox[
          FormBox[
           RowBox[{"l", "(", "5", ")"}], TraditionalForm], {1.470769425812641,
           2.8325078462842, 0.29117461448960114`},
          Background->GrayLevel[1]],
         StripOnInput->False,
         FontSize->9]}}, {
       CylinderBox[{{2.5213515357411973`, 2.116548857788038, 0.}, {
        1.9751083910586826`, 1.3532860520482277`, 0.11286741083508066`}}, 
        0.02], 
       {Specularity[
         GrayLevel[1], 10], 
        StyleBox[Text3DBox[
          FormBox[
           RowBox[{"l", "(", "10", ")"}], TraditionalForm], {2.24822996339994,
           1.7349174549181328`, 0.05643370541754033},
          Background->GrayLevel[1]],
         StripOnInput->False,
         FontSize->9]}}, {
       CylinderBox[{{2.5213515357411973`, 2.116548857788038, 0.}, {
        2.788374346725053, 2.4001713200139028`, 0.5080418782056857}}, 0.02], 
       {Specularity[
         GrayLevel[1], 10], 
        StyleBox[Text3DBox[
          FormBox[
           RowBox[{"l", "(", "15", ")"}], TraditionalForm], {
          2.654862941233125, 2.2583600889009703`, 0.25402093910284285`},
          Background->GrayLevel[1]],
         StripOnInput->False,
         FontSize->9]}}, {
       CylinderBox[{{1.9751083910586826`, 1.3532860520482277`, 
        0.11286741083508066`}, {0.8492174755441237, 1.703492471950178, 
        0.1341742597995186}}, 0.02], 
       {Specularity[
         GrayLevel[1], 10], 
        StyleBox[Text3DBox[
          FormBox[
           RowBox[{"l", "(", "6", ")"}], TraditionalForm], {
          1.4121629333014032`, 1.528389261999203, 0.12352083531729963`},
          Background->GrayLevel[1]],
         StripOnInput->False,
         FontSize->9]}}, {
       CylinderBox[{{1.9751083910586826`, 1.3532860520482277`, 
        0.11286741083508066`}, {2.9967875241517463`, 0.8970866421660493, 
        0.2684639065702297}}, 0.02], 
       {Specularity[
         GrayLevel[1], 10], 
        StyleBox[Text3DBox[
          FormBox[
           RowBox[{"l", "(", "9", ")"}], TraditionalForm], {
          2.4859479576052146`, 1.1251863471071384`, 0.1906656587026552},
          Background->GrayLevel[1]],
         StripOnInput->False,
         FontSize->9]}}}, GraphicsComplex3DBox[CompressedData["
1:eJxTTMoPSmViYGDgA2JmIOZ6PUXhlM5r+8WKDUGNjr/tG58/c5mvc9CeAQpC
Ko46JVR9sV9zyGBPYOgae5MMhnVJW97Yn5HN+1v0g9VBcjbPlFlTL9o7VEXP
nnB6v33cjmXvzmdyOThtKyzqfXHVXiv81J7sn+wOWsw7ud8D9Z3k2GHTrHfR
XiCxdlvoTi4HmD1LbnbEbJG7Yt9+eOHB3wYCDnfv/wvVnMfqIMi2knO56mH7
uOlBr3dvE3Zw+roo0nQVh4PUvL9sK3p32Nv01F/2teJxuJ4+Lf3s4r/2MYFT
vn07fc2evWWh6XQ/Ngc+viTWXmNmh1edNVwPHR/Yy+bxS+lrcTjUfNvHa/iT
zWFP0ZHHz6NX2V/m+XtTJ5rB4Z3qy4MNkewOTsvc5Wevv2w/6dLcqF3aLA5r
1j/R2viOAe7e+vxZjtyz/tuveFjlxr/8q328StC7B0/22AMAjm6ToQ==
      "], 
      {RGBColor[0, 0, 0.7], 
       TagBox[
        TooltipBox[Point3DBox[1],
         "10"],
        Annotation[#, 10, "Tooltip"]& ], 
       TagBox[
        TooltipBox[Point3DBox[2],
         "1"],
        Annotation[#, 1, "Tooltip"]& ], 
       TagBox[
        TooltipBox[Point3DBox[3],
         "9"],
        Annotation[#, 9, "Tooltip"]& ], 
       TagBox[
        TooltipBox[Point3DBox[4],
         "2"],
        Annotation[#, 2, "Tooltip"]& ], 
       TagBox[
        TooltipBox[Point3DBox[5],
         "13"],
        Annotation[#, 13, "Tooltip"]& ], 
       TagBox[
        TooltipBox[Point3DBox[6],
         "3"],
        Annotation[#, 3, "Tooltip"]& ], 
       TagBox[
        TooltipBox[Point3DBox[7],
         "6"],
        Annotation[#, 6, "Tooltip"]& ], 
       TagBox[
        TooltipBox[Point3DBox[8],
         "4"],
        Annotation[#, 4, "Tooltip"]& ], 
       TagBox[
        TooltipBox[Point3DBox[9],
         "5"],
        Annotation[#, 5, "Tooltip"]& ], 
       TagBox[
        TooltipBox[Point3DBox[10],
         "14"],
        Annotation[#, 14, "Tooltip"]& ], 
       TagBox[
        TooltipBox[Point3DBox[11],
         "7"],
        Annotation[#, 7, "Tooltip"]& ], 
       TagBox[
        TooltipBox[Point3DBox[12],
         "8"],
        Annotation[#, 8, "Tooltip"]& ], 
       TagBox[
        TooltipBox[Point3DBox[13],
         "12"],
        Annotation[#, 12, "Tooltip"]& ], 
       TagBox[
        TooltipBox[Point3DBox[14],
         "11"],
        Annotation[#, 11, "Tooltip"]& ]}]},
    ContentSelectable->True],
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIOZ6PUXhlM5r+8WKDUGNjr/tG58/c5mvc9CeAQpC
Ko46JVR9sV9zyGBPYOgae5MMhnVJW97Yn5HN+1v0g9VBcjbPlFlTL9o7VEXP
nnB6v33cjmXvzmdyOThtKyzqfXHVXiv81J7sn+wOWsw7ud8D9Z3k2GHTrHfR
XiCxdlvoTi4HmD1LbnbEbJG7Yt9+eOHB3wYCDnfv/wvVnMfqIMi2knO56mH7
uOlBr3dvE3Zw+roo0nQVh4PUvL9sK3p32Nv01F/2teJxuJ4+Lf3s4r/2MYFT
vn07fc2evWWh6XQ/Ngc+viTWXmNmh1edNVwPHR/Yy+bxS+lrcTjUfNvHa/iT
zWFP0ZHHz6NX2V/m+XtTJ5rB4Z3qy4MNkewOTsvc5Wevv2w/6dLcqF3aLA5r
1j/R2viOAe7e+vxZjtyz/tuveFjlxr/8q328StC7B0/22AMAjm6ToQ==
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1],
  ViewPoint->{1.36160591038274, -1.6276152131621002`, 2.635696883690171},
  ViewVertical->{-0.10792459819728947`, 0.3603514502147516, 
   8.705500760599593}]], "Output",
 CellChangeTimes->{
  3.450144608017663*^9, {3.450144809688469*^9, 3.4501448167184258`*^9}, 
   3.450492414322133*^9, 3.450493456252845*^9, 3.450493506803931*^9, {
   3.450493539901866*^9, 3.450493558336855*^9}, 3.450498705929757*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.450466058837099*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\"getVertexGraphForm\"", "Subsubsection",
 CellChangeTimes->{{3.450144318039632*^9, 3.4501443441576643`*^9}, {
  3.450144743236392*^9, 3.4501447439956284`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"grav1", "[", "\"\<getVertexGraphForm\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.450144756198073*^9, 3.450144761300568*^9}, {
  3.450144831569251*^9, 3.450144837150045*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"l", "[", "5", "]"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"l", "[", "6", "]"}]}]}], "}"}], "]"}], ",", 
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "[", "2", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"l", "[", "7", "]"}]}], ",", 
      RowBox[{"l", "[", "5", "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "[", "3", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"l", "[", "17", "]"}]}], ",", 
      RowBox[{"l", "[", "14", "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "[", "4", "]"}], ",", 
      RowBox[{"l", "[", "16", "]"}], ",", 
      RowBox[{"l", "[", "17", "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "[", "6", "]"}], ",", 
      RowBox[{"l", "[", "9", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"l", "[", "10", "]"}]}]}], "}"}], "]"}], ",", 
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "[", "7", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"l", "[", "8", "]"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"l", "[", "9", "]"}]}]}], "}"}], "]"}], ",", 
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "[", "8", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"l", "[", "11", "]"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"l", "[", "12", "]"}]}]}], "}"}], "]"}], ",", 
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "[", "10", "]"}], ",", 
      RowBox[{"l", "[", "12", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"l", "[", "13", "]"}]}]}], "}"}], "]"}], ",", 
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "[", "11", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"l", "[", "14", "]"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"l", "[", "15", "]"}]}]}], "}"}], "]"}], ",", 
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "[", "13", "]"}], ",", 
      RowBox[{"l", "[", "15", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"l", "[", "16", "]"}]}]}], "}"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.450144832250676*^9, 3.450144837582202*^9}, {
   3.450144957712641*^9, 3.450144969801952*^9}, 3.450468342849737*^9, 
   3.450492414396677*^9, 3.450498706002985*^9}]
}, Open  ]],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " flows into the edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".  ",
 " Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " - dimensional) momenta : "
}], "Text",
 CellChangeTimes->{
  3.450144979825801*^9, {3.450145910458675*^9, 3.450145938355957*^9}, {
   3.450401398030026*^9, 3.450401402006691*^9}, {3.450466246618519*^9, 
   3.4504662791908712`*^9}, {3.450466332571941*^9, 3.450466412229371*^9}, {
   3.450466493587982*^9, 3.450466553355152*^9}, {3.4504679687770023`*^9, 
   3.450467969055414*^9}, {3.450471298712863*^9, 3.4504714157619877`*^9}, {
   3.45049811799428*^9, 3.450498118049501*^9}, {3.4504984323645887`*^9, 
   3.4504984323839006`*^9}}],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text",
 CellChangeTimes->{
  3.450144979825801*^9, {3.450145910458675*^9, 3.450145938355957*^9}, {
   3.450401398030026*^9, 3.450401402006691*^9}, {3.450466246618519*^9, 
   3.4504662791908712`*^9}, {3.450466332571941*^9, 3.450466412229371*^9}, {
   3.450466493587982*^9, 3.450466553355152*^9}, {3.4504679687770023`*^9, 
   3.450467969055414*^9}, {3.450471298712863*^9, 3.4504714157619877`*^9}}],

Cell["\<\
As an example, let us use these identities to find a minimum spanning basis \
of momenta for graph50:\
\>", "Text",
 CellChangeTimes->{{3.450145942200889*^9, 3.4501459591366796`*^9}, {
  3.450466584040052*^9, 3.45046658444827*^9}, {3.450491981280879*^9, 
  3.450491988303729*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"grav50", "[", "\"\<getVertexGraphForm\>\"", "]"}], "/.", 
   RowBox[{
    RowBox[{"gVertex", "[", "a__", "]"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Plus", "@@", "a"}], "\[Equal]", "0"}], ")"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.450145962356398*^9, 3.450146009270281*^9}, {
   3.4504907097316933`*^9, 3.450490711723588*^9}, 3.450490750200376*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"l", "[", "14", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"l", "[", "15", "]"}]}], "+", 
    RowBox[{"l", "[", "16", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"l", "[", "13", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"l", "[", "16", "]"}]}], "+", 
    RowBox[{"l", "[", "17", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"l", "[", "11", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"l", "[", "12", "]"}]}], "+", 
    RowBox[{"l", "[", "15", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"l", "[", "9", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"l", "[", "10", "]"}]}], "-", 
    RowBox[{"l", "[", "17", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"l", "[", "7", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"l", "[", "8", "]"}]}], "-", 
    RowBox[{"l", "[", "15", "]"}], "+", 
    RowBox[{"l", "[", "16", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"l", "[", "5", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"l", "[", "6", "]"}]}], "-", 
    RowBox[{"l", "[", "16", "]"}], "+", 
    RowBox[{"l", "[", "17", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"k", "[", "4", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"l", "[", "10", "]"}], "-", 
    RowBox[{"l", "[", "12", "]"}], "+", 
    RowBox[{"l", "[", "15", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"k", "[", "3", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"l", "[", "8", "]"}], "-", 
    RowBox[{"l", "[", "10", "]"}], "-", 
    RowBox[{"l", "[", "17", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"k", "[", "2", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"l", "[", "6", "]"}], "-", 
    RowBox[{"l", "[", "8", "]"}], "-", 
    RowBox[{"l", "[", "15", "]"}], "+", 
    RowBox[{"l", "[", "16", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"k", "[", "1", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"l", "[", "6", "]"}]}], "+", 
    RowBox[{"l", "[", "12", "]"}], "-", 
    RowBox[{"l", "[", "16", "]"}], "+", 
    RowBox[{"l", "[", "17", "]"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.450146009772389*^9, 3.4501463014734507`*^9, 3.4504681674154263`*^9, {
   3.45046822530926*^9, 3.4504682617237253`*^9}, 3.450468343000301*^9, 
   3.450490693218192*^9, 3.450490750615654*^9, 3.450492414451153*^9, 
   3.4504987060530367`*^9}]
}, Open  ]],

Cell[TextData[{
 "This is fine, but let us say we want to use ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"k", "[", "1", "]"}], ",", 
    RowBox[{"k", "[", "2", "]"}], ",", " ", 
    RowBox[{"k", "[", "3", "]"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " as part of our independent basis."
}], "Text",
 CellChangeTimes->{{3.450146031388802*^9, 3.450146044084791*^9}, {
   3.450146263027561*^9, 3.450146275722886*^9}, {3.450466575304111*^9, 
   3.4504665761759377`*^9}, {3.450468139410782*^9, 3.4504681584745817`*^9}, {
   3.4504682177645807`*^9, 3.4504682196846657`*^9}, {3.450468275376227*^9, 
   3.4504682844455976`*^9}, 3.450490639262885*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{"%", ",", " ", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"grav50", "[", "\"\<getVertexGraphForm\>\"", "]"}], "/.", 
         RowBox[{
          RowBox[{"gVertex", "[", "a__", "]"}], "\[RuleDelayed]", 
          RowBox[{"{", "a", "}"}]}]}], "/.", 
        RowBox[{
         RowBox[{"-", "a_"}], "\[RuleDelayed]", "a"}]}], "//", "Flatten"}], "//",
       "Union"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4501460463688507`*^9, 3.450146061358979*^9}, {
  3.450468152332553*^9, 3.450468152501212*^9}, {3.450468221287244*^9, 
  3.450468258767103*^9}, {3.4504906488026*^9, 3.45049068892393*^9}, {
  3.450490720098569*^9, 3.4504907526789513`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"k", "[", "4", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"k", "[", "1", "]"}]}], "-", 
    RowBox[{"k", "[", "2", "]"}], "-", 
    RowBox[{"k", "[", "3", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"l", "[", "7", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"k", "[", "2", "]"}], "-", 
    RowBox[{"l", "[", "6", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"l", "[", "9", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"k", "[", "3", "]"}], "-", 
    RowBox[{"l", "[", "8", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"l", "[", "11", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"k", "[", "1", "]"}]}], "-", 
    RowBox[{"k", "[", "2", "]"}], "-", 
    RowBox[{"k", "[", "3", "]"}], "-", 
    RowBox[{"l", "[", "10", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"l", "[", "12", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"k", "[", "1", "]"}], "-", 
    RowBox[{"l", "[", "5", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"l", "[", "13", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"l", "[", "5", "]"}], "+", 
    RowBox[{"l", "[", "6", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"l", "[", "14", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"k", "[", "2", "]"}], "-", 
    RowBox[{"l", "[", "6", "]"}], "+", 
    RowBox[{"l", "[", "8", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"l", "[", "15", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"k", "[", "2", "]"}]}], "-", 
    RowBox[{"k", "[", "3", "]"}], "-", 
    RowBox[{"l", "[", "5", "]"}], "-", 
    RowBox[{"l", "[", "10", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"l", "[", "16", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"k", "[", "3", "]"}]}], "-", 
    RowBox[{"l", "[", "5", "]"}], "-", 
    RowBox[{"l", "[", "6", "]"}], "+", 
    RowBox[{"l", "[", "8", "]"}], "-", 
    RowBox[{"l", "[", "10", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"l", "[", "17", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"k", "[", "3", "]"}]}], "+", 
    RowBox[{"l", "[", "8", "]"}], "-", 
    RowBox[{"l", "[", "10", "]"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.450146067486825*^9, 3.450146301803412*^9, {3.450468163791847*^9, 
   3.450468169091164*^9}, {3.450468222094002*^9, 3.450468264212934*^9}, 
   3.450468343116343*^9, {3.45049068987674*^9, 3.450490694695497*^9}, 
   3.450490731967407*^9, 3.4504924145032873`*^9, 3.450498706093638*^9}]
}, Open  ]],

Cell["We may turn the above into rules for future use.", "Text",
 CellChangeTimes->{{3.450146093575961*^9, 3.450146191073126*^9}, {
  3.450146282499077*^9, 3.4501462829787807`*^9}, {3.450146364623315*^9, 
  3.450146366774372*^9}, {3.450468188494835*^9, 3.4504681901560163`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis50", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Rule", "@@", "#"}], "&"}], "/@", 
   RowBox[{"List", "@@", "%"}]}]}]], "Input",
 CellChangeTimes->{{3.450146105760337*^9, 3.450146109649602*^9}, {
  3.450146193074687*^9, 3.450146194787068*^9}, {3.450146292900632*^9, 
  3.4501462970611057`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"k", "[", "1", "]"}]}], "-", 
     RowBox[{"k", "[", "2", "]"}], "-", 
     RowBox[{"k", "[", "3", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"l", "[", "7", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"k", "[", "2", "]"}], "-", 
     RowBox[{"l", "[", "6", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"l", "[", "9", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"k", "[", "3", "]"}], "-", 
     RowBox[{"l", "[", "8", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"l", "[", "11", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"k", "[", "1", "]"}]}], "-", 
     RowBox[{"k", "[", "2", "]"}], "-", 
     RowBox[{"k", "[", "3", "]"}], "-", 
     RowBox[{"l", "[", "10", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"l", "[", "12", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"k", "[", "1", "]"}], "-", 
     RowBox[{"l", "[", "5", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"l", "[", "13", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"l", "[", "5", "]"}], "+", 
     RowBox[{"l", "[", "6", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"l", "[", "14", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"k", "[", "2", "]"}], "-", 
     RowBox[{"l", "[", "6", "]"}], "+", 
     RowBox[{"l", "[", "8", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"l", "[", "15", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"k", "[", "2", "]"}]}], "-", 
     RowBox[{"k", "[", "3", "]"}], "-", 
     RowBox[{"l", "[", "5", "]"}], "-", 
     RowBox[{"l", "[", "10", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"l", "[", "16", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"k", "[", "3", "]"}]}], "-", 
     RowBox[{"l", "[", "5", "]"}], "-", 
     RowBox[{"l", "[", "6", "]"}], "+", 
     RowBox[{"l", "[", "8", "]"}], "-", 
     RowBox[{"l", "[", "10", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"l", "[", "17", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"k", "[", "3", "]"}]}], "+", 
     RowBox[{"l", "[", "8", "]"}], "-", 
     RowBox[{"l", "[", "10", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.450146195408845*^9, 3.450146301875705*^9, 
  3.450468171547833*^9, 3.450468343202406*^9, 3.4504924145530148`*^9, 
  3.450498706139906*^9}]
}, Open  ]],

Cell[TextData[{
 "Note that only 4 internal loop momenta (",
 Cell[BoxData[
  FormBox[
   RowBox[{"l", "[", "i", "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") appear on the RHS of the above equations, and only 3 external momenta (",
 Cell[BoxData[
  FormBox[
   RowBox[{"k", "[", "i", "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "), as it should be for four-point four-loop graphs:"
}], "Text",
 CellChangeTimes->{{3.4501463694926157`*^9, 3.450146374323875*^9}, {
  3.450154415058548*^9, 3.4501544179125023`*^9}, {3.4504683022942963`*^9, 
  3.450468321574478*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "/.", 
        RowBox[{"Plus", "\[RuleDelayed]", "List"}]}], "/.", 
       RowBox[{
        RowBox[{"-", "a_"}], "\[RuleDelayed]", "a"}]}], "}"}], "&"}], "/@", 
    "basis50"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.450146310113585*^9, 3.4501463477901363`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"k", "[", "1", "]"}], ",", 
   RowBox[{"k", "[", "2", "]"}], ",", 
   RowBox[{"k", "[", "3", "]"}], ",", 
   RowBox[{"l", "[", "5", "]"}], ",", 
   RowBox[{"l", "[", "6", "]"}], ",", 
   RowBox[{"l", "[", "8", "]"}], ",", 
   RowBox[{"l", "[", "10", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.4501463184952717`*^9, 3.450146348170936*^9}, {
   3.450468334585586*^9, 3.45046834328719*^9}, 3.4504924146008987`*^9, 
   3.4504987063615026`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\"getSymmetryFactor\"", "Subsubsection",
 CellChangeTimes->{{3.450144318039632*^9, 3.4501443441576643`*^9}, {
  3.450148429684787*^9, 3.450148432650442*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"grav1", "[", "\"\<getSymmetryFactor\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.450148436296483*^9, 3.450148445402686*^9}}],

Cell[BoxData[
 FractionBox["1", "4"]], "Output",
 CellChangeTimes->{3.4501484471352053`*^9, 3.450492414655566*^9, 
  3.4504987064079323`*^9}]
}, Open  ]],

Cell[TextData[{
 "This function returns 1/(number of automorphisms of the graph associated \
with the integral)",
 ".  ",
 "This corresponds to the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " in Equation (1) of the manuscript."
}], "Text",
 CellChangeTimes->{{3.4501484502683907`*^9, 3.450148485923306*^9}, {
   3.4504684316352177`*^9, 3.450468463811967*^9}, 3.4504981180778933`*^9, 
   3.450498432402822*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\"Stand-Alone\" Accessors", "Subsection",
 CellChangeTimes->{{3.450148981777733*^9, 3.450148984502346*^9}, {
  3.450149063343872*^9, 3.450149072919424*^9}}],

Cell[TextData[{
 "For syntactic convenience we also provide standalone functions:",
 " ",
 "\n",
 StyleBox["getNumerator",
  FontWeight->"Bold"],
 "[integralObject_],\n",
 StyleBox["getNumeratorList",
  FontWeight->"Bold"],
 "[integralObject_],\n",
 StyleBox["getEdgeGraphForm",
  FontWeight->"Bold"],
 "[integralObject_],\n",
 StyleBox["getVertexGraphForm",
  FontWeight->"Bold"],
 "[integralObject_],\n",
 StyleBox["getSymmetryFactor",
  FontWeight->"Bold"],
 "[integralObject_]"
}], "Text",
 CellChangeTimes->{{3.450148986030655*^9, 3.450149111504105*^9}, {
   3.4504014212537327`*^9, 3.450401423837798*^9}, 3.450498118095952*^9}],

Cell["e.g.", "Text",
 CellChangeTimes->{{3.4501491171841908`*^9, 3.4501491182796383`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"getNumerator", "[", "grav1", "]"}], "==", 
  RowBox[{"grav1", "[", "\"\<getNumerator\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.450149119502158*^9, 3.4501491322735643`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.45014913302153*^9, 3.450492414922216*^9, 
  3.450498706459943*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"getNumeratorList", "[", "grav1", "]"}], "==", 
  RowBox[{"grav1", "[", "\"\<getNumeratorList\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.450149119502158*^9, 3.4501491410903597`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.450149141477984*^9, 3.450492414970003*^9, 
  3.450498706573761*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"getEdgeGraphForm", "[", "grav15", "]"}], "==", 
  RowBox[{"grav15", "[", "\"\<getEdgeGraphForm\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.450149119502158*^9, 3.4501491557804213`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.45014913302153*^9, 3.4504924150062647`*^9, 
  3.450498706666737*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"getVertexGraphForm", "[", "grav33", "]"}], "==", 
  RowBox[{"grav33", "[", "\"\<getVertexGraphForm\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.450149119502158*^9, 3.450149169989586*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.450149141477984*^9, 3.450149171208308*^9}, 
   3.450492415073765*^9, 3.4504987068018637`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"getSymmetryFactor", "[", "grav34", "]"}], "==", 
  RowBox[{"grav34", "[", "\"\<getSymmetryFactor\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.450149119502158*^9, 3.4501491858273783`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.450149141477984*^9, 3.450149186751669*^9}, 
   3.450492415125558*^9, 3.450498706933508*^9}]
}, Open  ]],

Cell["This allows constructs like: ", "Text",
 CellChangeTimes->{{3.450149196083867*^9, 3.450149203721558*^9}, 
   3.4504981181163483`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{"gsF", "=", 
    RowBox[{"getSymmetryFactor", "/@", "gravObjects"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"Min", "[", "gsF", "]"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Symmetry Factor\>\"", ",", " ", "\"\<Number of Integrals\>\""}], 
     "}"}]}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Union", "[", "gsF", "]"}], ",", "None"}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"ChartElementFunction", "\[Rule]", "\"\<FadingRectangle\>\""}], 
   ",", 
   RowBox[{"ChartStyle", "\[Rule]", "Green"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", "\"\<Histogram of Symmetry Factors\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.450149270785931*^9, 3.450149283452705*^9}, {
   3.450149356899033*^9, 3.4501493774792624`*^9}, {3.450149419357256*^9, 
   3.450149462523773*^9}, 3.450149519472576*^9, {3.4501496235133467`*^9, 
   3.4501496284856663`*^9}, {3.450486882976118*^9, 3.45048689112656*^9}, {
   3.450487133602519*^9, 3.450487165211791*^9}, {3.4504872405884447`*^9, 
   3.450487264997569*^9}, {3.450487606645859*^9, 3.4504876215418577`*^9}, {
   3.4504876871768427`*^9, 3.450487712382874*^9}, {3.4504877867910233`*^9, 
   3.45048778754916*^9}, {3.450487818867695*^9, 3.450487860119278*^9}, {
   3.450487949322259*^9, 3.450487952525316*^9}, {3.4504881099514*^9, 
   3.45048813761861*^9}, {3.450488223163685*^9, 3.4504882416892233`*^9}, {
   3.450488705085909*^9, 3.450488709266514*^9}, {3.450488745886304*^9, 
   3.450488753984932*^9}, {3.450488802864945*^9, 3.4504888513443327`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0, 1, 0], EdgeForm[Opacity[0.7]], 
         DynamicBox[{
           FrontEnd`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], {{
             EdgeForm[], 
             GraphicsComplexBox[CompressedData["
1:eJxd0MsNwjAQhGGLTrhyhbt7oAQkuFIPVMHDSZzgPAoIvWwJYAcv8j+StZ7L
d5j14bw/rowxm++Ld8nN5t97jvn36yXmrv2U8tC+TXlqX+LgOXgVvBpeA8/D
8/BaeJ32XfJe8AK8AK+HN8Ab4U3oeT+x5Z5iyz3FlnuKLfeU33XwHLwKXg2v
gefheXgtvE57uWf2ArwAr4c3wBvhTdo/bXWi3Q==
              "], 
              
              PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 
               5, 26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8,
                9, 30, 29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 
               32}, {12, 13, 34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15,
                16, 37, 36}, {16, 17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 
               39}, {19, 20, 41, 40}, {20, 21, 42, 41}}], 
              VertexColors -> CompressedData["
1:eJxTTMoPSmViYGDQAmJmBnTwwR7Geh24Q6719UJ7mDiMD6E3oolvtH9YJbLO
/eEuuDiMD5E/iKb+oH0aGByDi8P4EH2n0Mw5ZR/df+irRsx5uDiMDzHvIpr5
F+01Y0AKrsDFYXyIPdfQ7L1mv6TAluv64htwcRgfYv8tNPfcsgdaArTpLlwc
xoe46z6aO+/bnwGDB3BxGB/i3odo7n9oD7Qc6ILHcHEYH+KPJ2j+emLvDnbY
U7g4jA/x3zM0/z6Dx/NovI+seAcAHjGAog==
               "]]}, {
             FaceForm[], 
             RectangleBox[{
               Rational[1, 16], 0}, {
               Rational[1, 8], 1}]}}},
          
          ImageSizeCache->{{61., 80.0159402401195}, {67.69594734124215, 
           78.05901697003806}}]},
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox["1", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1, {
         GrayLevel[0]}], "Tooltip"]& ]}, {{}, 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0, 1, 0], EdgeForm[Opacity[0.7]], 
         DynamicBox[{
           FrontEnd`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], {{
             EdgeForm[], 
             GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAQhWGL6tagpWUAPAMjRAot88A0cD6fU8BO4FiJ5f9J1vk1X/GO
0/06H0IIp/+rt+V12X63Nb1/PzW9n9e89/581PTeovAUnsJL8BI8g2fwDF6G
l+E5PIfn8Aq8Am9B3/aSOO4pcdxT4rinxHFPie0qPIWn8BK8BM/gGTyDl+Fl
eA7P4Tm8Aq/AW/b+Ay0Wkd4=
              "], 
              
              PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 
               5, 26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8,
                9, 30, 29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 
               32}, {12, 13, 34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15,
                16, 37, 36}, {16, 17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 
               39}, {19, 20, 41, 40}, {20, 21, 42, 41}}], 
              VertexColors -> CompressedData["
1:eJxTTMoPSmViYGDQAmJmBnTwwR7Geh24Q6719UJ7mDiMD6E3oolvtH9YJbLO
/eEuuDiMD5E/iKb+oH0aGByDi8P4EH2n0Mw5ZR/df+irRsx5uDiMDzHvIpr5
F+01Y0AKrsDFYXyIPdfQ7L1mv6TAluv64htwcRgfYv8tNPfcsgdaArTpLlwc
xoe46z6aO+/bnwGDB3BxGB/i3odo7n9oD7Qc6ILHcHEYH+KPJ2j+emLvDnbY
U7g4jA/x3zM0/z6Dx/NovI+seAcAHjGAog==
               "]]}, {
             FaceForm[], 
             RectangleBox[{
               Rational[1, 8], 0}, {
               Rational[3, 16], 3}]}}},
          
          ImageSizeCache->{{79., 98.26271753791363}, {48., 
           78.05901697003806}}]},
        StatusArea[#, 3]& ,
        TagBoxNote->"3"],
       StyleBox["3", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[3, {
         GrayLevel[0]}], "Tooltip"]& ]}, {{}, 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0, 1, 0], EdgeForm[Opacity[0.7]], 
         DynamicBox[{
           FrontEnd`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], {{
             EdgeForm[], 
             GraphicsComplexBox[CompressedData["
1:eJxd0LENAjEQRFGLTkgckFIAWwMlIEFKPVATSOzMFQQ+67D8R7LWk7xg9pf7
+borpRx+r92ez2n7HdeMflsz+vPRMvr71TJ6T8JLeAkv4SU8wRM8wRM8wTM8
wzM8wzO8BX3bo8a8Z415zxrznjXmPWv0m/ASXsJLeAlP8ARP8ARP8AzP8AzP
8Axv+fcv2mmWoA==
              "], 
              
              PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 
               5, 26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8,
                9, 30, 29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 
               32}, {12, 13, 34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15,
                16, 37, 36}, {16, 17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 
               39}, {19, 20, 41, 40}, {20, 21, 42, 41}}], 
              VertexColors -> CompressedData["
1:eJxTTMoPSmViYGDQAmJmBnTwwR7Geh24Q6719UJ7mDiMD6E3oolvtH9YJbLO
/eEuuDiMD5E/iKb+oH0aGByDi8P4EH2n0Mw5ZR/df+irRsx5uDiMDzHvIpr5
F+01Y0AKrsDFYXyIPdfQ7L1mv6TAluv64htwcRgfYv8tNPfcsgdaArTpLlwc
xoe46z6aO+/bnwGDB3BxGB/i3odo7n9oD7Qc6ILHcHEYH+KPJ2j+emLvDnbY
U7g4jA/x3zM0/z6Dx/NovI+seAcAHjGAog==
               "]]}, {
             FaceForm[], 
             RectangleBox[{
               Rational[1, 4], 0}, {
               Rational[5, 16], 11}]}}},
          
          ImageSizeCache->{{115.90949483570775`, 135.}, {-30., 
           78.05901697003806}}]},
        StatusArea[#, 11]& ,
        TagBoxNote->"11"],
       StyleBox["11", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[11, {
         GrayLevel[0]}], "Tooltip"]& ]}, {{}, 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0, 1, 0], EdgeForm[Opacity[0.7]], 
         DynamicBox[{
           FrontEnd`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], {{
             EdgeForm[], 
             GraphicsComplexBox[CompressedData["
1:eJxdkLENAjEQBE90QUhKeBTAFUBECUiQ0sK3cbThNkwPHIHrwPjltzwrWb5N
RqM93J7X+05EjvX9/zWfc79eXrMf/dQy+jvXXEZ/tIzesoDn4CXwMngFPAn4
BfwCfgG/gB94Dl4CL4NXwJMvevdXm/dUm/dUm/dUm/dUW33Bc/ASeBm8At62
Z/cL+AX8An4BP/AcvAReBq+At+2p9gPmoZwQ
              "], 
              
              PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 
               5, 26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8,
                9, 30, 29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 
               32}, {12, 13, 34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15,
                16, 37, 36}, {16, 17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 
               39}, {19, 20, 41, 40}, {20, 21, 42, 41}}], 
              VertexColors -> CompressedData["
1:eJxTTMoPSmViYGDQAmJmBnTwwR7Geh24Q6719UJ7mDiMD6E3oolvtH9YJbLO
/eEuuDiMD5E/iKb+oH0aGByDi8P4EH2n0Mw5ZR/df+irRsx5uDiMDzHvIpr5
F+01Y0AKrsDFYXyIPdfQ7L1mv6TAluv64htwcRgfYv8tNPfcsgdaArTpLlwc
xoe46z6aO+/bnwGDB3BxGB/i3odo7n9oD7Qc6ILHcHEYH+KPJ2j+emLvDnbY
U7g4jA/x3zM0/z6Dx/NovI+seAcAHjGAog==
               "]]}, {
             FaceForm[], 
             RectangleBox[{
               Rational[1, 2], 0}, {
               Rational[9, 16], 18}]}}},
          
          ImageSizeCache->{{188.8966040268842, 208.}, {-98.27623634828838, 
           78.05901697003806}}]},
        StatusArea[#, 18]& ,
        TagBoxNote->"18"],
       StyleBox["18", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[18, {
         GrayLevel[0]}], "Tooltip"]& ]}, {{}, 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0, 1, 0], EdgeForm[Opacity[0.7]], 
         DynamicBox[{
           FrontEnd`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], {{
             EdgeForm[], 
             GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAUhGGLmgUoaSjonhiAN0AqurRIuE2RBTJAFjADZIEskAHMAFkg
NVEWwHEULP8nWfbJ0lfc+Vk9XgdjzDWc9d7yve+vjw85pv52IafU7ZpL6reY
1GMUXgGvhGfh1fAaeC08B6+D18Mb4Hl4I7wJ3gLPzOj7v2i+p2i+p2i+p2i+
p2i8FF4Br4Rn4dXwGngtPAevg9fDG+B5eCO8Cd4C77+n6A/7Np+F
              "], 
              
              PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 
               5, 26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8,
                9, 30, 29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 
               32}, {12, 13, 34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15,
                16, 37, 36}, {16, 17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 
               39}, {19, 20, 41, 40}, {20, 21, 42, 41}}], 
              VertexColors -> CompressedData["
1:eJxTTMoPSmViYGDQAmJmBnTwwR7Geh24Q6719UJ7mDiMD6E3oolvtH9YJbLO
/eEuuDiMD5E/iKb+oH0aGByDi8P4EH2n0Mw5ZR/df+irRsx5uDiMDzHvIpr5
F+01Y0AKrsDFYXyIPdfQ7L1mv6TAluv64htwcRgfYv8tNPfcsgdaArTpLlwc
xoe46z6aO+/bnwGDB3BxGB/i3odo7n9oD7Qc6ILHcHEYH+KPJ2j+emLvDnbY
U7g4jA/x3zM0/z6Dx/NovI+seAcAHjGAog==
               "]]}, {
             FaceForm[], 
             RectangleBox[{1, 0}, {
               Rational[17, 16], 17}]}}},
          
          ImageSizeCache->{{334.8708224092371, 354.}, {-88.51316671949245, 
           78.05901697003806}}]},
        StatusArea[#, 17]& ,
        TagBoxNote->"17"],
       StyleBox["17", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[17, {
         GrayLevel[0]}], "Tooltip"]& ]}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesOrigin->NCache[{
     Rational[1, 16], 0}, {0.0625, 0}],
  Frame->True,
  FrameLabel->{
    FormBox["\"Symmetry Factor\"", TraditionalForm], 
    FormBox["\"Number of Integrals\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {{{
       NCache[
        Rational[1, 16], 0.0625], 
       FormBox[
        FractionBox["1", "16"], TraditionalForm]}, {
       NCache[
        Rational[1, 8], 0.125], 
       FormBox[
        FractionBox["1", "8"], TraditionalForm]}, {
       NCache[
        Rational[1, 4], 0.25], 
       FormBox[
        FractionBox["1", "4"], TraditionalForm]}, {
       NCache[
        Rational[1, 2], 0.5], 
       FormBox[
        FractionBox["1", "2"], TraditionalForm]}, {1, 
       FormBox["1", TraditionalForm]}}, None}},
  PlotLabel->FormBox["\"Histogram of Symmetry Factors\"", TraditionalForm],
  PlotRange->Automatic,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.1]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.45048812349572*^9, 3.450488138054892*^9}, 
   3.4504882422735367`*^9, 3.450488709746563*^9, {3.450488749692244*^9, 
   3.450488754622472*^9}, {3.450488813279524*^9, 3.450488851739479*^9}, 
   3.450492415322283*^9, 3.450498707121231*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example calculations", "Section",
 CellChangeTimes->{{3.450148515286861*^9, 3.4501485214835978`*^9}}],

Cell[TextData[{
 "Here we present some small sample calculations using the raw data around \
the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["l", "8"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "terms."
}], "Text",
 CellChangeTimes->{{3.450148714009199*^9, 3.450148735679165*^9}, {
  3.45015049433339*^9, 3.450150506259592*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["l", "8"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 " cancellations"
}], "Subsection",
 CellChangeTimes->{{3.4501188174987288`*^9, 3.450118822007769*^9}}],

Cell[TextData[{
 "This is a quick demonstration of how one can sketch out the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["l", "8"], TraditionalForm]]],
 " cancellations using the data in Neq8FourLoops.m",
 ".  ",
 " The actual computation proceeds similarly, here we only omit the details \
of the reduction down to vacuum diagram expressions."
}], "Text",
 CellChangeTimes->{{3.450119661322584*^9, 3.450119831253625*^9}, {
   3.450119934185635*^9, 3.450119988352645*^9}, {3.450150625409752*^9, 
   3.450150655311233*^9}, {3.4501507511773977`*^9, 3.45015080116967*^9}, {
   3.450498118158826*^9, 3.450498118192028*^9}, 3.4504984324210587`*^9}],

Cell[TextData[{
 "First we collect everyone with ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["l", 
    RowBox[{"8", " "}]], TraditionalForm]]],
 " terms in their numerator:"
}], "Text",
 CellChangeTimes->{{3.45011883675218*^9, 3.450118844848034*^9}, {
  3.450488874839652*^9, 3.4504888767324963`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nonVanishingL8", "=", 
  RowBox[{"Select", "[", 
   RowBox[{"gravObjects", ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"getNumeratorList", "[", "#", "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}], "=!=", "0"}], "&"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.450113119309175*^9, 3.450113175466517*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "grav12", ",", "grav13", ",", "grav23", ",", "grav25", ",", "grav32", ",", 
   "grav39", ",", "grav40", ",", "grav42", ",", "grav44", ",", "grav45", ",", 
   "grav46", ",", "grav48"}], "}"}]], "Output",
 CellChangeTimes->{{3.4501131495717287`*^9, 3.4501131762781553`*^9}, 
   3.4501154865574217`*^9, 3.450469668811779*^9, 3.4504924153813457`*^9, 
   3.450498707180463*^9}]
}, Open  ]],

Cell["\<\
As an aside, when using the Notebook interface, it's occasionally useful to \
define \"Format\"'s to make certain things easier to parse visually, e.g.:\
\>", "Text",
 CellChangeTimes->{{3.450492035832067*^9, 3.450492063848598*^9}, {
  3.450492123282442*^9, 3.45049216527417*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Format", "[", 
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<grav\>\"", "<>", 
          RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "]"}], ":=", 
       SubscriptBox["\[ScriptCapitalI]", "#"]}], ")"}], "&"}], ",", 
    RowBox[{"Range", "[", "50", "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.4504920662912197`*^9, 3.450492110244808*^9}}],

Cell[CellGroupData[{

Cell[BoxData["nonVanishingL8"], "Input",
 CellChangeTimes->{{3.450492111929768*^9, 3.450492114266487*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["\[ScriptCapitalI]", "12"], ",", 
   SubscriptBox["\[ScriptCapitalI]", "13"], ",", 
   SubscriptBox["\[ScriptCapitalI]", "23"], ",", 
   SubscriptBox["\[ScriptCapitalI]", "25"], ",", 
   SubscriptBox["\[ScriptCapitalI]", "32"], ",", 
   SubscriptBox["\[ScriptCapitalI]", "39"], ",", 
   SubscriptBox["\[ScriptCapitalI]", "40"], ",", 
   SubscriptBox["\[ScriptCapitalI]", "42"], ",", 
   SubscriptBox["\[ScriptCapitalI]", "44"], ",", 
   SubscriptBox["\[ScriptCapitalI]", "45"], ",", 
   SubscriptBox["\[ScriptCapitalI]", "46"], ",", 
   SubscriptBox["\[ScriptCapitalI]", "48"]}], "}"}]], "Output",
 CellChangeTimes->{3.450492114872877*^9, 3.4504924154508553`*^9, 
  3.450498707440838*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.450118863508301*^9, 3.4501188711867456`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["V", 
    RowBox[{"(", 
     StyleBox["d",
      FontSlant->"Plain"], ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " contributions"
}], "Subsubsection",
 CellChangeTimes->{{3.450118829257469*^9, 3.450118829927854*^9}, {
  3.4501188734025497`*^9, 3.450118879378045*^9}, {3.4504697558881683`*^9, 
  3.450469756733656*^9}, {3.450469801718543*^9, 3.4504698142250643`*^9}}],

Cell[TextData[{
 "In the leading UV, the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["l", "8"], TraditionalForm]]],
 " terms dominate.  Canceling inverse propagators in the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["l", "8"], TraditionalForm]]],
 " terms against propagators in the respective diagrams one finds that the \
first 6 members of our list ",
 StyleBox["nonVanishingL8", "Program",
  FontWeight->"Bold"],
 ",",
 StyleBox[" ", "Program",
  FontWeight->"Bold"],
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalI]", "12"], ",", 
    SubscriptBox["\[ScriptCapitalI]", "13"], ",", 
    SubscriptBox["\[ScriptCapitalI]", "23"], ",", 
    SubscriptBox["\[ScriptCapitalI]", "25"], ",", 
    SubscriptBox["\[ScriptCapitalI]", "32"], ",", 
    SubscriptBox["\[ScriptCapitalI]", "39"]}], "}"}]],
  CellChangeTimes->{3.450492114872877*^9}],
 ", contribute only to the following vacuum diagram (d) (c.f.  fig",
 ".  ",
 "3 of the manuscript) with numerator factors that depend only on external \
momenta:"
}], "Text",
 CellChangeTimes->{{3.450116711214808*^9, 3.450116726435601*^9}, {
   3.45011681216643*^9, 3.450116858893285*^9}, {3.450118690094384*^9, 
   3.450118727302558*^9}, 3.450119230962676*^9, {3.450148563416103*^9, 
   3.450148598765272*^9}, {3.450468756346806*^9, 3.450468819027713*^9}, {
   3.450488889148774*^9, 3.450488899244832*^9}, {3.4504922212855787`*^9, 
   3.450492227339883*^9}, 3.450498118218399*^9, {3.4504984324393797`*^9, 
   3.45049843247547*^9}}],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{1.139444824273846, 0.}, {1.1396590774642883`, 
    1.1728277050321192`}, {1.7175275142740483`, 0.5863840954430075}, {
    0.5679689159725408, 0.5864154281972261}, {0., 1.1186066529410297`}, {
    0.00006415139981574836, 0.054303509228944113`}}, {
     {RGBColor[0.5, 0., 0.], 
      LineBox[{{1, 2}, {1, 6}, {2, 5}, {3, 4}, {3, 2}, {3, 1}, {4, 5}, {4, 
       6}, {6, 5}}]}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "9"],
       Annotation[#, 9, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{1.139444824273846, 0.}, {1.1396590774642883`, 
     1.1728277050321192`}, {1.7175275142740483`, 0.5863840954430075}, {
     0.5679689159725408, 0.5864154281972261}, {0., 1.1186066529410297`}, {
     0.00006415139981574836, 0.054303509228944113`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Text"],

Cell[TextData[{
 "We will now proceed to establish the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["l", "8"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " cancellations.    First we need to set up some tools",
 ".  ",
 " By default, in our rawData package, tau has very little defined:"
}], "Text",
 CellChangeTimes->{{3.45011686967595*^9, 3.450116876092876*^9}, {
   3.450116955598481*^9, 3.450116964694334*^9}, {3.4501192344968367`*^9, 
   3.450119264833027*^9}, {3.450468806947382*^9, 3.4504688143394413`*^9}, {
   3.45046885742054*^9, 3.450468858068293*^9}, {3.4504889120774384`*^9, 
   3.450488930149205*^9}, {3.450492251955949*^9, 3.4504922875954647`*^9}, {
   3.4504923196606207`*^9, 3.450492336460161*^9}, 3.450498118237941*^9, {
   3.4504981689205093`*^9, 3.4504982183699083`*^9}, {3.450498432493023*^9, 
   3.4504984325097103`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Definition", "[", "tau", "]"}]], "Input",
 CellChangeTimes->{{3.450492339924642*^9, 3.4504923443721933`*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{
      RowBox[{"Attributes", "[", "tau", "]"}], "=", 
      RowBox[{"{", "Orderless", "}"}]}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  Definition[Neq8FourLoops`tau],
  Editable->False]], "Output",
 CellChangeTimes->{3.450492346453549*^9, 3.450492415569055*^9, 
  3.450492477411306*^9, 3.450498707526074*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tau", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"13", "c"}], "-", 
    RowBox[{"25", "d"}]}], ",", 
   RowBox[{"a", "+", "b"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.450492353747308*^9, 3.450492359720663*^9}, {
  3.4504924531048717`*^9, 3.450492455400056*^9}}],

Cell[BoxData[
 RowBox[{"tau", "[", 
  RowBox[{
   RowBox[{"a", "+", "b"}], ",", 
   RowBox[{
    RowBox[{"13", " ", "c"}], "-", 
    RowBox[{"25", " ", "d"}]}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.450492363610651*^9, 3.450492415625249*^9, {3.450492456515291*^9, 
   3.450492478348996*^9}, 3.45049870756609*^9}]
}, Open  ]],

Cell["\<\
It will be useful to add some intelligence to our tau function, linearizing \
it, as we'll be applying conservation of momenta identities directly to \
labels a little later:\
\>", "Text",
 CellChangeTimes->{{3.45011686967595*^9, 3.450116876092876*^9}, {
   3.450116955598481*^9, 3.450116964694334*^9}, {3.4501192344968367`*^9, 
   3.450119264833027*^9}, {3.450468806947382*^9, 3.4504688143394413`*^9}, {
   3.45046885742054*^9, 3.450468858068293*^9}, {3.4504889120774384`*^9, 
   3.450488930149205*^9}, {3.450492251955949*^9, 3.4504922875954647`*^9}, 
   3.4504923196606207`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tau", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", "a_", ")"}]}], ",", "b_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"tau", "[", 
     RowBox[{"a", ",", "b"}], "]"}]}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tau", "[", 
    RowBox[{"a_", ",", 
     RowBox[{
      RowBox[{"(", "b_", ")"}], "+", 
      RowBox[{"(", "c_", ")"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"tau", "[", 
     RowBox[{"a", ",", "b"}], "]"}], "+", 
    RowBox[{"tau", "[", 
     RowBox[{"a", ",", "c"}], "]"}]}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tau", "[", 
   RowBox[{"c_", ",", 
    RowBox[{
     RowBox[{"(", "b_", ")"}], "*", 
     RowBox[{
      RowBox[{"(", "a_", ")"}], "?", "NumberQ"}]}]}], "]"}], ":=", 
  RowBox[{"a", "*", 
   RowBox[{"tau", "[", 
    RowBox[{"b", ",", "c"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.4501133905610723`*^9, 3.45011342257998*^9}}],

Cell["Now, e.g.", "Text",
 CellChangeTimes->{{3.45049229964358*^9, 3.45049230089987*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tau", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"13", "c"}], "-", 
    RowBox[{"25", "d"}]}], ",", 
   RowBox[{"a", "+", "b"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.450492302871879*^9, 3.450492310974359*^9}, 
   3.450492486604764*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"13", " ", 
   RowBox[{"tau", "[", 
    RowBox[{"a", ",", "c"}], "]"}]}], "-", 
  RowBox[{"25", " ", 
   RowBox[{"tau", "[", 
    RowBox[{"a", ",", "d"}], "]"}]}], "+", 
  RowBox[{"13", " ", 
   RowBox[{"tau", "[", 
    RowBox[{"b", ",", "c"}], "]"}]}], "-", 
  RowBox[{"25", " ", 
   RowBox[{"tau", "[", 
    RowBox[{"b", ",", "d"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.450492311758143*^9, 3.450492415717535*^9, 
  3.4504924916481237`*^9, 3.450498707643754*^9}]
}, Open  ]],

Cell["\<\
We will need to permute over the external leg labels, so we establish the \
following rule set:\
\>", "Text",
 CellChangeTimes->{{3.4501169681183977`*^9, 3.4501169939667177`*^9}, 
   3.45011923788087*^9, {3.45046887182856*^9, 3.450468872715766*^9}, {
   3.450488939397685*^9, 3.450488947621529*^9}, {3.450498236707061*^9, 
   3.4504982384660673`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"S4", "=", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"Rule", "[", 
         RowBox[{
          RowBox[{"k", "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", "#"}], "]"}], "]"}], 
       "&"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Permutations", "[", 
       RowBox[{"k", "/@", 
        RowBox[{"Range", "[", "4", "]"}]}], "]"}]}], "]"}]}], ")"}], "//", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{"#", ",", "Small"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.450113194266273*^9, 3.450113257468876*^9}, {
  3.450113360975716*^9, 3.450113372684404*^9}, {3.4501135341008043`*^9, 
  3.450113564676278*^9}, {3.45011370455357*^9, 3.450113727505495*^9}, {
  3.450148635649664*^9, 3.450148636176544*^9}, {3.450469644421485*^9, 
  3.450469663859683*^9}, {3.45049249721317*^9, 3.4504924975303164`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"k", "[", "1", "]"}]}]}], "}"}]}], "}"}],
  StripOnInput->False,
  FontSize->Small]], "Output",
 CellChangeTimes->{{3.450113246719116*^9, 3.4501132579442053`*^9}, 
   3.450113429122013*^9, 3.450113565155754*^9, {3.450113710372998*^9, 
   3.450113727964233*^9}, 3.450148636869473*^9, 3.450469675368146*^9, 
   3.4504924160103397`*^9, {3.450492494678382*^9, 3.450492498872127*^9}, 
   3.450498707711488*^9}]
}, Open  ]],

Cell["\<\
We will also need to invoke conservation of momentum identities for our \
external momenta.\
\>", "Text",
 CellChangeTimes->{{3.4501169681183977`*^9, 3.4501170103509007`*^9}, {
  3.450117043301643*^9, 3.4501170496456757`*^9}, {3.450118741967104*^9, 
  3.450118742942881*^9}, {3.450468880796835*^9, 3.450468882148407*^9}, {
  3.450488951574173*^9, 3.4504889533896008`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"conservationOfExternalMasslessMomentaRules", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"k", "[", "4", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"k", "[", "3", "]"}]}], "-", 
       RowBox[{"k", "[", "2", "]"}], "-", 
       RowBox[{"k", "[", "1", "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tau", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{"tau", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tau", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{"tau", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tau", "[", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{"tau", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tau", "[", 
       RowBox[{
        RowBox[{"k", "[", "a_", "]"}], ",", 
        RowBox[{"k", "[", "a_", "]"}]}], "]"}], "\[RuleDelayed]", "0"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.450113578465692*^9, 3.450113692927457*^9}, {
  3.450113789602613*^9, 3.4501138038908577`*^9}}],

Cell["Now we are ready to compute.  ", "Text",
 CellChangeTimes->{{3.4501170700137253`*^9, 3.450117098006404*^9}, {
   3.450117336650758*^9, 3.450117435475149*^9}, {3.4501174983714113`*^9, 
   3.450117532811864*^9}, {3.4501176377542467`*^9, 3.450117645326803*^9}, {
   3.4504689508152657`*^9, 3.450468953294595*^9}, 3.450498118264662*^9, 
   3.450498432526333*^9}],

Cell[TextData[{
 "\nThe ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["l", "8"], TraditionalForm]]],
 " contribution in the vacuum (d) integrals will be:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"Dvac", "=", 
    RowBox[{
     SubscriptBox["\[Sum]", 
      SubscriptBox["\[ScriptCapitalS]", "4"]], 
     RowBox[{
      SubscriptBox["\[Sum]", 
       RowBox[{" ", 
        RowBox[{"i", "\[Element]", 
         RowBox[{"{", 
          SuperscriptBox["V", 
           RowBox[{"(", "d", ")"}]], "}"}]}]}]], 
      RowBox[{
       SubscriptBox["c", "i"], 
       SuperscriptBox[
        SubscriptBox["N", "i"], 
        RowBox[{"(", "8", ")"}]]}]}]}]}], TraditionalForm]]],
 ",\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    SuperscriptBox["V", 
     RowBox[{"(", "d", ")"}]], "}"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is the set of diagrams contributing to the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", "d", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " vacuum integral: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalI]", "12"], ",", 
     SubscriptBox["\[ScriptCapitalI]", "13"], ",", 
     SubscriptBox["\[ScriptCapitalI]", "23"], ",", 
     SubscriptBox["\[ScriptCapitalI]", "25"], ",", 
     SubscriptBox["\[ScriptCapitalI]", "32"], ",", 
     SubscriptBox["\[ScriptCapitalI]", "39"]}], "}"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "i"], TraditionalForm]]],
 " are the symmetry factors associated with the original integral ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "i"], TraditionalForm]]],
 ", and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalS]", "4"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is the set of all permutations of the external momenta",
 ".  ",
 " All ",
 Cell[BoxData[
  FormBox[
   RowBox[{"lsq", "[", 
    RowBox[{"{", 
     SubscriptBox["l", "i"], "}"}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " cancel against doubled propagators in the leading UV limit ",
 Cell[BoxData[
  FormBox[
   RowBox[{"k", "\[LessLess]", "l"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", so we explicitly remove them from the numerators by setting them to unity,"
}], "Text",
 CellChangeTimes->{{3.4501170700137253`*^9, 3.450117098006404*^9}, {
   3.450117336650758*^9, 3.450117435475149*^9}, {3.4501174983714113`*^9, 
   3.450117532811864*^9}, {3.4501176377542467`*^9, 3.4501177310395527`*^9}, {
   3.450117916609528*^9, 3.4501180327824593`*^9}, {3.450118202053871*^9, 
   3.45011833562993*^9}, 3.450119246060055*^9, {3.450119855674596*^9, 
   3.45011992174378*^9}, {3.450120019089737*^9, 3.450120177536031*^9}, {
   3.450148665260599*^9, 3.450148666226039*^9}, {3.4501506765202017`*^9, 
   3.450150731473184*^9}, {3.45015081705903*^9, 3.450150842581449*^9}, {
   3.450468958943584*^9, 3.450469081658319*^9}, {3.450469178586828*^9, 
   3.450469633142496*^9}, {3.450469715922646*^9, 3.450469717378167*^9}, {
   3.450488979366207*^9, 3.450489027912569*^9}, 3.450498118290243*^9, 
   3.450498432545288*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{"DVac", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"getSymmetryFactor", "[", "obj", "]"}], "*", 
           RowBox[{
            RowBox[{"getNumeratorList", "[", "obj", "]"}], "[", 
            RowBox[{"[", "9", "]"}], "]"}]}], "/.", 
          RowBox[{
           RowBox[{"lsq", "[", "__", "]"}], "\[RuleDelayed]", "1"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"obj", ",", 
           RowBox[{"nonVanishingL8", "[", 
            RowBox[{"[", 
             RowBox[{"Range", "[", "6", "]"}], "]"}], "]"}]}], "}"}]}], "]"}],
        "/.", "permRule"}], ",", 
      RowBox[{"{", 
       RowBox[{"permRule", ",", "S4"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ")"}]], "Input",
 CellChangeTimes->{{3.450113151226584*^9, 3.450113157057529*^9}, {
   3.450113269837986*^9, 3.4501133121368113`*^9}, {3.4501133436095343`*^9, 
   3.450113345389779*^9}, {3.450113454068922*^9, 3.450113498227364*^9}, 
   3.450113572238523*^9, {3.4501138108675337`*^9, 3.4501138159467688`*^9}, 
   3.450113988606059*^9, {3.450117111763506*^9, 3.450117147433058*^9}, {
   3.45011728751381*^9, 3.450117321645566*^9}, {3.450117399659874*^9, 
   3.450117402158224*^9}, {3.4501174416220703`*^9, 3.45011749304317*^9}, {
   3.4501175467239513`*^9, 3.450117547878325*^9}, {3.450117579353101*^9, 
   3.45011766574656*^9}, {3.450117757659874*^9, 3.450117775401206*^9}, {
   3.450148673506871*^9, 3.4501486909611063`*^9}, {3.450490146543556*^9, 
   3.450490147541766*^9}, {3.4504925056009293`*^9, 3.450492505826189*^9}}],

Cell[BoxData[
 RowBox[{"12", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}]}], "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], " ", 
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ")"}], " ", 
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.450117775790621*^9, {3.450148676386211*^9, 3.450148692427462*^9}, 
   3.45046968029351*^9, 3.450490148283267*^9, 3.450492416611318*^9, 
   3.45049251342756*^9, 3.4504987082273283`*^9}]
}, Open  ]],

Cell["We now apply the conservation of momenta identities,", "Text",
 CellChangeTimes->{{3.450117555575111*^9, 3.450117577709629*^9}, {
   3.450117624840773*^9, 3.4501176250625134`*^9}, {3.4501177873709917`*^9, 
   3.450117792576592*^9}, 3.450119247544819*^9, 3.450498118314225*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
   "DVac", " ", "//.", "  ", "conservationOfExternalMasslessMomentaRules"}], 
   "]"}], "//", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{"#", ",", "Red", ",", "Large"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.4501175913508873`*^9, 3.4501176003854637`*^9}, {
   3.450117819472302*^9, 3.450117844509252*^9}, {3.450148681842702*^9, 
   3.450148684295464*^9}, {3.450489044136993*^9, 3.450489077385096*^9}, 
   3.450498432552959*^9}],

Cell[BoxData[
 StyleBox["0",
  StripOnInput->False,
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontSize->Large,
  FontColor->RGBColor[1, 0, 0]]], "Output",
 CellChangeTimes->{{3.450489045904793*^9, 3.450489077791574*^9}, 
   3.450490151635497*^9, 3.4504924166692*^9, 3.4504925172203627`*^9, 
   3.450498708491885*^9}]
}, Open  ]],

Cell["and find that all (d)-vacuum contributions vanish.", "Text",
 CellChangeTimes->{{3.450117627685978*^9, 3.450117633662129*^9}, {
  3.450118765247264*^9, 3.450118766575089*^9}, {3.450469744262013*^9, 
  3.450469745061874*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "(e)-vacuum ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox["V", 
     RowBox[{"(", 
      StyleBox["e",
       FontSlant->"Plain"], ")"}]], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " contributions: "
}], "Subsubsection",
 CellChangeTimes->{{3.450118829257469*^9, 3.450118829927854*^9}, {
  3.4501188734025497`*^9, 3.450118890298562*^9}, {3.4504697478699303`*^9, 
  3.4504697497515793`*^9}, {3.450469862408839*^9, 3.4504698745315933`*^9}}],

Cell[TextData[{
 "The rest of the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["l", "8"], TraditionalForm]]],
 " terms, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalI]", "40"], ",", 
     SubscriptBox["\[ScriptCapitalI]", "42"], ",", 
     SubscriptBox["\[ScriptCapitalI]", "44"], ",", 
     SubscriptBox["\[ScriptCapitalI]", "45"], ",", 
     SubscriptBox["\[ScriptCapitalI]", "46"], ",", 
     SubscriptBox["\[ScriptCapitalI]", "48"]}], "}"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", contribute to the (e) vacuum diagram:"
}], "Text",
 CellChangeTimes->{{3.450117848372035*^9, 3.450117866436384*^9}, {
  3.45011890191464*^9, 3.450118903994817*^9}, {3.450469772414674*^9, 
  3.450469791591033*^9}, {3.450469877232025*^9, 3.4504698824793253`*^9}, {
  3.450490861991561*^9, 3.450490897692214*^9}}],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.7836586974586164, 0.7342154065849497}, {
    1.5357973477821787`, 0.7347563055122135}, {0., 1.0699115852297556`}, {
    0.6811096368914151, 0.}, {0.0031330379862435365`, 0.3906232006613663}, {
    0.6756567827315882, 1.464250036601229}}, {
     {RGBColor[0.5, 0., 0.], 
      LineBox[{{1, 2}, {1, 3}, {2, 4}, {4, 3}, {4, 5}, {5, 1}, {6, 5}, {6, 
       2}, {6, 3}}]}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "12"],
       Annotation[#, 12, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.7836586974586164, 0.7342154065849497}, {
     1.5357973477821787`, 0.7347563055122135}, {0., 1.0699115852297556`}, {
     0.6811096368914151, 0.}, {0.0031330379862435365`, 0.3906232006613663}, {
     0.6756567827315882, 1.464250036601229}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Text"],

Cell["We proceed as before:", "Text",
 CellChangeTimes->{{3.450118073351358*^9, 3.450118076047179*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Evac", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"getSymmetryFactor", "[", "obj", "]"}], "*", 
              RowBox[{
               RowBox[{"getNumeratorList", "[", "obj", "]"}], "[", 
               RowBox[{"[", "9", "]"}], "]"}]}], "/.", 
             RowBox[{
              RowBox[{"lsq", "[", "__", "]"}], "\[RuleDelayed]", "1"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"obj", ",", 
              RowBox[{"nonVanishingL8", "[", 
               RowBox[{"[", 
                RowBox[{"Range", "[", 
                 RowBox[{"7", ",", "12"}], "]"}], "]"}], "]"}]}], "}"}]}], 
           "]"}], "/.", "permRule"}], ",", 
         RowBox[{"{", 
          RowBox[{"permRule", ",", "S4"}], "}"}]}], "]"}]}], ")"}], "//.", 
     "  ", "conservationOfExternalMasslessMomentaRules"}], ")"}], "//", 
   "Expand"}], "//", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{"#", ",", "Red", ",", "Large"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.450113151226584*^9, 3.450113157057529*^9}, {
   3.450113269837986*^9, 3.4501133121368113`*^9}, {3.4501133436095343`*^9, 
   3.450113345389779*^9}, {3.450113454068922*^9, 3.450113498227364*^9}, 
   3.450113572238523*^9, {3.4501138108675337`*^9, 3.4501138159467688`*^9}, 
   3.450113988606059*^9, {3.450117111763506*^9, 3.450117147433058*^9}, {
   3.45011728751381*^9, 3.450117321645566*^9}, {3.450117399659874*^9, 
   3.450117402158224*^9}, {3.4501174416220703`*^9, 3.45011749304317*^9}, {
   3.4501175467239513`*^9, 3.450117547878325*^9}, {3.450117579353101*^9, 
   3.45011766574656*^9}, {3.450117757659874*^9, 3.450117775401206*^9}, {
   3.450118087133376*^9, 3.4501181139296207`*^9}, {3.450148699684065*^9, 
   3.4501487012415113`*^9}, {3.450469944295055*^9, 3.4504699452299767`*^9}, {
   3.4504891386046257`*^9, 3.450489160284786*^9}, {3.450492522358673*^9, 
   3.450492522708229*^9}, 3.4504984325817738`*^9}],

Cell[BoxData[
 StyleBox["0",
  StripOnInput->False,
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontSize->Large,
  FontColor->RGBColor[1, 0, 0]]], "Output",
 CellChangeTimes->{{3.450489152660871*^9, 3.450489160658079*^9}, 
   3.4504901561246767`*^9, 3.450492417214675*^9, 3.450492523157194*^9, 
   3.4504987085368023`*^9}]
}, Open  ]],

Cell[TextData[{
 "Thus we also find the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["l", "8"], TraditionalForm]]],
 " cancellation for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["V", 
    RowBox[{"(", 
     StyleBox["e",
      FontSlant->"Plain"], ")"}]], TraditionalForm]]],
 " contributing terms.  Having shown that all leading powers of ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]]],
 " cancel, we find that there is no divergence in dimension ",
 Cell[BoxData[
  FormBox[
   RowBox[{"D", "=", 
    FractionBox["9", "2"]}], TraditionalForm]]],
 ".   In the manuscript we report additional cancellations of all ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["l", "7"], TraditionalForm]]],
 ", and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["l", "6"], TraditionalForm]]],
 " contributions, pushing off the first dimension possibly presenting a \
divergence to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"D", ">", "5"}], TraditionalForm]]],
 ".  Additionally, as no ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["l", "5"], TraditionalForm]]],
 " terms survive integration due to Lorentz invariance, we find that the \
dimension in which a potential divergence could appear is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"D", "\[GreaterEqual]", 
    FractionBox["11", "2"]}], TraditionalForm]]],
 ".  This is quite remarkable as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"D", "=", 
    FractionBox["11", "2"]}], TraditionalForm]]],
 " it is the lowest dimension where four-loop \[ScriptCapitalN]=4  \
super-Yang-Mills amplitudes diverge.   The \[ScriptCapitalN]=4  \
super-Yang-Mills theory is intimately related to the \[ScriptCapitalN]=8  \
supergravity theory classically, through the KLT relations, and one known to \
be UV finite to all loop orders."
}], "Text",
 CellChangeTimes->{{3.450118117586101*^9, 3.450118158808507*^9}, {
  3.450469906018409*^9, 3.450469906183963*^9}, {3.450469937384816*^9, 
  3.450469938072453*^9}, {3.450469970945518*^9, 3.4504700728047037`*^9}, {
  3.450470124593721*^9, 3.450470343752811*^9}, {3.4504703858344173`*^9, 
  3.4504703958257217`*^9}, {3.450470449852242*^9, 3.450470620988842*^9}, {
  3.450489173746913*^9, 3.450489247179626*^9}, {3.4504901693740807`*^9, 
  3.4504902490690727`*^9}, {3.4504904711164503`*^9, 3.45049047140082*^9}, {
  3.4504981183483763`*^9, 3.450498118491864*^9}, {3.4504982723962193`*^9, 
  3.450498346127907*^9}, {3.4504984327790003`*^9, 3.450498432875184*^9}, {
  3.451242153022792*^9, 3.451242153158394*^9}, {3.4512421945760508`*^9, 
  3.451242199538785*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Earlier versions of ",
 Cell[BoxData[
  FormBox["Mathematica", TraditionalForm]], "None",
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.450466121537065*^9, 3.4504661253507032`*^9}, {
  3.450489259150078*^9, 3.4504892730705957`*^9}}],

Cell[TextData[{
 "To view the ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " notebooks associated with this paper, including this one, it is strongly \
recommended that one either use ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " Version 7 (or later), or the ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " Player Version 7 (or later) mentioned at the beginning of this document.   \
Earlier versions may crash attempting to parse some of the newer graphical \
layouts",
 ".  ",
 " "
}], "Text",
 CellChangeTimes->{{3.4504015924580507`*^9, 3.4504016441383038`*^9}, {
  3.4504660505141363`*^9, 3.4504660551207457`*^9}, {3.450489275716151*^9, 
  3.4504893269961863`*^9}, {3.450489359541772*^9, 3.4504893840533237`*^9}, {
  3.450490258580426*^9, 3.45049029866294*^9}, {3.4504981185148363`*^9, 
  3.450498118531129*^9}, {3.4504983836875057`*^9, 3.45049838529425*^9}, {
  3.450498432895694*^9, 3.450498432911594*^9}}],

Cell[TextData[{
 "The raw data package: ",
 StyleBox["rawData/Neq8FourLoops.m", "Program"],
 ", documented above, should be compatable with all versions of ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " from version 1.0 onwards",
 ".  ",
 " "
}], "Text",
 CellChangeTimes->{{3.450489386005149*^9, 3.45048944782211*^9}, {
   3.450498118548386*^9, 3.450498118564269*^9}, 3.450498432927561*^9}],

Cell[TextData[{
 "Certain functions used in the example calculations of this document, like \
Histogram, GraphPlot, etc, only became part of core ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " functionality in Version 6.0.  One can consult the documentation for older \
versions of ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 ", to see if similar functions were part of the supplemental Packages and \
Add-Ons.   e.g.  in earlier versions, there existed graph plotting \
functionality in DiscreteMath`GraphPlot` for a similar GraphPlot (with less \
features)",
 ".  "
}], "Text",
 CellChangeTimes->{{3.450489386005149*^9, 3.450489597736919*^9}, {
  3.4504896376854687`*^9, 3.450489673649603*^9}, {3.450490305878545*^9, 
  3.450490306557663*^9}, {3.450492567712986*^9, 3.450492606065637*^9}, {
  3.450498118582205*^9, 3.450498118630557*^9}, {3.450498407495408*^9, 
  3.450498432991877*^9}}],

Cell[TextData[{
 "It should be noted that a particular construct used earlier in this \
document, Sum[f[elem], {elem, arbitraryList__}], is a fairly recent addition \
to the functionality of Sum[], and is not compatable with ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " v.5:"
}], "Text",
 CellChangeTimes->{{3.450489684889554*^9, 3.450489707033473*^9}, {
  3.4504897748104343`*^9, 3.450489791493174*^9}, {3.450489837246166*^9, 
  3.450489863878593*^9}, {3.4504900322092752`*^9, 3.450490049841393*^9}, {
  3.450490417622953*^9, 3.450490417990286*^9}, {3.450498505594942*^9, 
  3.4504985150172787`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Only", " ", "works", " ", "in", " ", "v", " ", ".6", " ", "and", " ", 
    "above"}], " ", "*)"}], 
  RowBox[{"(", 
   RowBox[{"DVac", " ", "=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"getSymmetryFactor", "[", "obj", "]"}], "*", 
            RowBox[{
             RowBox[{"getNumeratorList", "[", "obj", "]"}], "[", 
             RowBox[{"[", "9", "]"}], "]"}]}], " ", "/.", "  ", 
           RowBox[{
            RowBox[{"lsq", "[", "__", "]"}], " ", ":>", " ", "1"}]}], ",", 
          " ", 
          RowBox[{"{", 
           RowBox[{"obj", ",", " ", 
            RowBox[{"nonVanishingL8", "[", 
             RowBox[{"[", 
              RowBox[{"Range", "[", "6", "]"}], "]"}], "]"}]}], "}"}]}], 
         "]"}], " ", "/.", "  ", "permRule"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"permRule", ",", " ", "S4"}], "}"}]}], "]"}], " ", "//", " ", 
     "FullSimplify"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.450113151226584*^9, 3.450113157057529*^9}, {
   3.450113269837986*^9, 3.4501133121368113`*^9}, {3.4501133436095343`*^9, 
   3.450113345389779*^9}, {3.450113454068922*^9, 3.450113498227364*^9}, 
   3.450113572238523*^9, {3.4501138108675337`*^9, 3.4501138159467688`*^9}, 
   3.450113988606059*^9, {3.450117111763506*^9, 3.450117147433058*^9}, {
   3.45011728751381*^9, 3.450117321645566*^9}, {3.450117399659874*^9, 
   3.450117402158224*^9}, {3.4501174416220703`*^9, 3.45011749304317*^9}, {
   3.4501175467239513`*^9, 3.450117547878325*^9}, {3.450117579353101*^9, 
   3.45011766574656*^9}, {3.450117757659874*^9, 3.450117775401206*^9}, {
   3.450148673506871*^9, 3.4501486909611063`*^9}, {3.450489896955049*^9, 
   3.4504899056194344`*^9}, {3.450490139735551*^9, 3.450490140702107*^9}, {
   3.450490356015991*^9, 3.450490356894862*^9}, {3.4504984329975433`*^9, 
   3.450498433004986*^9}, {3.450498626169983*^9, 3.4504986264162273`*^9}}],

Cell[BoxData[
 RowBox[{"12", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}]}], "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], " ", 
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ")"}], " ", 
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.4504903624173594`*^9, 3.450492417274543*^9, 
  3.450498708589717*^9}]
}, Open  ]],

Cell[TextData[{
 "We chose to use it, as we find it a particularly readable construct, esp. \
for non-",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " programmers.  The following represents the same functionality, expressed \
in a way that works for all versions of ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 ":"
}], "Text",
 CellChangeTimes->{{3.450489917680766*^9, 3.450489954223527*^9}, {
  3.45048998506713*^9, 3.450489994568255*^9}, {3.450490061337624*^9, 
  3.450490097266561*^9}, {3.450490388873458*^9, 3.450490403350257*^9}, {
  3.4504985280183496`*^9, 3.450498599043344*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Works", " ", "for", " ", "all", " ", "versions", " ", "of", " ", 
    "Mathematica"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(", 
   RowBox[{"DVac", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Plus", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Plus", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", "\"\<getNumeratorList\>\"", "]"}], "[", 
                 RowBox[{"[", "9", "]"}], "]"}], "*", 
                RowBox[{"#", "[", "\"\<getSymmetryFactor\>\"", "]"}]}], "/.", 
               
               RowBox[{
                RowBox[{"lsq", "[", "__", "]"}], "\[RuleDelayed]", "1"}]}], 
              "&"}], "/@", 
             RowBox[{"nonVanishingL8", "[", 
              RowBox[{"[", 
               RowBox[{"Range", "[", "6", "]"}], "]"}], "]"}]}], ")"}]}], "/.",
           "S4"}], "/.", 
         RowBox[{
          RowBox[{"lsq", "[", "__", "]"}], "\[RuleDelayed]", "1"}]}], ")"}]}],
       ")"}], "//", "FullSimplify"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.4504899702674313`*^9, 3.450489977972171*^9}, {
  3.450490102161065*^9, 3.450490121997964*^9}, {3.45049861729117*^9, 
  3.45049861756227*^9}, {3.450498655473634*^9, 3.450498669689917*^9}}],

Cell[BoxData[
 RowBox[{"12", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}]}], "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], " ", 
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ")"}], " ", 
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"tau", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
       RowBox[{"tau", "[", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.450489979441862*^9, 3.450492417342067*^9, 
  3.450498708695018*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
ScreenStyleEnvironment->"Printout",
WindowSize->{1218, 595},
WindowMargins->{{Automatic, 25}, {Automatic, 42}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
ShowSelection->True,
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 111, 1, 28, "Text"],
Cell[659, 23, 137, 1, 28, "Text"],
Cell[CellGroupData[{
Cell[821, 28, 321, 9, 78, "Title"],
Cell[1145, 39, 98, 1, 28, "Text"],
Cell[1246, 42, 2638, 57, 360, "Text"],
Cell[3887, 101, 740, 14, 63, "Text"],
Cell[4630, 117, 2180, 45, 100, "Text"],
Cell[6813, 164, 1497, 27, 46, "Text"],
Cell[8313, 193, 1264, 20, 81, "Text"],
Cell[9580, 215, 810, 16, 63, "Text"],
Cell[10393, 233, 641, 11, 46, "Text"],
Cell[CellGroupData[{
Cell[11059, 248, 161, 4, 56, "Section"],
Cell[11223, 254, 159, 2, 28, "Text"],
Cell[11385, 258, 451, 7, 24, "Input"],
Cell[11839, 267, 219, 5, 28, "Text"],
Cell[12061, 274, 701, 18, 45, "Text"],
Cell[CellGroupData[{
Cell[12787, 296, 105, 1, 24, "Input"],
Cell[12895, 299, 947, 15, 85, "Output"]
}, Open  ]],
Cell[13857, 317, 396, 7, 28, "Text"],
Cell[14256, 326, 607, 23, 28, "Text"],
Cell[14866, 351, 167, 2, 28, "Text"],
Cell[CellGroupData[{
Cell[15058, 357, 160, 2, 38, "Subsubsection"],
Cell[CellGroupData[{
Cell[15243, 363, 214, 3, 24, "Input"],
Cell[15460, 368, 1838, 56, 80, "Output"]
}, Open  ]],
Cell[17313, 427, 337, 6, 45, "Text"],
Cell[17653, 435, 516, 15, 29, "Text"],
Cell[18172, 452, 521, 16, 28, "Text"],
Cell[18696, 470, 984, 32, 28, "Text"],
Cell[19683, 504, 744, 26, 28, "Text"],
Cell[20430, 532, 872, 32, 28, "Text"],
Cell[21305, 566, 705, 18, 45, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22047, 589, 215, 3, 38, "Subsubsection"],
Cell[CellGroupData[{
Cell[22287, 596, 197, 3, 24, "Input"],
Cell[22487, 601, 1918, 58, 86, "Output"]
}, Open  ]],
Cell[24420, 662, 1322, 33, 87, "Text"],
Cell[25745, 697, 398, 11, 30, "Text"],
Cell[CellGroupData[{
Cell[26168, 712, 252, 5, 24, "Input"],
Cell[26423, 719, 122, 2, 24, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26594, 727, 113, 1, 38, "Subsubsection"],
Cell[CellGroupData[{
Cell[26732, 732, 248, 4, 24, "Input"],
Cell[26983, 738, 2285, 72, 55, "Output"]
}, Open  ]],
Cell[29283, 813, 492, 8, 63, "Text"],
Cell[29778, 823, 309, 5, 28, "Text"],
Cell[CellGroupData[{
Cell[30112, 832, 176, 3, 16, "Item"],
Cell[30291, 837, 221, 5, 16, "Item"],
Cell[30515, 844, 150, 2, 16, "Item"]
}, Open  ]],
Cell[30680, 849, 377, 11, 28, "Text"],
Cell[31060, 862, 232, 3, 28, "Text"],
Cell[CellGroupData[{
Cell[31317, 869, 646, 11, 24, "Input"],
Cell[31966, 882, 11005, 293, 123, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43008, 1180, 1599, 36, 70, "Input"],
Cell[44610, 1218, 50602, 934, 683, 11350, 289, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[95227, 2155, 87, 1, 40, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95351, 2161, 166, 2, 38, "Subsubsection"],
Cell[CellGroupData[{
Cell[95542, 2167, 198, 3, 24, "Input"],
Cell[95743, 2172, 2574, 78, 70, "Output"]
}, Open  ]],
Cell[98332, 2253, 1756, 47, 84, "Text"],
Cell[100091, 2302, 902, 22, 30, "Text"],
Cell[100996, 2326, 290, 6, 28, "Text"],
Cell[CellGroupData[{
Cell[101311, 2336, 449, 11, 24, "Input"],
Cell[101763, 2349, 2325, 71, 55, "Output"]
}, Open  ]],
Cell[104103, 2423, 670, 15, 28, "Text"],
Cell[CellGroupData[{
Cell[104798, 2442, 977, 24, 55, "Input"],
Cell[105778, 2468, 2391, 71, 70, "Output"]
}, Open  ]],
Cell[108184, 2542, 278, 3, 28, "Text"],
Cell[CellGroupData[{
Cell[108487, 2549, 321, 8, 24, "Input"],
Cell[108811, 2559, 2314, 70, 70, "Output"]
}, Open  ]],
Cell[111140, 2632, 599, 15, 46, "Text"],
Cell[CellGroupData[{
Cell[111764, 2651, 477, 14, 24, "Input"],
Cell[112244, 2667, 496, 12, 24, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[112789, 2685, 163, 2, 38, "Subsubsection"],
Cell[CellGroupData[{
Cell[112977, 2691, 148, 2, 24, "Input"],
Cell[113128, 2695, 141, 3, 43, "Output"]
}, Open  ]],
Cell[113284, 2701, 477, 13, 47, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113798, 2719, 162, 2, 48, "Subsection"],
Cell[113963, 2723, 633, 21, 116, "Text"],
Cell[114599, 2746, 90, 1, 28, "Text"],
Cell[CellGroupData[{
Cell[114714, 2751, 212, 4, 24, "Input"],
Cell[114929, 2757, 119, 2, 24, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115085, 2764, 220, 4, 24, "Input"],
Cell[115308, 2770, 120, 2, 24, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115465, 2777, 222, 4, 24, "Input"],
Cell[115690, 2783, 121, 2, 24, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115848, 2790, 224, 4, 24, "Input"],
Cell[116075, 2796, 147, 2, 24, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116259, 2803, 224, 4, 24, "Input"],
Cell[116486, 2809, 145, 2, 24, "Output"]
}, Open  ]],
Cell[116646, 2814, 139, 2, 28, "Text"],
Cell[CellGroupData[{
Cell[116810, 2820, 1816, 39, 85, "Input"],
Cell[118629, 2861, 10947, 268, 277, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[129637, 3136, 107, 1, 56, "Section"],
Cell[129747, 3139, 343, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[130115, 3153, 235, 7, 52, "Subsection"],
Cell[130353, 3162, 647, 13, 48, "Text"],
Cell[131003, 3177, 304, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[131332, 3190, 355, 10, 24, "Input"],
Cell[131690, 3202, 414, 8, 24, "Output"]
}, Open  ]],
Cell[132119, 3213, 290, 5, 46, "Text"],
Cell[132412, 3220, 486, 13, 24, "Input"],
Cell[CellGroupData[{
Cell[132923, 3237, 106, 1, 24, "Input"],
Cell[133032, 3240, 744, 16, 25, "Output"]
}, Open  ]],
Cell[133791, 3259, 94, 1, 24, "Input"],
Cell[CellGroupData[{
Cell[133910, 3264, 445, 12, 41, "Subsubsection"],
Cell[134358, 3278, 1509, 37, 84, "Text"],
Cell[135870, 3317, 1469, 42, 260, "Text"],
Cell[137342, 3361, 856, 17, 48, "Text"],
Cell[CellGroupData[{
Cell[138223, 3382, 133, 2, 24, "Input"],
Cell[138359, 3386, 505, 14, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138901, 3405, 286, 8, 57, "Input"],
Cell[139190, 3415, 318, 9, 57, "Output"]
}, Open  ]],
Cell[139523, 3427, 590, 10, 55, "Text"],
Cell[140116, 3439, 967, 32, 102, "Input"],
Cell[141086, 3473, 89, 1, 33, "Text"],
Cell[CellGroupData[{
Cell[141200, 3478, 261, 8, 28, "Input"],
Cell[141464, 3488, 503, 15, 28, "Output"]
}, Open  ]],
Cell[141982, 3506, 361, 7, 33, "Text"],
Cell[CellGroupData[{
Cell[142368, 3517, 933, 23, 48, "Input"],
Cell[143304, 3542, 11867, 346, 211, "Output"]
}, Open  ]],
Cell[155186, 3891, 382, 7, 33, "Text"],
Cell[155571, 3900, 1677, 46, 102, "Input"],
Cell[157251, 3948, 364, 5, 28, "Text"],
Cell[157618, 3955, 3161, 88, 152, "Text"],
Cell[CellGroupData[{
Cell[160804, 4047, 1666, 36, 40, "Input"],
Cell[162473, 4085, 3859, 117, 100, "Output"]
}, Open  ]],
Cell[166347, 4205, 282, 3, 28, "Text"],
Cell[CellGroupData[{
Cell[166654, 4212, 506, 12, 24, "Input"],
Cell[167163, 4226, 385, 10, 40, "Output"]
}, Open  ]],
Cell[167563, 4239, 230, 3, 28, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167830, 4247, 493, 14, 43, "Subsubsection"],
Cell[168326, 4263, 863, 22, 32, "Text"],
Cell[169192, 4287, 1461, 42, 357, "Text"],
Cell[170656, 4331, 103, 1, 28, "Text"],
Cell[CellGroupData[{
Cell[170784, 4336, 2116, 46, 55, "Input"],
Cell[172903, 4384, 389, 10, 40, "Output"]
}, Open  ]],
Cell[173307, 4397, 2534, 64, 163, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[175902, 4468, 274, 7, 58, "Section"],
Cell[176179, 4477, 936, 22, 63, "Text"],
Cell[177118, 4501, 399, 11, 46, "Text"],
Cell[177520, 4514, 906, 19, 81, "Text"],
Cell[178429, 4535, 611, 12, 45, "Text"],
Cell[CellGroupData[{
Cell[179065, 4551, 2063, 44, 55, "Input"],
Cell[181131, 4597, 3741, 115, 100, "Output"]
}, Open  ]],
Cell[184887, 4715, 600, 14, 45, "Text"],
Cell[CellGroupData[{
Cell[185512, 4733, 1416, 37, 55, "Input"],
Cell[186931, 4772, 3739, 115, 100, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/nb/SUGRA1.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     35510,       1111]
NotebookOptionsPosition[     33200,       1035]
NotebookOutlinePosition[     33541,       1050]
CellTagsIndexPosition[     33498,       1047]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 1: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "1"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "1"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.7815454405998574, 0.5089552664078332}, {0., 
    0.0014162766470150467`}, {0.7818365088228361, 1.382327886664047}, {
    0.0003817587068506434, 1.8903705862988305`}, {5.337326351597926, 
    0.508662427210004}, {6.119055037080573, 0.}, {5.339006878054256, 
    1.382502033423605}, {6.121624181274849, 1.8900690579560562`}, {
    4.238683545877092, 0.579695205084251}, {4.239404538736504, 
    1.3128652721912366`}, {3.0593047869968553`, 1.3026872092214439`}, {
    1.879808409484156, 1.3119046421444778`}, {3.058678238996624, 
    0.5897642402541317}, {1.8803915740692805`, 0.5792953248596022}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.02096709137505524, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02096709137505524, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02096709137505524, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02096709137505524, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02096709137505524, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02096709137505524, 0.8}}], 
       ArrowBox[{5, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02096709137505524, 0.8}}], 
       ArrowBox[{5, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02096709137505524, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02096709137505524, 0.8}}], 
       ArrowBox[{7, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02096709137505524, 0.8}}], 
       ArrowBox[{9, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02096709137505524, 0.8}}], 
       ArrowBox[{9, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02096709137505524, 0.8}}], 
       ArrowBox[{10, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02096709137505524, 0.8}}], 
       ArrowBox[{11, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02096709137505524, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02096709137505524, 0.8}}], 
       ArrowBox[{13, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02096709137505524, 0.8}}], 
       ArrowBox[{13, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02096709137505524, 0.8}}], 
       ArrowBox[{14, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02096709137505524, 0.8}}], 
       ArrowBox[{14, 1}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.7815454405998574, 0.5089552664078332}, {0., 
     0.0014162766470150467`}, {0.7818365088228361, 1.382327886664047}, {
     0.0003817587068506434, 1.8903705862988305`}, {5.337326351597926, 
     0.508662427210004}, {6.119055037080573, 0.}, {5.339006878054256, 
     1.382502033423605}, {6.121624181274849, 1.8900690579560562`}, {
     4.238683545877092, 0.579695205084251}, {4.239404538736504, 
     1.3128652721912366`}, {3.0593047869968553`, 1.3026872092214439`}, {
     1.879808409484156, 1.3119046421444778`}, {3.058678238996624, 
     0.5897642402541317}, {1.8803915740692805`, 0.5792953248596022}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "1"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.7823692024478621, 1.350086230679285, 
       0.2877520219304722}, {0., 1.8417246304144257`, 0.4188949149348856}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.39118460122393106`, 
         1.5959054305468552`, 0.3533234684326789},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7824214313139146, 0.49256662790387307`, 
       0.13066360604718902`}, {0.0005158883558493699, 0.0007127968147085939, 
       0.}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.391468659834882, 
         0.24663971235929083`, 0.06533180302359451},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7824214313139146, 0.49256662790387307`, 
       0.13066360604718902`}, {0.7823692024478621, 1.350086230679285, 
       0.2877520219304722}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {0.7823953168808884, 
         0.921326429291579, 0.20920781398883062`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{5.337929813383194, 1.3504520822107389`, 
       0.13065074508655933`}, {6.122252892086301, 1.841093596085088, 
       0.00012760277060616665`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {5.730091352734748, 
         1.5957728391479136`, 0.06538917392858275},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{5.337929813383194, 1.3504520822107389`, 
       0.13065074508655933`}, {5.3371445061815574`, 0.4921051598442531, 
       0.2876915954198668}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {5.337537159782375, 
         0.921278621027496, 0.20917117025321305`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{5.337929813383194, 1.3504520822107389`, 
       0.13065074508655933`}, {4.24000964823119, 1.2859764319542655`, 
       0.17462656419372463`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {4.788969730807192, 
         1.3182142570825022`, 0.15263865464014198`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{5.3371445061815574`, 0.4921051598442531, 
       0.2876915954198668}, {6.119353722912093, 0., 0.41905153483309404`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {5.728249114546825, 
         0.24605257992212656`, 0.3533715651264804},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{5.3371445061815574`, 0.4921051598442531, 
       0.2876915954198668}, {4.239099352397985, 0.5575809140639643, 
       0.24354736919598313`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {4.788121929289771, 
         0.5248430369541087, 0.265619482307925},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.24000964823119, 1.2859764319542655`, 
       0.17462656419372463`}, {3.06105692427493, 1.2774711912605972`, 
       0.20929473033474852`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {3.65053328625306, 
         1.2817238116074314`, 0.19196064726423656`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.24000964823119, 1.2859764319542655`, 
       0.17462656419372463`}, {4.239099352397985, 0.5575809140639643, 
       0.24354736919598313`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {4.239554500314588, 
         0.9217786730091149, 0.20908696669485388`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.239099352397985, 0.5575809140639643, 
       0.24354736919598313`}, {3.0591899868524477`, 0.5664482164475629, 
       0.20900552432328998`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {3.6491446696252163`, 
         0.5620145652557635, 0.22627644675963654`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.0591899868524477`, 0.5664482164475629, 
       0.20900552432328998`}, {1.880815218083699, 0.5574504742103485, 
       0.17457276730983826`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {2.4700026024680732`, 
         0.5619493453289557, 0.19178914581656412`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.880815218083699, 0.5574504742103485, 
       0.17457276730983826`}, {0.7824214313139146, 0.49256662790387307`, 
       0.13066360604718902`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {1.3316183246988067`, 
         0.5250085510571108, 0.15261818667851362`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.06105692427493, 1.2774711912605972`, 
       0.20929473033474852`}, {3.0591899868524477`, 0.5664482164475629, 
       0.20900552432328998`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {3.060123455563689, 
         0.9219597038540801, 0.20915012732901925`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.06105692427493, 1.2774711912605972`, 
       0.20929473033474852`}, {1.8806297463503128`, 1.2853483068953684`, 
       0.24350347434181818`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.4708433353126216`, 
         1.2814097490779828`, 0.22639910233828336`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8806297463503128`, 1.2853483068953684`, 
       0.24350347434181818`}, {1.880815218083699, 0.5574504742103485, 
       0.17457276730983826`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {1.8807224822170059`, 
         0.9213993905528585, 0.20903812082582823`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8806297463503128`, 1.2853483068953684`, 
       0.24350347434181818`}, {0.7823692024478621, 1.350086230679285, 
       0.2877520219304722}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {1.3314994743990876`, 
         1.3177172687873266`, 0.2656277481361452},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.7823692024478621, 1.350086230679285, 0.2877520219304722}, 
      0.06], {}, 
     SphereBox[{0.7824214313139146, 0.49256662790387307`, 
      0.13066360604718902`}, 0.06], {}, {}, {}, 
     SphereBox[{5.3371445061815574`, 0.4921051598442531, 0.2876915954198668}, 
      0.06], {}, 
     SphereBox[{4.24000964823119, 1.2859764319542655`, 0.17462656419372463`}, 
      0.06], SphereBox[{4.239099352397985, 0.5575809140639643, 
      0.24354736919598313`}, 0.06], 
     SphereBox[{3.0591899868524477`, 0.5664482164475629, 
      0.20900552432328998`}, 0.06], 
     SphereBox[{1.880815218083699, 0.5574504742103485, 0.17457276730983826`}, 
      0.06], SphereBox[{3.06105692427493, 1.2774711912605972`, 
      0.20929473033474852`}, 0.06], 
     SphereBox[{1.8806297463503128`, 1.2853483068953684`, 
      0.24350347434181818`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIA7QsFXW5nxpH3joB8uXmV/tv6k9LmnPumTPAAUP
Hv6121L+197rJNs8nfO37D1upq6eAVTvtK5G16ztvn0ec8LRqTsPANV/Ojf1
uYM9wxHGxvhod7j+396PXbmiRB28JtQtKZ791X6S0ppHmkD1HRlb7+jXSjgc
/M7QL1f6155Bh7Nk8U4F+3W+FzJsIkUdNoe8W7ys7r79vJQspq7MS/bnHA7d
Ma+ScICZWzw9pn3vxVv2NU3XxY5+FXDYtvMVa8zkL/ZOJ2VOa0Yds9fXfVN6
7YuAw5SXN95uvv7QvmjenYx+nfP2aY59My0qORx8F01gilB4ZG9fcDlz44FT
9p4Xt2+6KP7P/sCH6oRF1x7a75fUb06LOGZvtGR5Jncth4PmvgMLWwu+2Osv
YyzWPnXKfnJkuzk/UH1+1MOkkxO+2PeEJxrKa5+3BwD7tJc6
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "1"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         SubscriptBox["l", "5"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "16"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "10"], ",", 
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "13"], ",", 
         SubscriptBox["l", "15"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 1: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "1"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "1"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "1"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "1"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    SuperscriptBox["\[ScriptS]", "6"],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "1"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "1"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "1"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "1"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "1"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "1"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "1"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "1"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 141, 5, 76, "Title"],
Cell[782, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[978, 41, 167, 5, 34, "Subsection"],
Cell[1148, 48, 105, 3, 26, "Text"],
Cell[1256, 53, 10459, 287, 187, InheritFromParent],
Cell[11718, 342, 307, 6, 56, InheritFromParent],
Cell[12028, 350, 397, 9, 41, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12462, 364, 167, 5, 34, "Subsection"],
Cell[12632, 371, 9687, 236, 290, InheritFromParent],
Cell[22322, 609, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22696, 620, 175, 5, 70, "Subsection"],
Cell[22874, 627, 1096, 33, 70, "Text"],
Cell[23973, 662, 513, 16, 70, "Text"],
Cell[24489, 680, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27061, 766, 59, 0, 70, "Subsection"],
Cell[27123, 768, 2571, 88, 70, "Text"],
Cell[29697, 858, 560, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30282, 881, 150, 4, 70, "Subsubsection"],
Cell[30435, 887, 165, 7, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30637, 899, 150, 4, 70, "Subsubsection"],
Cell[30790, 905, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30957, 916, 150, 4, 70, "Subsubsection"],
Cell[31110, 922, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31277, 933, 150, 4, 70, "Subsubsection"],
Cell[31430, 939, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31597, 950, 150, 4, 70, "Subsubsection"],
Cell[31750, 956, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31917, 967, 150, 4, 70, "Subsubsection"],
Cell[32070, 973, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32237, 984, 150, 4, 70, "Subsubsection"],
Cell[32390, 990, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32557, 1001, 150, 4, 70, "Subsubsection"],
Cell[32710, 1007, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32877, 1018, 150, 4, 70, "Subsubsection"],
Cell[33030, 1024, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA10.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     38265,       1205]
NotebookOptionsPosition[     35945,       1129]
NotebookOutlinePosition[     36286,       1144]
CellTagsIndexPosition[     36243,       1141]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 10: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "10"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "10"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{3.4941546180456413`, 2.3371779836085635`}, {
    4.309494845617911, 2.8649751519716182`}, {3.494375506685474, 
    1.427970076165039}, {4.310152709791584, 0.9005259579307253}, {
    0.6060970839824844, 3.0204980483746633`}, {0.0018197638793788773`, 
    3.7660622278385483`}, {0.6049008842252754, 0.745795653822592}, {0., 0.}, {
    1.4750949139720753`, 2.4355126736109125`}, {0.7520936192774075, 
    2.1418617628462844`}, {0.75239655934073, 1.6251994078150866`}, {
    1.473950810974339, 1.3307725170157079`}, {2.7236153607688367`, 
    2.2153241505057713`}, {2.7233271291549768`, 1.550321225658843}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.024698716406003882`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024698716406003882`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024698716406003882`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024698716406003882`, 0.8}}], 
       ArrowBox[{3, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024698716406003882`, 0.8}}], 
       ArrowBox[{3, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024698716406003882`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024698716406003882`, 0.8}}], 
       ArrowBox[{5, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024698716406003882`, 0.8}}], 
       ArrowBox[{5, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024698716406003882`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024698716406003882`, 0.8}}], 
       ArrowBox[{7, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024698716406003882`, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024698716406003882`, 0.8}}], 
       ArrowBox[{9, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024698716406003882`, 0.8}}], 
       ArrowBox[{10, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024698716406003882`, 0.8}}], 
       ArrowBox[{10, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024698716406003882`, 0.8}}], 
       ArrowBox[{11, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024698716406003882`, 0.8}}], 
       ArrowBox[{12, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024698716406003882`, 0.8}}], 
       ArrowBox[{13, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024698716406003882`, 0.8}}], 
       ArrowBox[{14, 1}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "9"],
       Annotation[#, 9, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{3.4941546180456413`, 2.3371779836085635`}, {
     4.309494845617911, 2.8649751519716182`}, {3.494375506685474, 
     1.427970076165039}, {4.310152709791584, 0.9005259579307253}, {
     0.6060970839824844, 3.0204980483746633`}, {0.0018197638793788773`, 
     3.7660622278385483`}, {0.6049008842252754, 0.745795653822592}, {0., 
     0.}, {1.4750949139720753`, 2.4355126736109125`}, {0.7520936192774075, 
     2.1418617628462844`}, {0.75239655934073, 1.6251994078150866`}, {
     1.473950810974339, 1.3307725170157079`}, {2.7236153607688367`, 
     2.2153241505057713`}, {2.7233271291549768`, 1.550321225658843}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "10"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.7765343289577855, 1.6526842444430383`, 
       1.5383737836176197`}, {0.0003644659799637573, 1.4625876248401213`, 
       2.0741858031597245`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.38844939746887464`, 
         1.5576359346415798`, 1.806279793388672},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7762245544425894, 2.0202784405637697`, 
       0.5355575811711608}, {0., 2.2102625342613504`, 0.}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.3881122772212947, 
         2.11527048741256, 0.2677787905855804},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7762245544425894, 2.0202784405637697`, 
       0.5355575811711608}, {1.465140930175739, 1.4489100663476642`, 
       0.8818962375453114}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {1.1206827423091643`, 
         1.7345942534557168`, 0.7087269093582361},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7762245544425894, 2.0202784405637697`, 
       0.5355575811711608}, {1.4659287233531644`, 2.2242214742747666`, 
       1.1919357860797253`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {1.1210766388978768`, 
         2.1222499574192684`, 0.863746683625443},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.5722118346045635`, 2.935151326197863, 
       1.1166983020004806`}, {4.17838333715027, 3.673748340613429, 
       1.1692959487219738`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {3.8752975858774166`, 
         3.304449833405646, 1.1429971253612272`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.5722118346045635`, 2.935151326197863, 
       1.1166983020004806`}, {2.7052520626218888`, 2.4042404448126637`, 
       1.2683789660637939`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {3.138731948613226, 
         2.6696958855052633`, 1.1925386340321373`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.5722118346045635`, 2.935151326197863, 
       1.1166983020004806`}, {3.406773353076669, 2.057457323580324, 
       0.8453764466662695}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {3.489492593840616, 
         2.4963043248890937`, 0.9810373743333751},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.5727728438410833`, 0.7385726056422075, 
       0.9570601513577957}, {4.1791645623977125`, 0., 0.9046073674348691}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {3.8759687031193977`, 
         0.36928630282110375`, 0.9308337593963324},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.5727728438410833`, 0.7385726056422075, 
       0.9570601513577957}, {2.7053945983748173`, 1.2683750156161344`, 
       0.8056202525612313}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {3.1390837211079505`, 
         1.003473810629171, 0.8813402019595135},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.7052520626218888`, 2.4042404448126637`, 
       1.2683789660637939`}, {3.406612562989705, 1.6151105910399879`, 
       1.228829846723746}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {3.0559323128057967`, 
         2.009675517926326, 1.24860440639377},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.7052520626218888`, 2.4042404448126637`, 
       1.2683789660637939`}, {1.4659287233531644`, 2.2242214742747666`, 
       1.1919357860797253`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.085590392987527, 
         2.314230959543715, 1.2301573760717597`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.406773353076669, 2.057457323580324, 
       0.8453764466662695}, {3.406612562989705, 1.6151105910399879`, 
       1.228829846723746}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {3.406692958033187, 
         1.836283957310156, 1.0371031466950078`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.406773353076669, 2.057457323580324, 
       0.8453764466662695}, {2.7053945983748173`, 1.2683750156161344`, 
       0.8056202525612313}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {3.056083975725743, 
         1.6629161695982293`, 0.8254983496137505},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.406612562989705, 1.6151105910399879`, 
       1.228829846723746}, {3.5727728438410833`, 0.7385726056422075, 
       0.9570601513577957}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {3.489692703415394, 
         1.1768415983410976`, 1.0929449990407707`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.7053945983748173`, 1.2683750156161344`, 
       0.8056202525612313}, {1.465140930175739, 1.4489100663476642`, 
       0.8818962375453114}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.085267764275278, 
         1.3586425409818994`, 0.8437582450532713},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.4659287233531644`, 2.2242214742747666`, 
       1.1919357860797253`}, {0.7765343289577855, 1.6526842444430383`, 
       1.5383737836176197`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {1.121231526155475, 
         1.9384528593589025`, 1.3651547848486725`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.465140930175739, 1.4489100663476642`, 
       0.8818962375453114}, {0.7765343289577855, 1.6526842444430383`, 
       1.5383737836176197`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {1.1208376295667621`, 
         1.5507971553953512`, 1.2101350105814657`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.7765343289577855, 1.6526842444430383`, 1.5383737836176197`},
       0.06], {}, 
     SphereBox[{0.7762245544425894, 2.0202784405637697`, 0.5355575811711608}, 
      0.06], {}, {}, {}, 
     SphereBox[{3.5727728438410833`, 0.7385726056422075, 0.9570601513577957}, 
      0.06], {}, 
     SphereBox[{2.7052520626218888`, 2.4042404448126637`, 
      1.2683789660637939`}, 0.06], 
     SphereBox[{3.406773353076669, 2.057457323580324, 0.8453764466662695}, 
      0.06], SphereBox[{3.406612562989705, 1.6151105910399879`, 
      1.228829846723746}, 0.06], 
     SphereBox[{2.7053945983748173`, 1.2683750156161344`, 0.8056202525612313},
       0.06], SphereBox[{1.4659287233531644`, 2.2242214742747666`, 
      1.1919357860797253`}, 0.06], 
     SphereBox[{1.465140930175739, 1.4489100663476642`, 0.8818962375453114}, 
      0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIDbiSm6Nu/nCnvXrcY7Uwl/2IVOlrujO/WHPoPCs
bOcjc/u3/cweh9K+26sZfN75bjqDw7PbpQ+uXHthb+Nhsa9dk8HhhwbHck/l
h/YMUMB5YaH8vHWMDjA+l1jCmceTeRymLA2bZ1DN7vCs+CXn/7sf7a/ekJFf
tU3AgSGqVftaMq/Dg02Gq/O3frI/uebQW86pPA5zeuNYkhc9t++L85ljs+Cd
/Z40h1dl2wXg5pr4R6t1f3pjb6TXbBi9hNXhXZtg1iNrZgfXW0r73L2/2F8/
6ZQs5MjtsLg7V39NKYPD6g3Pnwfxvra/XZ4ots+B20Gd679x3fWf9mH5DjWe
Kz/bf4oOe7MUaI6YxqaZzkD9One3yy85/tJeSipwbWHJd/vyiTcWmJxmdDjk
7+SkLfTZPkBn01zzwu/2tu9jgvbofbc3kw8vrbN4Yw8AKHOQIA==
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "10"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         SubscriptBox["l", "8"], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "16"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         SubscriptBox["l", "15"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 10: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "10"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "10"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "10"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "10"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    SuperscriptBox["\[ScriptS]", "6"],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "10"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     SuperscriptBox["\[ScriptS]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "9"}]],
        TraditionalForm]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "10"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "2"], "+", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], "2"], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["l", "5", "2"],
           TraditionalForm], "+", 
          FormBox[
           SubsuperscriptBox["l", "9", "2"],
           TraditionalForm]}], ")"}], " ", "\[ScriptS]"}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "10"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "9"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "9"}]],
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "5"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "10"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["l", "16", "2"],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[ScriptS]", "4"]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "10"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "10"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "10"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "10"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10507, 287, 511, InheritFromParent],
Cell[11769, 342, 307, 6, 70, InheritFromParent],
Cell[12079, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12513, 364, 168, 5, 70, "Subsection"],
Cell[12684, 371, 9630, 235, 70, InheritFromParent],
Cell[22317, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22691, 619, 176, 5, 70, "Subsection"],
Cell[22870, 626, 1096, 33, 70, "Text"],
Cell[23969, 661, 513, 16, 70, "Text"],
Cell[24485, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27057, 765, 60, 0, 70, "Subsection"],
Cell[27120, 767, 2571, 88, 70, "Text"],
Cell[29694, 857, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30282, 880, 151, 4, 70, "Subsubsection"],
Cell[30436, 886, 165, 7, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30638, 898, 151, 4, 70, "Subsubsection"],
Cell[30792, 904, 454, 18, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31283, 927, 151, 4, 70, "Subsubsection"],
Cell[31437, 933, 838, 30, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32312, 968, 151, 4, 70, "Subsubsection"],
Cell[32466, 974, 1086, 39, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33589, 1018, 151, 4, 70, "Subsubsection"],
Cell[33743, 1024, 878, 32, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[34658, 1061, 151, 4, 70, "Subsubsection"],
Cell[34812, 1067, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[34979, 1078, 151, 4, 70, "Subsubsection"],
Cell[35133, 1084, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[35300, 1095, 151, 4, 70, "Subsubsection"],
Cell[35454, 1101, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[35621, 1112, 151, 4, 70, "Subsubsection"],
Cell[35775, 1118, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA11.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     37801,       1189]
NotebookOptionsPosition[     35482,       1113]
NotebookOutlinePosition[     35823,       1128]
CellTagsIndexPosition[     35780,       1125]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 11: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "11"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "11"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.8459021556937645, 2.2335131665147667`}, {
    0.06638041597168476, 2.798630233631149}, {0.8174407814409475, 
    1.2708142939238083`}, {0., 0.7638840079058387}, {3.7932858845213104`, 
    0.7788498123264879}, {4.350809844621754, 0.}, {4.4727885588345835`, 
    2.369347706002737}, {5.303229822173763, 2.8326059367271403`}, {
    2.8607211551547094`, 1.2863008891605066`}, {3.865008721069332, 
    1.70223060070877}, {3.515806409419091, 2.1064959388149758`}, {
    2.8107075115072178`, 2.0876434544936155`}, {1.601436329199089, 
    1.4483620839149092`}, {1.5801772418389068`, 2.0091986827523605`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.022437598365828624`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022437598365828624`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022437598365828624`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022437598365828624`, 0.8}}], 
       ArrowBox[{3, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022437598365828624`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022437598365828624`, 0.8}}], 
       ArrowBox[{5, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022437598365828624`, 0.8}}], 
       ArrowBox[{5, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022437598365828624`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022437598365828624`, 0.8}}], 
       ArrowBox[{7, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022437598365828624`, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022437598365828624`, 0.8}}], 
       ArrowBox[{9, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022437598365828624`, 0.8}}], 
       ArrowBox[{10, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022437598365828624`, 0.8}}], 
       ArrowBox[{10, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022437598365828624`, 0.8}}], 
       ArrowBox[{11, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022437598365828624`, 0.8}}], 
       ArrowBox[{12, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022437598365828624`, 0.8}}], 
       ArrowBox[{13, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022437598365828624`, 0.8}}], 
       ArrowBox[{13, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022437598365828624`, 0.8}}], 
       ArrowBox[{14, 1}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "9"],
       Annotation[#, 9, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.8459021556937645, 2.2335131665147667`}, {
     0.06638041597168476, 2.798630233631149}, {0.8174407814409475, 
     1.2708142939238083`}, {0., 0.7638840079058387}, {3.7932858845213104`, 
     0.7788498123264879}, {4.350809844621754, 0.}, {4.4727885588345835`, 
     2.369347706002737}, {5.303229822173763, 2.8326059367271403`}, {
     2.8607211551547094`, 1.2863008891605066`}, {3.865008721069332, 
     1.70223060070877}, {3.515806409419091, 2.1064959388149758`}, {
     2.8107075115072178`, 2.0876434544936155`}, {1.601436329199089, 
     1.4483620839149092`}, {1.5801772418389068`, 2.0091986827523605`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "11"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.7966316838770446, 0.7621409331946587, 
       0.4685912430718236}, {0.03391907203072986, 0.42717254584461073`, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.41527537795388725`, 
         0.5946567395196347, 0.2342956215359118},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7804380986919974, 1.3528656382054385`, 
       1.3684915457541078`}, {0., 1.6334786569238693`, 1.843233282869169}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.3902190493459987, 
         1.4931721475646538`, 1.6058624143116385`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7804380986919974, 1.3528656382054385`, 
       1.3684915457541078`}, {1.47774315824409, 0.7777575212461598, 
       1.1210134071168023`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {1.1290906284680438`, 
         1.0653115797257993`, 1.2447524764354552`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.6730150808917683`, 1.9838308542552037`, 
       0.7176559434407084}, {4.234055767706117, 2.7389991134899736`, 
       0.5476874838218149}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {3.9535354242989427`, 
         2.3614149838725886`, 0.6326717136312616},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.6730150808917683`, 1.9838308542552037`, 
       0.7176559434407084}, {2.740054469901903, 1.4958639696678022`, 
       0.6568771924759769}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {3.2065347753968356`, 
         1.7398474119615028`, 0.6872665679583426},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.6730150808917683`, 1.9838308542552037`, 
       0.7176559434407084}, {3.7305337874994757`, 1.1170927099635377`, 
       1.1049371173902562`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {3.701774434195622, 
         1.5504617821093707`, 0.9112965304154823},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.333371637312387, 0.4572542590310271, 
       1.0443498656856247`}, {5.160077952277753, 0., 1.1291983934959082`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {4.74672479479507, 
         0.22862712951551356`, 1.0867741295907665`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.333371637312387, 0.4572542590310271, 
       1.0443498656856247`}, {3.390714426823843, 0.7168390162341018, 
       0.8410732441888058}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {3.862043032068115, 
         0.5870466376325645, 0.9427115549372153},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.740054469901903, 1.4958639696678022`, 
       0.6568771924759769}, {3.390714426823843, 0.7168390162341018, 
       0.8410732441888058}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {3.065384448362873, 
         1.1063514929509521`, 0.7489752183323913},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.740054469901903, 1.4958639696678022`, 
       0.6568771924759769}, {1.4904329544773478`, 1.3746410449899824`, 
       0.7167196383812859}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.1152437121896255`, 
         1.4352525073288924`, 0.6867984154286314},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.7305337874994757`, 1.1170927099635377`, 
       1.1049371173902562`}, {4.333371637312387, 0.4572542590310271, 
       1.0443498656856247`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {4.031952712405932, 
         0.7871734844972824, 1.0746434915379406`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.7305337874994757`, 1.1170927099635377`, 
       1.1049371173902562`}, {2.705425534584704, 0.7427385466369383, 
       1.1689359466435612`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {3.21797966104209, 
         0.929915628300238, 1.1369365320169087`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.390714426823843, 0.7168390162341018, 
       0.8410732441888058}, {2.705425534584704, 0.7427385466369383, 
       1.1689359466435612`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {3.0480699807042733`, 
         0.7297887814355201, 1.0050045954161835`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.705425534584704, 0.7427385466369383, 
       1.1689359466435612`}, {1.47774315824409, 0.7777575212461598, 
       1.1210134071168023`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {2.091584346414397, 
         0.760248033941549, 1.1449746768801816`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.4904329544773478`, 1.3746410449899824`, 
       0.7167196383812859}, {0.7966316838770446, 0.7621409331946587, 
       0.4685912430718236}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {1.1435323191771962`, 
         1.0683909890923204`, 0.5926554407265547},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.4904329544773478`, 1.3746410449899824`, 
       0.7167196383812859}, {0.7804380986919974, 1.3528656382054385`, 
       1.3684915457541078`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {1.1354355265846725`, 
         1.3637533415977106`, 1.0426055920676969`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.47774315824409, 0.7777575212461598, 
       1.1210134071168023`}, {0.7966316838770446, 0.7621409331946587, 
       0.4685912430718236}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {1.1371874210605672`, 
         0.7699492272204093, 0.7948023250943129},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.7966316838770446, 0.7621409331946587, 0.4685912430718236}, 
      0.06], {}, 
     SphereBox[{0.7804380986919974, 1.3528656382054385`, 1.3684915457541078`},
       0.06], {}, {}, {}, 
     SphereBox[{4.333371637312387, 0.4572542590310271, 1.0443498656856247`}, 
      0.06], {}, 
     SphereBox[{2.740054469901903, 1.4958639696678022`, 0.6568771924759769}, 
      0.06], SphereBox[{3.7305337874994757`, 1.1170927099635377`, 
      1.1049371173902562`}, 0.06], 
     SphereBox[{3.390714426823843, 0.7168390162341018, 0.8410732441888058}, 
      0.06], SphereBox[{2.705425534584704, 0.7427385466369383, 
      1.1689359466435612`}, 0.06], 
     SphereBox[{1.4904329544773478`, 1.3746410449899824`, 0.7167196383812859},
       0.06], SphereBox[{1.47774315824409, 0.7777575212461598, 
      1.1210134071168023`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIN61adkuxrqX9m1FDxJLk1/Y77zHrZD29659Q6CW
0fXYhfZ3tnS2nA67bc8ABVeenw2M/PnCfuX0+oKwpV/tN92RTQl/+hUuX2Ot
3LJL6Ze9mNpZvUe1f+2vaQjuDk3idXBR+5t9dO9/+xXFt2dwfn9mv+LzuoA1
7wUc+DYzxlW8ZHV4ovfu2fK2h/bH1t2Ljw8VdFixVj5uufNd+3irbJMVWz/Y
34hvr3y9WMQBZs967TWhRoKf7H887V678DWrw8Jz5/n433+3F2tLDVRmfWof
VK4vqXSD1yHN+9+sOfc/2svYfe26tPajvYnrqkd6CtwOb2TSEyI+PLNnmLMq
X+jVK/u7+W0q25awOoRJvFzQfOS5vYD9fd1vmz/ZSx87annhxnd7o679s9v/
fbX3+PKcNe79M/sXezqYri35bt/Ds39v8uMX9oXS8gdXv/9oDwBRIaH1
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "11"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         SubscriptBox["l", "9"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         SubscriptBox["l", "14"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 11: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "11"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "11"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "11"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "11"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    SuperscriptBox["\[ScriptS]", "6"],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "11"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ScriptS]", "5"], " ", 
     FormBox[
      SubscriptBox["\[Tau]", 
       RowBox[{"3", ",", "5"}]],
      TraditionalForm]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "11"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ScriptS]", "4"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "2"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "5"]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "11"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     FormBox[
      SubsuperscriptBox["l", "8", "2"],
      TraditionalForm], " ", 
     SuperscriptBox["\[ScriptS]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "7"}]],
        TraditionalForm], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "7"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "10"}]],
           TraditionalForm]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "11"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     FormBox[
      SubsuperscriptBox["l", "8", "2"],
      TraditionalForm], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["l", "16", "2"],
           TraditionalForm], "-", 
          FormBox[
           SubsuperscriptBox["l", "12", "2"],
           TraditionalForm]}], ")"}], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["l", "5", "2"],
           TraditionalForm], "+", 
          FormBox[
           SubsuperscriptBox["l", "11", "2"],
           TraditionalForm]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], "2"]}]}], ")"}]}],
    
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "11"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "11"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "11"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "11"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 34, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10501, 287, 316, InheritFromParent],
Cell[11763, 342, 307, 6, 56, InheritFromParent],
Cell[12073, 350, 397, 9, 41, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12507, 364, 168, 5, 34, "Subsection"],
Cell[12678, 371, 9630, 235, 70, InheritFromParent],
Cell[22311, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22685, 619, 176, 5, 70, "Subsection"],
Cell[22864, 626, 1096, 33, 70, "Text"],
Cell[23963, 661, 513, 16, 70, "Text"],
Cell[24479, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27051, 765, 60, 0, 70, "Subsection"],
Cell[27114, 767, 2571, 88, 70, "Text"],
Cell[29688, 857, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30276, 880, 151, 4, 70, "Subsubsection"],
Cell[30430, 886, 165, 7, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30632, 898, 151, 4, 70, "Subsubsection"],
Cell[30786, 904, 298, 12, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31121, 921, 151, 4, 70, "Subsubsection"],
Cell[31275, 927, 526, 20, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31838, 952, 151, 4, 70, "Subsubsection"],
Cell[31992, 958, 927, 34, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32956, 997, 151, 4, 70, "Subsubsection"],
Cell[33110, 1003, 1048, 37, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[34195, 1045, 151, 4, 70, "Subsubsection"],
Cell[34349, 1051, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[34516, 1062, 151, 4, 70, "Subsubsection"],
Cell[34670, 1068, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[34837, 1079, 151, 4, 70, "Subsubsection"],
Cell[34991, 1085, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[35158, 1096, 151, 4, 70, "Subsubsection"],
Cell[35312, 1102, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA12.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     36461,       1137]
NotebookOptionsPosition[     34149,       1061]
NotebookOutlinePosition[     34490,       1076]
CellTagsIndexPosition[     34447,       1073]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 12: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "12"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "12"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{4.318788758510501, 1.544786366659757}, {
    5.1271017222124105`, 2.0542270438667267`}, {4.318865398654008, 
    0.5104453642878019}, {5.126845636842718, 0.00036489504654979577`}, {
    0.8082205180150472, 1.5450566459792945`}, {0., 2.0546484080881404`}, {
    0.8086764770828587, 0.5101089558345246}, {0.000568478936029404, 0.}, {
    1.9576627317951658`, 1.7431941190053757`}, {1.9575340492978985`, 
    0.3127650769771826}, {2.1806231822397275`, 1.0283132739929548`}, {
    2.9466383330164607`, 1.028363242424141}, {3.1690598168103157`, 
    1.743063863714454}, {3.1686148126894786`, 0.31321976757940895`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.0227954973340878, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0227954973340878, 0.8}}], ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0227954973340878, 0.8}}], ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0227954973340878, 0.8}}], ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0227954973340878, 0.8}}], ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0227954973340878, 0.8}}], ArrowBox[{5, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0227954973340878, 0.8}}], ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0227954973340878, 0.8}}], ArrowBox[{7, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0227954973340878, 0.8}}], 
       ArrowBox[{9, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0227954973340878, 0.8}}], 
       ArrowBox[{10, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0227954973340878, 0.8}}], 
       ArrowBox[{10, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0227954973340878, 0.8}}], 
       ArrowBox[{11, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0227954973340878, 0.8}}], 
       ArrowBox[{11, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0227954973340878, 0.8}}], 
       ArrowBox[{11, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0227954973340878, 0.8}}], 
       ArrowBox[{12, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0227954973340878, 0.8}}], 
       ArrowBox[{12, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0227954973340878, 0.8}}], 
       ArrowBox[{13, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0227954973340878, 0.8}}], 
       ArrowBox[{14, 3}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "13"],
       Annotation[#, 13, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{4.318788758510501, 1.544786366659757}, {
     5.1271017222124105`, 2.0542270438667267`}, {4.318865398654008, 
     0.5104453642878019}, {5.126845636842718, 0.00036489504654979577`}, {
     0.8082205180150472, 1.5450566459792945`}, {0., 2.0546484080881404`}, {
     0.8086764770828587, 0.5101089558345246}, {0.000568478936029404, 0.}, {
     1.9576627317951658`, 1.7431941190053757`}, {1.9575340492978985`, 
     0.3127650769771826}, {2.1806231822397275`, 1.0283132739929548`}, {
     2.9466383330164607`, 1.028363242424141}, {3.1690598168103157`, 
     1.743063863714454}, {3.1686148126894786`, 0.31321976757940895`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "12"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{4.317139785481899, 0.5102916693822788, 
       0.08389232135428927}, {5.125148574339768, 0.0004988934470395723, 
       0.09858570430552137}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {4.721144179910834, 
         0.25539528141465917`, 0.09123901282990532},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.3174880617926465`, 1.5448442373642903`, 
       0.08378616648133261}, {5.125842757801305, 2.0541012015094315`, 
       0.09860872285334998}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {4.721665409796976, 
         1.799472719436861, 0.0911974446673413},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.3174880617926465`, 1.5448442373642903`, 
       0.08378616648133261}, {4.317139785481899, 0.5102916693822788, 
       0.08389232135428927}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {4.317313923637273, 
         1.0275679533732847`, 0.08383924391781095},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8079207659114456, 0.5105639785907576, 
       0.0838519582603606}, {0., 0., 0.09855901666792066}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {0.4039603829557228, 
         0.2552819892953788, 0.09120548746414063},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8079207659114456, 0.5105639785907576, 
       0.0838519582603606}, {1.9564858482913765`, 0.3147680352130159, 
       0.06039353380570881}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {1.382203307101411, 
         0.41266600690188676`, 0.0721227460330347},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8093415258655097, 1.5453586329890725`, 
       0.0838641815494476}, {0.0009889304502590512, 2.0553459008226653`, 
       0.09863919823793446}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.40516522815788436`, 
         1.800352266905869, 0.09125168989369103},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8093415258655097, 1.5453586329890725`, 
       0.0838641815494476}, {0.8079207659114456, 0.5105639785907576, 
       0.0838519582603606}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {0.8086311458884776, 
         1.027961305789915, 0.0838580699049041},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9564858482913765`, 0.3147680352130159, 
       0.06039353380570881}, {3.1683124059571774`, 0.31438280793883744`, 
       0.06047492537626766}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {2.562399127124277, 
         0.31457542157592666`, 0.06043422959098824},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.95859389150535, 1.7422144109828477`, 
       0.06048945393289828}, {0.8093415258655097, 1.5453586329890725`, 
       0.0838641815494476}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {1.3839677086854298`, 
         1.6437865219859602`, 0.07217681774117293},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.95859389150535, 1.7422144109828477`, 
       0.06048945393289828}, {3.1682981050159382`, 1.7415658454559468`, 
       0.06045384482144041}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {2.563445998260644, 
         1.7418901282193973`, 0.06047164937716934},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.1792712106693903`, 1.0284972462790098`, 
       0.000016187206573231583`}, {2.9459577806654584`, 1.0279201245833216`, 
       0.}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.5626144956674244`, 
         1.0282086854311658`, 8.093603286615791*^-6},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.1792712106693903`, 1.0284972462790098`, 
       0.000016187206573231583`}, {1.9564858482913765`, 0.3147680352130159, 
       0.06039353380570881}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.0678785294803834`, 
         0.6716326407460129, 0.03020486050614102},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.1792712106693903`, 1.0284972462790098`, 
       0.000016187206573231583`}, {1.95859389150535, 1.7422144109828477`, 
       0.06048945393289828}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {2.06893255108737, 
         1.3853558286309289`, 0.030252820569735755`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.9459577806654584`, 1.0279201245833216`, 0.}, {
       3.1683124059571774`, 0.31438280793883744`, 0.06047492537626766}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {3.057135093311318, 
         0.6711514662610796, 0.03023746268813383},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.9459577806654584`, 1.0279201245833216`, 0.}, {
       3.1682981050159382`, 1.7415658454559468`, 0.06045384482144041}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {3.0571279428406983`, 
         1.3847429850196342`, 0.030226922410720204`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.1683124059571774`, 0.31438280793883744`, 
       0.06047492537626766}, {4.317139785481899, 0.5102916693822788, 
       0.08389232135428927}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {3.7427260957195383`, 
         0.4123372386605581, 0.07218362336527846},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.1682981050159382`, 1.7415658454559468`, 
       0.06045384482144041}, {4.3174880617926465`, 1.5448442373642903`, 
       0.08378616648133261}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {3.7428930834042924`, 
         1.6432050414101185`, 0.07212000565138652},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{4.317139785481899, 0.5102916693822788, 0.08389232135428927}, 
      0.06], {}, 
     SphereBox[{4.3174880617926465`, 1.5448442373642903`, 
      0.08378616648133261}, 0.06], {}, {}, {}, 
     SphereBox[{0.8093415258655097, 1.5453586329890725`, 0.0838641815494476}, 
      0.06], {}, 
     SphereBox[{1.9564858482913765`, 0.3147680352130159, 0.06039353380570881},
       0.06], SphereBox[{1.95859389150535, 1.7422144109828477`, 
      0.06048945393289828}, 0.06], 
     SphereBox[{2.1792712106693903`, 1.0284972462790098`, 
      0.000016187206573231583`}, 0.06], 
     SphereBox[{2.9459577806654584`, 1.0279201245833216`, 0.}, 0.06], 
     SphereBox[{3.1683124059571774`, 0.31438280793883744`, 
      0.06047492537626766}, 0.06], 
     SphereBox[{3.1682981050159382`, 1.7415658454559468`, 
      0.06045384482144041}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIP4wb7fXARdBh7DEt4b+IQ/sCzVnzfheudV+xY7l
n9QaRBwYPFhbWSMd7O0zbix/abPTPkhEc7q0q6BDj4/f9HXbf9jbMTydw1S8
1X7P8ZY3d4Dq9Zwi55zJY3CwSDt4Pdtup32BVvaymlsv7dcwX3LpCntg/4w3
PyuofKs9AxpQ6Al4qWm9014lWcZY4dlLe7WKkJ8nd/6w/9vBXytfAVR/wv3P
feMAewEmAcPIQgaHJJlOpWyHnfZfflyXOuL7336ZlcsVDdUr9qY7tHc+e73O
/sakpJ60sP/2T1fcMZd58Nt+vegpl8of6+zPNU/fp5rP6PBoq0/7zpIP9gwJ
k2Mtfn6wO3dNKiBoIruD4NH4+JiiD3D3/Ti2Q2dLBKfDrvSFgjflrtgb6xcc
nfhtnX2brsfaNUDxlawPVUvu/raXengz59zndfYA68qS9w==
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "12"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         SubscriptBox["l", "7"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "15"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         SubscriptBox["l", "17"], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 12: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "12"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "12"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "12"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "12"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "12"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "12"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "12"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "12"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"5", ",", "6"}]],
         TraditionalForm], "2"], "+", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "17"}]],
         TraditionalForm], "2"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "12"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "12"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "12"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "12"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"2", " ", 
     FormBox[
      SubsuperscriptBox["l", "8", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "9", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "14", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "16", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13", " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 34, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10411, 280, 239, InheritFromParent],
Cell[11673, 335, 307, 6, 56, InheritFromParent],
Cell[11983, 343, 397, 9, 41, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12417, 357, 168, 5, 34, "Subsection"],
Cell[12588, 364, 9647, 234, 292, InheritFromParent],
Cell[22238, 600, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22612, 611, 176, 5, 70, "Subsection"],
Cell[22791, 618, 1096, 33, 70, "Text"],
Cell[23890, 653, 513, 16, 70, "Text"],
Cell[24406, 671, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[26978, 757, 60, 0, 70, "Subsection"],
Cell[27041, 759, 2571, 88, 70, "Text"],
Cell[29615, 849, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30203, 872, 151, 4, 70, "Subsubsection"],
Cell[30357, 878, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30524, 889, 151, 4, 70, "Subsubsection"],
Cell[30678, 895, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30845, 906, 151, 4, 70, "Subsubsection"],
Cell[30999, 912, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31166, 923, 151, 4, 70, "Subsubsection"],
Cell[31320, 929, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31487, 940, 151, 4, 70, "Subsubsection"],
Cell[31641, 946, 556, 21, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32234, 972, 151, 4, 70, "Subsubsection"],
Cell[32388, 978, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32555, 989, 151, 4, 70, "Subsubsection"],
Cell[32709, 995, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32876, 1006, 151, 4, 70, "Subsubsection"],
Cell[33030, 1012, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33197, 1023, 151, 4, 70, "Subsubsection"],
Cell[33351, 1029, 758, 27, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA13.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     78305,       2393]
NotebookOptionsPosition[     75973,       2317]
NotebookOutlinePosition[     76314,       2332]
CellTagsIndexPosition[     76271,       2329]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 13: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "13"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "13"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{4.596975676320673, 0.5942856326100826}, {
    5.335430851066392, 0.0026562209815301774`}, {4.80737812416541, 
    1.5299102793500206`}, {5.659395653457732, 1.9427205011402418`}, {
    1.1037946603901452`, 0.6024967959552477}, {0.37339299491812206`, 0.}, {
    0.8595365320067072, 1.5115102730357386`}, {0., 1.9116625784361272`}, {
    2.2823236947030647`, 0.7129745814966129}, {1.9465472716296164`, 
    1.674259894468798}, {3.027953365660024, 1.404820686290654}, {
    2.6488785410893274`, 1.5793613674982656`}, {3.4232901475322493`, 
    0.6510136013991854}, {3.7171700342513256`, 1.7182631951917684`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.021761244884047383`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021761244884047383`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021761244884047383`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021761244884047383`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021761244884047383`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021761244884047383`, 0.8}}], 
       ArrowBox[{5, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021761244884047383`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021761244884047383`, 0.8}}], 
       ArrowBox[{7, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021761244884047383`, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021761244884047383`, 0.8}}], 
       ArrowBox[{9, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021761244884047383`, 0.8}}], 
       ArrowBox[{10, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021761244884047383`, 0.8}}], 
       ArrowBox[{10, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021761244884047383`, 0.8}}], 
       ArrowBox[{11, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021761244884047383`, 0.8}}], 
       ArrowBox[{12, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021761244884047383`, 0.8}}], 
       ArrowBox[{12, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021761244884047383`, 0.8}}], 
       ArrowBox[{13, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021761244884047383`, 0.8}}], 
       ArrowBox[{13, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021761244884047383`, 0.8}}], 
       ArrowBox[{14, 3}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "13"],
       Annotation[#, 13, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{4.596975676320673, 0.5942856326100826}, {
     5.335430851066392, 0.0026562209815301774`}, {4.80737812416541, 
     1.5299102793500206`}, {5.659395653457732, 1.9427205011402418`}, {
     1.1037946603901452`, 0.6024967959552477}, {0.37339299491812206`, 0.}, {
     0.8595365320067072, 1.5115102730357386`}, {0., 1.9116625784361272`}, {
     2.2823236947030647`, 0.7129745814966129}, {1.9465472716296164`, 
     1.674259894468798}, {3.027953365660024, 1.404820686290654}, {
     2.6488785410893274`, 1.5793613674982656`}, {3.4232901475322493`, 
     0.6510136013991854}, {3.7171700342513256`, 1.7182631951917684`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "13"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{1.0732801065907376`, 0.5812793103559374, 
       0.3583499477106853}, {0.33873428252102933`, 0.0001760176897238619, 
       0.48471167001116566`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.7060071945558835, 
         0.2907276640228306, 0.4215308088609255},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8523566762931962, 1.4787269649889843`, 
       0.14718372814013048`}, {0., 1.8740380981462201`, 0.03865685577822853}},
        0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.4261783381465981, 
         1.6763825315676022`, 0.0929202919591795},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8523566762931962, 1.4787269649889843`, 
       0.14718372814013048`}, {1.0732801065907376`, 0.5812793103559374, 
       0.3583499477106853}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {0.9628183914419669, 
         1.0300031376724608`, 0.2527668379254079},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.535880027361708, 0.5812976686772046, 
       0.13605113277457406`}, {5.2699773509092696`, 0., 0.00945941547923887}},
        0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {4.902928689135489, 
         0.2906488343386023, 0.07275527412690647},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.535880027361708, 0.5812976686772046, 
       0.13605113277457406`}, {4.75633126188186, 1.4789169968100624`, 
       0.34697935330373714`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {4.646105644621784, 
         1.0301073327436334`, 0.2415152430391556},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.75633126188186, 1.4789169968100624`, 
       0.34697935330373714`}, {5.607964198877433, 1.8748051508629435`, 
       0.4552230714963662}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {5.182147730379646, 
         1.6768610738365028`, 0.4011012124000517},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.75633126188186, 1.4789169968100624`, 
       0.34697935330373714`}, {3.6677591884772567`, 1.6491282127884312`, 
       0.36176186449463693`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {4.212045225179558, 
         1.5640226047992467`, 0.35437060889918703`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.3628315522961616`, 0.6655313954560393, 
       0.13799543664482816`}, {4.535880027361708, 0.5812976686772046, 
       0.13605113277457406`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {3.949355789828935, 
         0.623414532066622, 0.1370232847097011},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.3628315522961616`, 0.6655313954560393, 
       0.13799543664482816`}, {2.246727795201707, 0.6653339725522507, 
       0.3566339516113959}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {2.8047796737489343`, 
         0.665432684004145, 0.24731469412811202`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.6677591884772567`, 1.6491282127884312`, 
       0.36176186449463693`}, {2.6472995910670436`, 1.4563749338349294`, 
       0.4946609307409099}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {3.15752938977215, 
         1.5527515733116803`, 0.4282113976177734},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.6677591884772567`, 1.6491282127884312`, 
       0.36176186449463693`}, {2.9601826222475114`, 1.4562414589368218`, 0.}},
        0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {3.313970905362384, 
         1.5526848358626264`, 0.18088093224731847`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6472995910670436`, 1.4563749338349294`, 
       0.4946609307409099}, {1.9394868981601336`, 1.6488724782437023`, 
       0.13261688565682025`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.2933932446135885`, 
         1.552623706039316, 0.3136389081988651},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.9601826222475114`, 1.4562414589368218`, 0.}, {
       3.3628315522961616`, 0.6655313954560393, 0.13799543664482816`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {3.1615070872718363`, 
         1.0608864271964307`, 0.06899771832241408},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.9601826222475114`, 1.4562414589368218`, 0.}, {
       1.9394868981601336`, 1.6488724782437023`, 0.13261688565682025`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.4498347602038226`, 
         1.552556968590262, 0.06630844282841013},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.246727795201707, 0.6653339725522507, 
       0.3566339516113959}, {2.6472995910670436`, 1.4563749338349294`, 
       0.4946609307409099}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {2.4470136931343753`, 
         1.0608544531935902`, 0.4256474411761529},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.246727795201707, 0.6653339725522507, 
       0.3566339516113959}, {1.0732801065907376`, 0.5812793103559374, 
       0.3583499477106853}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {1.6600039508962223`, 
         0.623306641454094, 0.3574919496610406},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9394868981601336`, 1.6488724782437023`, 
       0.13261688565682025`}, {0.8523566762931962, 1.4787269649889843`, 
       0.14718372814013048`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {1.395921787226665, 
         1.5637997216163433`, 0.13990030689847538`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{1.0732801065907376`, 0.5812793103559374, 0.3583499477106853}, 
      0.06], {}, 
     SphereBox[{0.8523566762931962, 1.4787269649889843`, 
      0.14718372814013048`}, 0.06], {}, {}, {}, 
     SphereBox[{4.75633126188186, 1.4789169968100624`, 0.34697935330373714`}, 
      0.06], {}, 
     SphereBox[{3.3628315522961616`, 0.6655313954560393, 
      0.13799543664482816`}, 0.06], 
     SphereBox[{3.6677591884772567`, 1.6491282127884312`, 
      0.36176186449463693`}, 0.06], 
     SphereBox[{2.6472995910670436`, 1.4563749338349294`, 0.4946609307409099},
       0.06], SphereBox[{2.9601826222475114`, 1.4562414589368218`, 0.}, 0.06],
      SphereBox[{2.246727795201707, 0.6653339725522507, 0.3566339516113959}, 
      0.06], SphereBox[{1.9394868981601336`, 1.6488724782437023`, 
      0.13261688565682025`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIH4idOWQus5H+692VYLXZz6yrzGpmWfy/pr9g77Y
vktrr9ozJIgX6gip2zMxrJFoYb1v/2m2WlOj22v7ayWqs++u+G6fsD9v5qtr
h+wZoODa+/x4/j9/7RVurLp25dRi+6qUB7v3qgg5RG5tm/gXaP7Ze2/myWcd
tJ/rHPyxRETUAaavQPK3Q2l8s33as1Obq9mEHWYdzrm3ZOV3+58vtzx+YXLN
nsN1r1ZfnpiDv9PU9cb//9rbdcl+jle6a6/VO8NK5DmXwyMbu3oOn6f2Lxo3
zr+68qC98AsFxUnhvA7hqWedryT9sr9daGMjrX7d/tWxoozVuqwO8hMqzvr7
frd34uAMaltx3377G1arknXsDlEZwjcO+3yH+6fBTjrH5yejg8LnBRVZXk/t
d0hvMRW/fM0+8cnLTGWO//Y1PlOlTyT+sp/dlyo4/ecBewCX95hD
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "13"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         SubscriptBox["l", "7"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         SubscriptBox["l", "11"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "10"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "15"]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 13: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "13"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "13"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "13"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "13"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "13"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "13"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "13"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "12"}]],
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "11"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "14"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "9"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "11"}]],
           TraditionalForm]}], ")"}]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "14"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "15"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "11"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "14"}]],
           TraditionalForm]}], ")"}]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "10"}]],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "13"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ScriptS]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", 
            FormBox[
             SubsuperscriptBox["l", "9", "2"],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"6", ",", "7"}]],
             TraditionalForm]}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "9"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "14"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"11", ",", "17"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"15", ",", "17"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "17"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"10", ",", "17"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"5", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "9", "2"],
              TraditionalForm], "+", 
             FormBox[
              SubsuperscriptBox["l", "10", "2"],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "12", "2"],
              TraditionalForm], "+", 
             FormBox[
              SubsuperscriptBox["l", "15", "2"],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"32", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "13"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "6", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{"-", "\[ScriptS]"}], ")"}], " ", "\[ScriptT]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "+", 
          RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}]}], "+", 
       RowBox[{"\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"18", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"18", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "16"}]],
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "16"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "8"}]],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "16"}]],
           TraditionalForm]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "13"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "8"]}], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "6", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"59", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["l", "7", "2"],
           TraditionalForm], "+", 
          FormBox[
           SubsuperscriptBox["l", "17", "2"],
           TraditionalForm]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "13"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"18", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"16", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "13"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "13"}]],
             TraditionalForm], "2"]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "13"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"18", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "13"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "13"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{
        FractionBox["141", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["l", "7", "2"],
           TraditionalForm], "+", 
          FormBox[
           SubsuperscriptBox["l", "17", "2"],
           TraditionalForm]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", "\[ScriptU]", 
        " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", 
             RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FractionBox["3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "13"}]],
              TraditionalForm], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "13"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "14"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "13"}]],
             TraditionalForm], "2"]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], "2"], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "13"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"14", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], "2"], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "13"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "13"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "13"}]],
             TraditionalForm], "2"]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "13"}]],
             TraditionalForm], "2"]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "16"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "14"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "13"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "14"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"59", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["l", "7", "2"],
           TraditionalForm], "+", 
          FormBox[
           SubsuperscriptBox["l", "17", "2"],
           TraditionalForm]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["141", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["l", "7", "2"],
           TraditionalForm], "+", 
          FormBox[
           SubsuperscriptBox["l", "17", "2"],
           TraditionalForm]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "13"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "6", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"54", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"55", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}], "-", 
             RowBox[{"24", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"13", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"60", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
          RowBox[{"60", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
          RowBox[{"30", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"26", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"34", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"68", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"26", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"34", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"39", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"13", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"44", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"24", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}]}], "+", 
             RowBox[{"26", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"34", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"55", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"68", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"54", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"26", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"60", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"60", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"9", " ", "\[ScriptU]"}]}], ")"}]}], "-", 
          RowBox[{"34", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"60", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"60", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "13"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "6", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "8", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "16", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10511, 287, 206, InheritFromParent],
Cell[11773, 342, 307, 6, 56, InheritFromParent],
Cell[12083, 350, 397, 9, 41, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12517, 364, 168, 5, 36, "Subsection"],
Cell[12688, 371, 9625, 234, 310, InheritFromParent],
Cell[22316, 607, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22690, 618, 176, 5, 70, "Subsection"],
Cell[22869, 625, 1096, 33, 70, "Text"],
Cell[23968, 660, 513, 16, 70, "Text"],
Cell[24484, 678, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27056, 764, 60, 0, 70, "Subsection"],
Cell[27119, 766, 2571, 88, 70, "Text"],
Cell[29693, 856, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30281, 879, 151, 4, 70, "Subsubsection"],
Cell[30435, 885, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30602, 896, 151, 4, 70, "Subsubsection"],
Cell[30756, 902, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30923, 913, 151, 4, 70, "Subsubsection"],
Cell[31077, 919, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31244, 930, 151, 4, 70, "Subsubsection"],
Cell[31398, 936, 2504, 85, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33939, 1026, 151, 4, 70, "Subsubsection"],
Cell[34093, 1032, 3386, 106, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[37516, 1143, 151, 4, 70, "Subsubsection"],
Cell[37670, 1149, 3341, 107, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[41048, 1261, 151, 4, 70, "Subsubsection"],
Cell[41202, 1267, 24945, 747, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[66184, 2019, 151, 4, 70, "Subsubsection"],
Cell[66338, 2025, 8601, 247, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[74976, 2277, 151, 4, 70, "Subsubsection"],
Cell[75130, 2283, 803, 29, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA14.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     38588,       1208]
NotebookOptionsPosition[     36270,       1132]
NotebookOutlinePosition[     36611,       1147]
CellTagsIndexPosition[     36568,       1144]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 14: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "14"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "14"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{1.8286157396252856`, 2.485738847619457}, {
    1.355751546549855, 3.309325319490629}, {2.9796340280583995`, 
    2.486933576298476}, {3.4512360028651834`, 3.310899954424885}, {
    0.8613230377269665, 0.4178967582211859}, {0., 0.00034186108520795067`}, {
    3.947579315045101, 0.4185511028778084}, {4.808888518515435, 0.}, {
    2.9605291244050544`, 0.07532530971827422}, {3.4822952533457703`, 
    1.4008421704216047`}, {2.8626245661096053`, 0.7803076428173141}, {
    1.8473558742608298`, 0.07445177416742288}, {1.9465628647082358`, 
    0.7794896709366212}, {1.326485690139147, 1.4004318333196082`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.023486033505631238`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023486033505631238`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023486033505631238`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023486033505631238`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023486033505631238`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023486033505631238`, 0.8}}], 
       ArrowBox[{5, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023486033505631238`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023486033505631238`, 0.8}}], 
       ArrowBox[{7, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023486033505631238`, 0.8}}], 
       ArrowBox[{7, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023486033505631238`, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023486033505631238`, 0.8}}], 
       ArrowBox[{9, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023486033505631238`, 0.8}}], 
       ArrowBox[{10, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023486033505631238`, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023486033505631238`, 0.8}}], 
       ArrowBox[{11, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023486033505631238`, 0.8}}], 
       ArrowBox[{13, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023486033505631238`, 0.8}}], 
       ArrowBox[{13, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023486033505631238`, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023486033505631238`, 0.8}}], 
       ArrowBox[{14, 5}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{1.8286157396252856`, 2.485738847619457}, {
     1.355751546549855, 3.309325319490629}, {2.9796340280583995`, 
     2.486933576298476}, {3.4512360028651834`, 3.310899954424885}, {
     0.8613230377269665, 0.4178967582211859}, {0., 0.00034186108520795067`}, {
     3.947579315045101, 0.4185511028778084}, {4.808888518515435, 0.}, {
     2.9605291244050544`, 0.07532530971827422}, {3.4822952533457703`, 
     1.4008421704216047`}, {2.8626245661096053`, 0.7803076428173141}, {
     1.8473558742608298`, 0.07445177416742288}, {1.9465628647082358`, 
     0.7794896709366212}, {1.326485690139147, 1.4004318333196082`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "14"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{1.8195476590273003`, 2.4928223886802283`, 
       0.00021975088375419526`}, {1.3444739505179668`, 3.3145709389457543`, 
       0.00030447597681448413`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {1.5820108047726336`, 
         2.9036966638129913`, 0.0002621134302843397},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.9705015960875736`, 2.496009290927561, 
       0.0001825006407892813}, {3.439087033818428, 3.321286287841867, 
       0.0001723362494192901}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {3.2047943149530007`, 
         2.9086477893847142`, 0.00017741844510428572`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.9705015960875736`, 2.496009290927561, 
       0.0001825006407892813}, {1.8195476590273003`, 2.4928223886802283`, 
       0.00021975088375419526`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {2.395024627557437, 
         2.494415839803895, 0.00020112576227173827`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8596467078747205, 0.4216481275387003, 
       0.00023091778879557446`}, {0., 0., 0.0002965454721439837}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.42982335393736026`, 
         0.21082406376935015`, 0.00026373163046977904`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8596467078747205, 0.4216481275387003, 
       0.00023091778879557446`}, {1.847546675372313, 0.08164595300573474, 
       0.00017429935501417417`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {1.3535966916235167`, 
         0.2516470402722175, 0.00020260857190487432`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.9470984956770705`, 0.4318525710336395, 
       0.00025333196938806177`}, {4.81095420714226, 0.01752704298678842, 
       0.00035459652567403186`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {4.3790263514096655`, 
         0.22468980701021396`, 0.0003039642475310468},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.9470984956770705`, 0.4318525710336395, 
       0.00025333196938806177`}, {2.9610798808823726`, 0.08508607560813242, 
       0.00018116784483760342`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {3.4540891882797213`, 
         0.25846932332088596`, 0.00021724990711283258`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.9470984956770705`, 0.4318525710336395, 
       0.00025333196938806177`}, {3.4777965104061592`, 1.4113054372767175`, 
       0.00015387515206017292`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {3.7124475030416146`, 
         0.9215790041551786, 0.00020360356072411735`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.9610798808823726`, 0.08508607560813242, 
       0.00018116784483760342`}, {2.8590800949923656`, 0.7885302869756778, 
       0.}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.910079987937369, 
         0.43680818129190513`, 0.00009058392241880171},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.9610798808823726`, 0.08508607560813242, 
       0.00018116784483760342`}, {1.847546675372313, 0.08164595300573474, 
       0.00017429935501417417`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.4043132781273426`, 
         0.08336601430693358, 0.0001777335999258888},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.4777965104061592`, 1.4113054372767175`, 
       0.00015387515206017292`}, {2.9705015960875736`, 2.496009290927561, 
       0.0001825006407892813}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {3.224149053246866, 
         1.9536573641021393`, 0.00016818789642472713`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8590800949923656`, 0.7885302869756778, 0.}, {
       1.9435128606585668`, 0.7863745691915889, 4.711258320689427*^-6}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.401296477825466, 
         0.7874524280836334, 2.3556291603447135`*^-6},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8590800949923656`, 0.7885302869756778, 0.}, {
       3.4777965104061592`, 1.4113054372767175`, 0.00015387515206017292`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {3.168438302699262, 
         1.0999178621261976`, 0.00007693757603008646},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9435128606585668`, 0.7863745691915889, 
       4.711258320689427*^-6}, {1.321046458038458, 1.4045854147446852`, 
       0.00016912856859812916`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {1.6322796593485123`, 
         1.095479991968137, 0.0000869199134594093},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9435128606585668`, 0.7863745691915889, 
       4.711258320689427*^-6}, {1.847546675372313, 0.08164595300573474, 
       0.00017429935501417417`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {1.89552976801544, 
         0.4340102610986618, 0.0000895053066674318},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.321046458038458, 1.4045854147446852`, 
       0.00016912856859812916`}, {1.8195476590273003`, 2.4928223886802283`, 
       0.00021975088375419526`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {1.570297058532879, 
         1.9487039017124568`, 0.0001944397261761622},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.321046458038458, 1.4045854147446852`, 
       0.00016912856859812916`}, {0.8596467078747205, 0.4216481275387003, 
       0.00023091778879557446`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {1.0903465829565893`, 
         0.9131167711416928, 0.00020002317869685182`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{1.8195476590273003`, 2.4928223886802283`, 
      0.00021975088375419526`}, 0.06], {}, 
     SphereBox[{2.9705015960875736`, 2.496009290927561, 
      0.0001825006407892813}, 0.06], {}, 
     SphereBox[{0.8596467078747205, 0.4216481275387003, 
      0.00023091778879557446`}, 0.06], {}, {}, {}, 
     SphereBox[{2.9610798808823726`, 0.08508607560813242, 
      0.00018116784483760342`}, 0.06], 
     SphereBox[{3.4777965104061592`, 1.4113054372767175`, 
      0.00015387515206017292`}, 0.06], 
     SphereBox[{2.8590800949923656`, 0.7885302869756778, 0.}, 0.06], 
     SphereBox[{1.847546675372313, 0.08164595300573474, 
      0.00017429935501417417`}, 0.06], 
     SphereBox[{1.9435128606585668`, 0.7863745691915889, 
      4.711258320689427*^-6}, 0.06], 
     SphereBox[{1.321046458038458, 1.4045854147446852`, 
      0.00016912856859812916`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIH4wcQLjPZm/9pyfAu76fGR2SNl+dvvcszr2bMf/
yH5v+mqvHbXjiG0Ll8OK849inL4Y2y/ytg+fdpjdwSlOYsfl78wOtevtJ255
rW7vcUJIwKGZ2+FrxfTufxO5HGal2MssnaZmv+gz7wXLptf2Nzb25Hr8uWX/
a966zQEuevYMaOBGwkkp03xj+2MGHgkrJvM7LJMJ+l6x+Lb9vonsbSazDOwV
X884nmUn7HCAedPH2Z8m2oscV61WsTW3f3+Xc5nXBnYHgx8iFcYnttpvPPLl
/e996vafNwn9arvE7fAkeA7T1inf7Pf9uFJrqK1iryTRmpR6n81h10u/e4ut
X8Ld8ee1h1Rv/1/7hhVMp/Y/22IvOkOKv+WGmv0KlX8fFkj8t7+yXonht+ZL
ewXmtstrDl22i4yMmcOo/NV+m6tPn17lN/u17W3hzNpq9gDbs5Ym
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "14"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "14"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "13"], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 14: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "14"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "14"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "14"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "14"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "14"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "14"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "14"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "14"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}], "4"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm]}], ")"}], "4"]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "4"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "14"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "9", "2"],
      TraditionalForm], " ", 
     SuperscriptBox["\[ScriptU]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "8"}]],
        TraditionalForm], "-", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "8"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "-", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "8"}]],
        TraditionalForm]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "14"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "9", "2"],
      TraditionalForm], " ", 
     SuperscriptBox["\[ScriptU]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "8"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "8"}]],
           TraditionalForm]}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "8"}]],
           TraditionalForm]}], ")"}], "2"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "14"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "14"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 34, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10509, 287, 405, InheritFromParent],
Cell[11771, 342, 307, 6, 56, InheritFromParent],
Cell[12081, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12515, 364, 168, 5, 70, "Subsection"],
Cell[12686, 371, 9829, 236, 70, InheritFromParent],
Cell[22518, 609, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22892, 620, 176, 5, 70, "Subsection"],
Cell[23071, 627, 1096, 33, 70, "Text"],
Cell[24170, 662, 513, 16, 70, "Text"],
Cell[24686, 680, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27258, 766, 60, 0, 70, "Subsection"],
Cell[27321, 768, 2571, 88, 70, "Text"],
Cell[29895, 858, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30483, 881, 151, 4, 70, "Subsubsection"],
Cell[30637, 887, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30804, 898, 151, 4, 70, "Subsubsection"],
Cell[30958, 904, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31125, 915, 151, 4, 70, "Subsubsection"],
Cell[31279, 921, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31446, 932, 151, 4, 70, "Subsubsection"],
Cell[31600, 938, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31767, 949, 151, 4, 70, "Subsubsection"],
Cell[31921, 955, 1321, 44, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33279, 1004, 151, 4, 70, "Subsubsection"],
Cell[33433, 1010, 852, 32, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[34322, 1047, 151, 4, 70, "Subsubsection"],
Cell[34476, 1053, 1112, 40, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[35625, 1098, 151, 4, 70, "Subsubsection"],
Cell[35779, 1104, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[35946, 1115, 151, 4, 70, "Subsubsection"],
Cell[36100, 1121, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA15.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    393482,      11520]
NotebookOptionsPosition[    391133,      11444]
NotebookOutlinePosition[    391474,      11459]
CellTagsIndexPosition[    391431,      11456]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 15: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "15"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "15"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.8143985389772408, 2.4618649936676857`}, {
    0.0011330363980905922`, 2.952386633660224}, {0.8138975333490193, 
    1.4473601259683013`}, {0., 0.9573348971955615}, {3.4955923497543147`, 
    3.1898097999437907`}, {4.124465986849833, 3.908019524231764}, {
    3.4950688981769704`, 0.7180698639525138}, {4.123334014612611, 0.}, {
    2.8252547538485477`, 2.707193894600085}, {2.901887012594088, 
    2.3189610677309034`}, {2.9021314743082245`, 1.5910518685788917`}, {
    2.825826598528913, 1.202350628724906}, {1.9518733841040614`, 
    1.2417899338394167`}, {1.952901676108707, 2.667871524740085}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.0251970761907476, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0251970761907476, 0.8}}], ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0251970761907476, 0.8}}], ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0251970761907476, 0.8}}], ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0251970761907476, 0.8}}], ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0251970761907476, 0.8}}], 
       ArrowBox[{5, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0251970761907476, 0.8}}], ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0251970761907476, 0.8}}], 
       ArrowBox[{7, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0251970761907476, 0.8}}], 
       ArrowBox[{7, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0251970761907476, 0.8}}], ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0251970761907476, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0251970761907476, 0.8}}], 
       ArrowBox[{9, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0251970761907476, 0.8}}], 
       ArrowBox[{10, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0251970761907476, 0.8}}], 
       ArrowBox[{10, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0251970761907476, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0251970761907476, 0.8}}], 
       ArrowBox[{12, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0251970761907476, 0.8}}], 
       ArrowBox[{13, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.0251970761907476, 0.8}}], 
       ArrowBox[{14, 1}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.8143985389772408, 2.4618649936676857`}, {
     0.0011330363980905922`, 2.952386633660224}, {0.8138975333490193, 
     1.4473601259683013`}, {0., 0.9573348971955615}, {3.4955923497543147`, 
     3.1898097999437907`}, {4.124465986849833, 3.908019524231764}, {
     3.4950688981769704`, 0.7180698639525138}, {4.123334014612611, 0.}, {
     2.8252547538485477`, 2.707193894600085}, {2.901887012594088, 
     2.3189610677309034`}, {2.9021314743082245`, 1.5910518685788917`}, {
     2.825826598528913, 1.202350628724906}, {1.9518733841040614`, 
     1.2417899338394167`}, {1.952901676108707, 2.667871524740085}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "15"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{3.214145542860594, 1.4582466173532243`, 
       0.3172081179651383}, {4.0253087452228655`, 0.9665151351061574, 
       0.3173611491093414}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {3.61972714404173, 
         1.2123808762296908`, 0.31728463353723985`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.2157731540195975`, 2.473078982093699, 
       0.31734033946770884`}, {4.028582641237813, 2.961700782687534, 
       0.3167825784214888}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {3.6221778976287053`, 
         2.7173898823906164`, 0.3170614589445988},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.2157731540195975`, 2.473078982093699, 
       0.31734033946770884`}, {3.214145542860594, 1.4582466173532243`, 
       0.3172081179651383}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {3.214959348440096, 
         1.9656627997234617`, 0.3172742287164236},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.611874702832429, 0.7303461677491465, 
       0.31707349603719254`}, {0., 0., 0.31724520591121963`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {0.3059373514162145, 
         0.36517308387457326`, 0.3171593509742061},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.611874702832429, 0.7303461677491465, 
       0.31707349603719254`}, {1.1938927173197142`, 1.4230117683725714`, 0.}},
        0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {0.9028837100760716, 
         1.0766789680608588`, 0.15853674801859627`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.6165836732709629, 3.205996860675322, 
       0.3171129800829495}, {0.007584453455061313, 3.9381189483143952`, 
       0.3172189196762604}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.3120840633630121, 
         3.5720579044948586`, 0.317165949879605},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.6165836732709629, 3.205996860675322, 
       0.3171129800829495}, {1.1956055462753006`, 2.5113799052665597`, 
       0.6343950677695414}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {0.9060946097731317, 
         2.858688382970941, 0.47575402392624544`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.6165836732709629, 3.205996860675322, 
       0.3171129800829495}, {1.195057630319174, 2.5106868205384023`, 
       0.000028130445005769555`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {0.9058206517950684, 
         2.858341840606862, 0.15857055526397765`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.1937072829049198`, 1.4238912603359521`, 
       0.6340262064565743}, {0.611874702832429, 0.7303461677491465, 
       0.31707349603719254`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {0.9027909928686744, 
         1.0771187140425493`, 0.4755498512468834},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.1937072829049198`, 1.4238912603359521`, 
       0.6340262064565743}, {1.1956055462753006`, 2.5113799052665597`, 
       0.6343950677695414}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {1.1946564145901102`, 
         1.967635582801256, 0.6342106371130578},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.1937072829049198`, 1.4238912603359521`, 
       0.6340262064565743}, {2.078040275405721, 1.2518131714798875`, 
       0.3172150434360718}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {1.6358737791553204`, 
         1.3378522159079198`, 0.47562062494632307`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.1938927173197142`, 1.4230117683725714`, 0.}, {
       2.078040275405721, 1.2518131714798875`, 0.3172150434360718}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {1.6359664963627176`, 
         1.3374124699262295`, 0.1586075217180359},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.1938927173197142`, 1.4230117683725714`, 0.}, {
       1.195057630319174, 2.5106868205384023`, 0.000028130445005769555`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {1.1944751738194441`, 
         1.966849294455487, 0.000014065222502884778`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.1956055462753006`, 2.5113799052665597`, 
       0.6343950677695414}, {2.07983031616456, 2.6811442526654865`, 
       0.3169325356852776}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {1.6377179312199304`, 
         2.5962620789660233`, 0.4756638017274095},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.195057630319174, 2.5106868205384023`, 
       0.000028130445005769555`}, {2.07983031616456, 2.6811442526654865`, 
       0.3169325356852776}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {1.637443973241867, 
         2.5959155366019444`, 0.1584803330651417},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.07983031616456, 2.6811442526654865`, 
       0.3169325356852776}, {3.2157731540195975`, 2.473078982093699, 
       0.31734033946770884`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.647801735092079, 
         2.5771116173795927`, 0.31713643757649324`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.078040275405721, 1.2518131714798875`, 
       0.3172150434360718}, {3.214145542860594, 1.4582466173532243`, 
       0.3172081179651383}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {2.6460929091331575`, 
         1.355029894416556, 0.31721158070060507`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{3.214145542860594, 1.4582466173532243`, 0.3172081179651383}, 
      0.06], {}, 
     SphereBox[{3.2157731540195975`, 2.473078982093699, 0.31734033946770884`},
       0.06], {}, {}, {}, 
     SphereBox[{0.6165836732709629, 3.205996860675322, 0.3171129800829495}, 
      0.06], {}, 
     SphereBox[{1.1937072829049198`, 1.4238912603359521`, 0.6340262064565743},
       0.06], SphereBox[{1.1938927173197142`, 1.4230117683725714`, 0.}, 0.06],
      SphereBox[{1.1956055462753006`, 2.5113799052665597`, 
      0.6343950677695414}, 0.06], 
     SphereBox[{1.195057630319174, 2.5106868205384023`, 
      0.000028130445005769555`}, 0.06], 
     SphereBox[{2.07983031616456, 2.6811442526654865`, 0.3169325356852776}, 
      0.06], SphereBox[{2.078040275405721, 1.2518131714798875`, 
      0.3172150434360718}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIGaJtfwwcRung3XfhvRfId/tRZ9ruyv7XrG/oazS
+UpSwOHYNW61jW/f2e9skVFe6n/FfsbnOrfnOzkdlimrLLp7gtnB8cTbW75A
cam0qUdcZAUcThUK6k3YyO7QcWlCvpbbFfsN7nsdq6Y8tq/Zpf72X9xz+8Ny
vxa+87piz4AGvjzhubYPaG+Cx791vLsf23/Jm7vu4VJOhz0/l9pO8QaqX37I
4oFAvX2M6rVGl0Z+h+1Ls6cGANWv0b14Lkfysz2Pw2FjpxPf7HeZbQz+6PnE
/pjiX3t9qc/263e//7P8yDe4fds2MXkYK362nzyHPdJPnMUhjHvWo28+T+yv
PP2w/4vcZ/u89Ud/PBJlcWA4wFtmWv/Xbr/9SuG6xQwOP4o5Dv0uYnVYPf9z
2nyPK/Yl0qVTLs9ncJgT0myfy/7Fvvl2WLAD0D0AfZuZFA==
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "15"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         SubscriptBox["l", "7"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "14"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         SubscriptBox["l", "16"], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 15: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "15"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "15"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "15"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "15"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "15"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "15"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubsuperscriptBox["l", "8", "2"],
        TraditionalForm], "+", 
       FormBox[
        SubsuperscriptBox["l", "9", "2"],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\[ScriptS]", "5"]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "15"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "15"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", "\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "+", 
                RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "3"]}]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "3"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "3"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "+", 
          RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"10", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"9", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"9", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"10", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"9", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptT]"}], "+", 
             RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"9", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "-", 
          RowBox[{"20", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"], " ", "\[ScriptT]"}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"], " ", "\[ScriptT]"}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", "\[ScriptT]"}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", "\[ScriptT]"}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"], " ", "\[ScriptT]"}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"], " ", "\[ScriptT]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], "2"], " ", "\[ScriptT]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], "2"], " ", "\[ScriptT]"}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"10", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"10", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"20", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "3"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "3"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "3"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "3"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"3", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"3", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"7", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"7", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"9", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"9", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"3", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"3", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "15"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "15"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "15"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "3"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "16"}]],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "13"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "16"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "16"}]],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "5"}]],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "13"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "16"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptT]", "2"], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptS]", "2"], "-", 
                   SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "16"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], "2"], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}], "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "13"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "14"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "14"}]],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "15"}]],
              TraditionalForm]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "15"}]],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"8", " ", "\[ScriptU]", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "15"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"4", " ", "\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "15"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "15"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                   SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptU]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], 
                  ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "15"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", "\[ScriptT]", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", "\[ScriptT]", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "17"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "+", 
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "+", 
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "-", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "+", 
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "+", 
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "+", 
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "+", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"6", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"8", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"8", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"8", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"8", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"14", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"10", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"10", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"14", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"10", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"28", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"28", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"28", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"28", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "3"], "-", 
                RowBox[{"3", " ", "\[ScriptU]", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["\[ScriptU]", "2"], " ", "\[ScriptT]"}], "-", 
                
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptU]", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ScriptS]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "+", 
                   RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}]}]}], ")"}], " ", 
              
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", "\[ScriptT]"}], "+", 
                RowBox[{"8", " ", "\[ScriptU]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", "\[ScriptT]"}], "+", 
                RowBox[{"8", " ", "\[ScriptU]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["\[ScriptT]", "3"]}], "+", 
                RowBox[{"2", " ", "\[ScriptU]", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptU]", "2"], " ", "\[ScriptT]"}], "+", 
                
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptU]", "3"]}], "-", 
                RowBox[{
                 SuperscriptBox["\[ScriptS]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "\[ScriptT]"}], "+", 
                   RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}]}]}], ")"}], " ", 
              
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "17"}]],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"8", " ", "\[ScriptU]", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "17"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"4", " ", "\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                   SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptU]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], 
                  ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "14"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "14"}]],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm]}], ")"}], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "12"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "14"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptT]", "2"], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptT]", "2"], "-", 
                   SuperscriptBox["\[ScriptS]", "2"]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm], "2"], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "15"}]],
                 TraditionalForm]}], ")"}], "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "15"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"10", ",", "12"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"11", ",", "13"}]],
           TraditionalForm]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "14"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "13"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "13"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "15"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "7"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "13"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "14"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "15"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "17"}]],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "13"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "7"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ScriptT]"}], "+", 
          RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "+", 
          RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "7"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "7"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "12"}]],
                TraditionalForm]}], "+", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "13"}]],
                TraditionalForm]}], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], "-", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "7"}]],
                TraditionalForm]}], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "+", 
              RowBox[{"4", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "12"}]],
                TraditionalForm]}], "+", 
              RowBox[{"4", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "13"}]],
                TraditionalForm]}], "+", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "14"}]],
                TraditionalForm]}], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm], "-", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "16"}]],
                TraditionalForm]}], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], "-", 
              RowBox[{"10", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "7"}]],
                TraditionalForm]}], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "7"}]],
                   TraditionalForm]}], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "13"}]],
                  TraditionalForm]}], ")"}]}]}], ")"}]}], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", 
             RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", 
             RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "7"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"20", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "13"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "14"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "15"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "17"}]],
              TraditionalForm], "+", 
             RowBox[{"20", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "13"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm]}], ")"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "13"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "14"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"22", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"22", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "13"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"20", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "13"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "13"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     FormBox[
      SubsuperscriptBox["l", "8", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "9", "2"],
      TraditionalForm]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "15"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "15"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10399, 281, 554, InheritFromParent],
Cell[11661, 336, 307, 6, 70, InheritFromParent],
Cell[11971, 344, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12405, 358, 168, 5, 70, "Subsection"],
Cell[12576, 365, 9594, 233, 70, InheritFromParent],
Cell[22173, 600, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22547, 611, 176, 5, 70, "Subsection"],
Cell[22726, 618, 1096, 33, 70, "Text"],
Cell[23825, 653, 513, 16, 70, "Text"],
Cell[24341, 671, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[26913, 757, 60, 0, 70, "Subsection"],
Cell[26976, 759, 2571, 88, 70, "Text"],
Cell[29550, 849, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30138, 872, 151, 4, 70, "Subsubsection"],
Cell[30292, 878, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30459, 889, 151, 4, 70, "Subsubsection"],
Cell[30613, 895, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30780, 906, 151, 4, 70, "Subsubsection"],
Cell[30934, 912, 435, 17, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31406, 934, 151, 4, 70, "Subsubsection"],
Cell[31560, 940, 13346, 407, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[44943, 1352, 151, 4, 70, "Subsubsection"],
Cell[45097, 1358, 118606, 3428, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[163740, 4791, 151, 4, 70, "Subsubsection"],
Cell[163894, 4797, 165589, 4787, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[329520, 9589, 151, 4, 70, "Subsubsection"],
Cell[329674, 9595, 60777, 1810, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[390488, 11410, 151, 4, 70, "Subsubsection"],
Cell[390642, 11416, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[390809, 11427, 151, 4, 70, "Subsubsection"],
Cell[390963, 11433, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA16.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     35799,       1121]
NotebookOptionsPosition[     33488,       1045]
NotebookOutlinePosition[     33829,       1060]
CellTagsIndexPosition[     33786,       1057]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 16: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "16"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "16"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.9467033175567268, 1.7152440667467994`}, {0., 
    1.6358653367689864`}, {1.5952119831782383`, 0.8663364447108959}, {
    1.2033271663209402`, 0.}, {2.08281835191811, 3.5767910639489546`}, {
    1.8792299059971915`, 4.5092261303081}, {4.330746277848167, 
    1.6384230441578511`}, {5.259070061523479, 1.4358162667555878`}, {
    3.390708802262159, 1.588248246945317}, {2.715185564227725, 
    1.2579374253792366`}, {2.614147837032655, 2.340445015778172}, {
    3.4768151591271694`, 2.0727418224253666`}, {2.8954067770036476`, 
    2.966597752398224}, {1.6612651225756376`, 2.618073259797737}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.022525800522546532`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022525800522546532`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022525800522546532`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022525800522546532`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022525800522546532`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022525800522546532`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022525800522546532`, 0.8}}], 
       ArrowBox[{7, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022525800522546532`, 0.8}}], 
       ArrowBox[{9, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022525800522546532`, 0.8}}], 
       ArrowBox[{9, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022525800522546532`, 0.8}}], 
       ArrowBox[{10, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022525800522546532`, 0.8}}], 
       ArrowBox[{11, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022525800522546532`, 0.8}}], 
       ArrowBox[{11, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022525800522546532`, 0.8}}], 
       ArrowBox[{12, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022525800522546532`, 0.8}}], 
       ArrowBox[{13, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022525800522546532`, 0.8}}], 
       ArrowBox[{13, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022525800522546532`, 0.8}}], 
       ArrowBox[{13, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022525800522546532`, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022525800522546532`, 0.8}}], 
       ArrowBox[{14, 5}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.9467033175567268, 1.7152440667467994`}, {0., 
     1.6358653367689864`}, {1.5952119831782383`, 0.8663364447108959}, {
     1.2033271663209402`, 0.}, {2.08281835191811, 3.5767910639489546`}, {
     1.8792299059971915`, 4.5092261303081}, {4.330746277848167, 
     1.6384230441578511`}, {5.259070061523479, 1.4358162667555878`}, {
     3.390708802262159, 1.588248246945317}, {2.715185564227725, 
     1.2579374253792366`}, {2.614147837032655, 2.340445015778172}, {
     3.4768151591271694`, 2.0727418224253666`}, {2.8954067770036476`, 
     2.966597752398224}, {1.6612651225756376`, 2.618073259797737}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "16"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{4.263795134180636, 2.7731512748007403`, 
       0.19736645075507547`}, {5.20709653048136, 2.8577461829496427`, 
       0.1314018936862324}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {4.735445832330998, 
         2.8154487288751913`, 0.16438417222065393`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.6198881430505434`, 3.6180132808066383`, 
       0.3443113007121732}, {4.010145898561009, 4.478247454753106, 
       0.4398916776859365}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {3.8150170208057763`, 
         4.048130367779872, 0.39210148919905485`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.6198881430505434`, 3.6180132808066383`, 
       0.3443113007121732}, {4.263795134180636, 2.7731512748007403`, 
       0.19736645075507547`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {3.94184163861559, 
         3.1955822778036893`, 0.2708388757336243},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.1359318782142034`, 0.9309888059471139, 
       0.3217498571317165}, {3.3352947028491364`, 0., 0.37768763395025184`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {3.2356132905316697`, 
         0.46549440297355693`, 0.34971874554098414`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9271056399974971, 2.8508436087739244`, 
       0.2362516350595123}, {0., 3.055862631512211, 0.22260892749164202`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.46355281999874853`, 
         2.953353120143068, 0.22943028127557716`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9271056399974971, 2.8508436087739244`, 
       0.2362516350595123}, {1.7750449521556326`, 2.488090707629895, 
       0.49381082315031444`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {1.3510752960765648`, 
         2.6694671582019094`, 0.36503122910491337`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8514056434646777`, 2.821747620135014, 
       0.002552138254147518}, {0.9271056399974971, 2.8508436087739244`, 
       0.2362516350595123}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {1.3892556417310873`, 
         2.8362956144544693`, 0.11940188665682991`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8514056434646777`, 2.821747620135014, 
       0.002552138254147518}, {2.5008889862195383`, 3.2336461429662933`, 
       0.3491213323279488}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.176147314842108, 
         3.0276968815506535`, 0.17583673529104815`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.5008889862195383`, 3.2336461429662933`, 
       0.3491213323279488}, {3.6198881430505434`, 3.6180132808066383`, 
       0.3443113007121732}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {3.0603885646350406`, 
         3.4258297118864656`, 0.34671631652006096`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.602442138937507, 2.0949772194953296`, 0.}, {
       1.8514056434646777`, 2.821747620135014, 0.002552138254147518}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.2269238912010927`, 
         2.4583624198151717`, 0.001276069127073759},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.602442138937507, 2.0949772194953296`, 0.}, {
       3.555952883420015, 1.864400270426545, 0.1456057852972038}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {3.0791975111787613`, 
         1.9796887449609373`, 0.0728028926486019},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7750449521556326`, 2.488090707629895, 
       0.49381082315031444`}, {2.5008889862195383`, 3.2336461429662933`, 
       0.3491213323279488}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {2.1379669691875853`, 
         2.860868425298094, 0.4214660777391316},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.344805149337537, 1.5730173879240543`, 
       0.3948661644638522}, {2.602442138937507, 2.0949772194953296`, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {2.473623644137522, 
         1.833997303709692, 0.1974330822319261},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.344805149337537, 1.5730173879240543`, 
       0.3948661644638522}, {3.1359318782142034`, 0.9309888059471139, 
       0.3217498571317165}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.74036851377587, 
         1.2520030969355842`, 0.35830801079778435`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.344805149337537, 1.5730173879240543`, 
       0.3948661644638522}, {1.7750449521556326`, 2.488090707629895, 
       0.49381082315031444`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.059925050746585, 
         2.030554047776975, 0.44433849380708335`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.555952883420015, 1.864400270426545, 
       0.1456057852972038}, {4.263795134180636, 2.7731512748007403`, 
       0.19736645075507547`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {3.9098740088003257`, 
         2.318775772613643, 0.17148611802613964`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.555952883420015, 1.864400270426545, 
       0.1456057852972038}, {3.1359318782142034`, 0.9309888059471139, 
       0.3217498571317165}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {3.3459423808171094`, 
         1.3976945381868293`, 0.23367782121446015`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{4.263795134180636, 2.7731512748007403`, 0.19736645075507547`},
       0.06], {}, 
     SphereBox[{3.6198881430505434`, 3.6180132808066383`, 0.3443113007121732},
       0.06], {}, 
     SphereBox[{3.1359318782142034`, 0.9309888059471139, 0.3217498571317165}, 
      0.06], {}, 
     SphereBox[{0.9271056399974971, 2.8508436087739244`, 0.2362516350595123}, 
      0.06], {}, {}, 
     SphereBox[{2.5008889862195383`, 3.2336461429662933`, 0.3491213323279488},
       0.06], SphereBox[{2.602442138937507, 2.0949772194953296`, 0.}, 0.06], 
     SphereBox[{1.7750449521556326`, 2.488090707629895, 0.49381082315031444`},
       0.06], SphereBox[{2.344805149337537, 1.5730173879240543`, 
      0.3948661644638522}, 0.06], 
     SphereBox[{3.555952883420015, 1.864400270426545, 0.1456057852972038}, 
      0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmII6ZecJfgU/QgZmr8X2mPpvDLa6VJ32dT9p7KT6T
Ebwi4vDM5wH7qjtsDnrPGH8du3jAPmaJzqv2rzwOquU5nzZ85HFY8ZbHxYjz
mr0zx671yVwCDi62aZt3vhR0kEiNydFXv2M/1f92cbIYp8OqFn/Olafe2m9+
Wr6tZ/oV+xlCVn/XreNyYICCqge/DnDo3LBfZVdedHPVW/vpfbwS7efYHAKa
paLrbM/Zw9Tt8auWzijicGB7vp69uO6MfcgPlbbo+X/tF8ROyPowic2hQfDI
KYsXKfatr7aKXmJkcVjAXH6v8R6nw9Jz2gyMEdfsXQ8o65+9yOIw7ficrOZD
DHD7k5nVO6em/bF/xHxNcs5zZgeNW1+3zph1395Hd7+x5iEmB6ejl9xFtH/a
m19ZtbvG9aa9mf3jnOlFPA4e2ocSpl75az/n7q9bposP2QMA8amN/A==
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "16"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         SubscriptBox["l", "7"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "17"], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         SubscriptBox["l", "14"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 16: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "16"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "16"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "16"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "16"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "16"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "16"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "16"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "16"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], ")"}], "4"]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "16"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "16"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "16"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "16"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10489, 287, 502, InheritFromParent],
Cell[11751, 342, 307, 6, 70, InheritFromParent],
Cell[12061, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12495, 364, 168, 5, 70, "Subsection"],
Cell[12666, 371, 9601, 234, 70, InheritFromParent],
Cell[22270, 607, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22644, 618, 176, 5, 70, "Subsection"],
Cell[22823, 625, 1096, 33, 70, "Text"],
Cell[23922, 660, 513, 16, 70, "Text"],
Cell[24438, 678, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27010, 764, 60, 0, 70, "Subsection"],
Cell[27073, 766, 2571, 88, 70, "Text"],
Cell[29647, 856, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30235, 879, 151, 4, 70, "Subsubsection"],
Cell[30389, 885, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30556, 896, 151, 4, 70, "Subsubsection"],
Cell[30710, 902, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30877, 913, 151, 4, 70, "Subsubsection"],
Cell[31031, 919, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31198, 930, 151, 4, 70, "Subsubsection"],
Cell[31352, 936, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31519, 947, 151, 4, 70, "Subsubsection"],
Cell[31673, 953, 491, 19, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32201, 977, 151, 4, 70, "Subsubsection"],
Cell[32355, 983, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32522, 994, 151, 4, 70, "Subsubsection"],
Cell[32676, 1000, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32843, 1011, 151, 4, 70, "Subsubsection"],
Cell[32997, 1017, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33164, 1028, 151, 4, 70, "Subsubsection"],
Cell[33318, 1034, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA17.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     36187,       1134]
NotebookOptionsPosition[     33875,       1058]
NotebookOutlinePosition[     34216,       1073]
CellTagsIndexPosition[     34173,       1070]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 17: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "17"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "17"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{2.0202316196594534`, 2.263750903759631}, {
    1.5527978673137415`, 3.0944184083979662`}, {3.1438085791954045`, 
    2.26179670125697}, {3.6157201464250743`, 3.089717320733365}, {
    0.8904315890958348, 0.3613426010740538}, {0., 0.00929605524989352}, {
    4.263182624856339, 0.355170633415804}, {5.151603371439569, 0.}, {
    2.2785327422923674`, 0.41848712450254033`}, {1.8189213517652085`, 
    0.09617686329407893}, {2.8748719109591336`, 0.41714632208670843`}, {
    3.3325859414292442`, 0.09391372200513337}, {3.5913722457741715`, 
    1.1589585130253317`}, {1.5650498568791105`, 1.1639753266859079`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.02274471855222432, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02274471855222432, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02274471855222432, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02274471855222432, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02274471855222432, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02274471855222432, 0.8}}], 
       ArrowBox[{5, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02274471855222432, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02274471855222432, 0.8}}], 
       ArrowBox[{7, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02274471855222432, 0.8}}], 
       ArrowBox[{7, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02274471855222432, 0.8}}], 
       ArrowBox[{9, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02274471855222432, 0.8}}], 
       ArrowBox[{9, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02274471855222432, 0.8}}], 
       ArrowBox[{11, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02274471855222432, 0.8}}], 
       ArrowBox[{11, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02274471855222432, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02274471855222432, 0.8}}], 
       ArrowBox[{12, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02274471855222432, 0.8}}], 
       ArrowBox[{13, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02274471855222432, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02274471855222432, 0.8}}], 
       ArrowBox[{14, 5}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{2.0202316196594534`, 2.263750903759631}, {
     1.5527978673137415`, 3.0944184083979662`}, {3.1438085791954045`, 
     2.26179670125697}, {3.6157201464250743`, 3.089717320733365}, {
     0.8904315890958348, 0.3613426010740538}, {0., 0.00929605524989352}, {
     4.263182624856339, 0.355170633415804}, {5.151603371439569, 0.}, {
     2.2785327422923674`, 0.41848712450254033`}, {1.8189213517652085`, 
     0.09617686329407893}, {2.8748719109591336`, 0.41714632208670843`}, {
     3.3325859414292442`, 0.09391372200513337}, {3.5913722457741715`, 
     1.1589585130253317`}, {1.5650498568791105`, 1.1639753266859079`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "17"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{3.085867502446238, 0.8264339372784748, 
       0.17548507393888374`}, {3.5469895108093645`, 0.0016366854127469743`, 
       0.06478426300512288}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {3.316428506627801, 
         0.4140353113456109, 0.12013466847200331`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9793460823920537`, 0.8256634693306193, 
       0.37703714596468957`}, {1.5210216899917062`, 0., 0.4873735410026512}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {1.75018388619188, 
         0.41283173466530965`, 0.43220534348367035`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9793460823920537`, 0.8256634693306193, 
       0.37703714596468957`}, {3.085867502446238, 0.8264339372784748, 
       0.17548507393888374`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {2.5326067924191458`, 
         0.826048703304547, 0.27626110995178665`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.176570679257631, 2.7115361690870414`, 
       0.3367782785324105}, {5.061147302809608, 3.0689362340455513`, 
       0.3855031039348859}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {4.618858991033619, 
         2.8902362015662963`, 0.3611406912336482},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.176570679257631, 2.7115361690870414`, 
       0.3367782785324105}, {3.23515549151347, 2.9387334732651023`, 
       0.46829076560444904`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {3.705863085385551, 
         2.825134821176072, 0.40253452206842977`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8853036729582722, 2.7094029910890773`, 
       0.2160068033910045}, {0., 3.0653203020788014`, 0.16746977600618568`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {0.4426518364791361, 
         2.8873616465839396`, 0.19173828969859508`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8853036729582722, 2.7094029910890773`, 
       0.2160068033910045}, {1.826236163597755, 2.9382612817814007`, 
       0.0833591771736602}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {1.3557699182780136`, 
         2.823832136435239, 0.14968299028233234`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8853036729582722, 2.7094029910890773`, 
       0.2160068033910045}, {1.5296177840834282`, 1.9216838414755415`, 
       0.428717149889302}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {1.20746072852085, 
         2.3155434162823094`, 0.32236197664015326`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.851108063931617, 2.673624980402198, 0.}, {
       3.23515549151347, 2.9387334732651023`, 0.46829076560444904`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {3.0431317777225435`, 
         2.80617922683365, 0.23414538280222452`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.851108063931617, 2.673624980402198, 0.}, {
       3.533542108239753, 1.923886933872242, 0.12372833283949844`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {3.1923250860856847`, 
         2.29875595713722, 0.06186416641974922},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.2114371325895967`, 2.673676606776544, 
       0.5518122224212563}, {3.23515549151347, 2.9387334732651023`, 
       0.46829076560444904`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.7232963120515334`, 
         2.8062050400208234`, 0.5100514940128527},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.2114371325895967`, 2.673676606776544, 
       0.5518122224212563}, {1.826236163597755, 2.9382612817814007`, 
       0.0833591771736602}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {2.018836648093676, 
         2.8059689442789724`, 0.3175856997974582},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.2114371325895967`, 2.673676606776544, 
       0.5518122224212563}, {1.5296177840834282`, 1.9216838414755415`, 
       0.428717149889302}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {1.8705274583365123`, 
         2.297680224126043, 0.49026468615527913`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.826236163597755, 2.9382612817814007`, 
       0.0833591771736602}, {2.851108063931617, 2.673624980402198, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.338672113764686, 
         2.8059431310917993`, 0.0416795885868301},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.5296177840834282`, 1.9216838414755415`, 
       0.428717149889302}, {1.9793460823920537`, 0.8256634693306193, 
       0.37703714596468957`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {1.754481933237741, 
         1.3736736554030804`, 0.4028771479269958},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.533542108239753, 1.923886933872242, 
       0.12372833283949844`}, {3.085867502446238, 0.8264339372784748, 
       0.17548507393888374`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {3.3097048053429954`, 
         1.3751604355753584`, 0.14960670338919108`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.533542108239753, 1.923886933872242, 
       0.12372833283949844`}, {4.176570679257631, 2.7115361690870414`, 
       0.3367782785324105}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {3.855056393748692, 
         2.3177115514796416`, 0.23025330568595448`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{3.085867502446238, 0.8264339372784748, 0.17548507393888374`}, 
      0.06], {}, 
     SphereBox[{1.9793460823920537`, 0.8256634693306193, 
      0.37703714596468957`}, 0.06], {}, 
     SphereBox[{4.176570679257631, 2.7115361690870414`, 0.3367782785324105}, 
      0.06], {}, 
     SphereBox[{0.8853036729582722, 2.7094029910890773`, 0.2160068033910045}, 
      0.06], {}, 
     SphereBox[{2.851108063931617, 2.673624980402198, 0.}, 0.06], {}, 
     SphereBox[{2.2114371325895967`, 2.673676606776544, 0.5518122224212563}, 
      0.06], SphereBox[{1.826236163597755, 2.9382612817814007`, 
      0.0833591771736602}, 0.06], 
     SphereBox[{1.5296177840834282`, 1.9216838414755415`, 0.428717149889302}, 
      0.06], SphereBox[{3.533542108239753, 1.923886933872242, 
      0.12372833283949844`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmID4RK+Z7ez2Hg5/P3KmqRa/s28oP1HmXHbO3KE7k
tEngcWB4MWXKwQtR9r/Yn0/aPHWD/Y880zNpq//bF9w5cfpq9iv7sy8vZSQo
3rBXCvtwTSrshz0DFJzZ+OiUguF9e6+EzR/PbRFwUDZmfGC5kdXBxVC4+ljv
VXtzS/a0uXYiDvEPtxbo9XI4pHP+MhVdc8O+xtcnLiPkjb2cz+bK22tYHeQn
KqfJLDsNN/dud+eyY60cDp9eN/ouyz9qf3vq/H2C59kcjh1JqZuazOoAU9du
fMZ45kNOB/s1vza2NbE7POm9dKXyx117Vv7ez6wbGR3eVE/s3wBUf26RlHTR
iof2dmfCMp0t/toHXG1S7G9kdyhxP/GaLXyrPbN3Qn1A5Q/7A5Zufeb7/9m3
TWzgkyq4bX8tt3/nRhceh+63SatsT/yzl4tT+r5izX57AKeolFA=
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "17"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "14"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "11"], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         SubscriptBox["l", "13"], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 17: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "17"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "17"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "17"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "17"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "17"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "17"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "17"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "17"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm]}], ")"}], "4"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "6"}]],
           TraditionalForm]}], ")"}], "4"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "17"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "17"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "17"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "17"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 34, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10481, 287, 354, InheritFromParent],
Cell[11743, 342, 307, 6, 56, InheritFromParent],
Cell[12053, 350, 397, 9, 41, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12487, 364, 168, 5, 70, "Subsection"],
Cell[12658, 371, 9565, 233, 70, InheritFromParent],
Cell[22226, 606, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22600, 617, 176, 5, 70, "Subsection"],
Cell[22779, 624, 1096, 33, 70, "Text"],
Cell[23878, 659, 513, 16, 70, "Text"],
Cell[24394, 677, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[26966, 763, 60, 0, 70, "Subsection"],
Cell[27029, 765, 2571, 88, 70, "Text"],
Cell[29603, 855, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30191, 878, 151, 4, 70, "Subsubsection"],
Cell[30345, 884, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30512, 895, 151, 4, 70, "Subsubsection"],
Cell[30666, 901, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30833, 912, 151, 4, 70, "Subsubsection"],
Cell[30987, 918, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31154, 929, 151, 4, 70, "Subsubsection"],
Cell[31308, 935, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31475, 946, 151, 4, 70, "Subsubsection"],
Cell[31629, 952, 922, 33, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32588, 990, 151, 4, 70, "Subsubsection"],
Cell[32742, 996, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32909, 1007, 151, 4, 70, "Subsubsection"],
Cell[33063, 1013, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33230, 1024, 151, 4, 70, "Subsubsection"],
Cell[33384, 1030, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33551, 1041, 151, 4, 70, "Subsubsection"],
Cell[33705, 1047, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA18.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     39973,       1260]
NotebookOptionsPosition[     37650,       1184]
NotebookOutlinePosition[     37991,       1199]
CellTagsIndexPosition[     37948,       1196]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 18: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "18"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "18"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.8582532114744592, 1.6245199917137603`}, {0., 
    2.0340717260869403`}, {0.933334629038777, 0.5761142331888711}, {
    0.17516441005304584`, 0.}, {3.0580590763949336`, 2.4668751227577435`}, {
    3.359933364344269, 3.3766501949411065`}, {4.259505123991135, 
    0.6693662712680473}, {5.146020093385298, 0.3051615174398784}, {
    3.23748145351964, 0.3716203581461186}, {2.077107491971744, 
    0.4304353892805679}, {3.21410252540225, 1.0626037417569918`}, {
    3.7752957298503884`, 1.596717195094131}, {2.3578244387632576`, 
    1.1943419756174622`}, {1.9709759087394723`, 1.9996107317526814`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.022756260951073772`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022756260951073772`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022756260951073772`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022756260951073772`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022756260951073772`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022756260951073772`, 0.8}}], 
       ArrowBox[{5, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022756260951073772`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022756260951073772`, 0.8}}], 
       ArrowBox[{7, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022756260951073772`, 0.8}}], 
       ArrowBox[{9, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022756260951073772`, 0.8}}], 
       ArrowBox[{9, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022756260951073772`, 0.8}}], 
       ArrowBox[{10, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022756260951073772`, 0.8}}], 
       ArrowBox[{11, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022756260951073772`, 0.8}}], 
       ArrowBox[{11, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022756260951073772`, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022756260951073772`, 0.8}}], 
       ArrowBox[{12, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022756260951073772`, 0.8}}], 
       ArrowBox[{13, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022756260951073772`, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022756260951073772`, 0.8}}], 
       ArrowBox[{14, 13}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.8582532114744592, 1.6245199917137603`}, {0., 
     2.0340717260869403`}, {0.933334629038777, 0.5761142331888711}, {
     0.17516441005304584`, 0.}, {3.0580590763949336`, 2.4668751227577435`}, {
     3.359933364344269, 3.3766501949411065`}, {4.259505123991135, 
     0.6693662712680473}, {5.146020093385298, 0.3051615174398784}, {
     3.23748145351964, 0.3716203581461186}, {2.077107491971744, 
     0.4304353892805679}, {3.21410252540225, 1.0626037417569918`}, {
     3.7752957298503884`, 1.596717195094131}, {2.3578244387632576`, 
     1.1943419756174622`}, {1.9709759087394723`, 1.9996107317526814`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "18"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.8588175884161182, 1.6249366176497113`, 
       0.0023238783878656143`}, {0., 2.0343067676635544`, 
       0.0015119983177183443`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.4294087942080591, 
         1.8296216926566329`, 0.0019179383527919793`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9330470152908428, 0.5768517507644232, 
       0.0025251384072350162`}, {0.175739186182164, 0., 
       0.0017279555484273836`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.5543931007365034, 
         0.2884258753822116, 0.0021265469778311997`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9330470152908428, 0.5768517507644232, 
       0.0025251384072350162`}, {0.8588175884161182, 1.6249366176497113`, 
       0.0023238783878656143`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {0.8959323018534805, 
         1.1008941842070672`, 0.0024245083975503153`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.061022006234943, 2.466682140746383, 
       0.0026722262266719635`}, {3.3629167692292654`, 3.376754984020449, 
       0.002026628059719528}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {3.211969387732104, 
         2.921718562383416, 0.0023494271431957455`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.061022006234943, 2.466682140746383, 
       0.0026722262266719635`}, {1.9723146245216774`, 2.0003844139938742`, 
       0.0033799478336469773`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.5166683153783103`, 
         2.2335332773701286`, 0.0030260870301594706`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.260565562788951, 0.6681774387502645, 
       0.0017355920113137618`}, {5.146816272500205, 0.30345659793890345`, 
       0.}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {4.703690917644578, 
         0.48581701834458396`, 0.0008677960056568809},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.260565562788951, 0.6681774387502645, 
       0.0017355920113137618`}, {3.7765201036269875`, 1.5958755186012843`, 
       0.003168919621973318}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {4.018542833207969, 
         1.1320264786757743`, 0.0024522558166435397`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.2374760958235784`, 0.3735112702145815, 
       0.0034602381149137964`}, {4.260565562788951, 0.6681774387502645, 
       0.0017355920113137618`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {3.749020829306265, 
         0.520844354482423, 0.002597915063113779},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.2374760958235784`, 0.3735112702145815, 
       0.0034602381149137964`}, {2.0777245226357355`, 0.43189353275963593`, 
       0.003696908411091943}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.657600309229657, 
         0.40270240148710873`, 0.0035785732630028697`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.0777245226357355`, 0.43189353275963593`, 
       0.003696908411091943}, {0.9330470152908428, 0.5768517507644232, 
       0.0025251384072350162`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {1.505385768963289, 
         0.5043726417620296, 0.0031110234091634797`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.2134448285151747`, 1.0635779962325855`, 
       0.007291330895958636}, {3.2374760958235784`, 0.3735112702145815, 
       0.0034602381149137964`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {3.2254604621693765`, 
         0.7185446332235835, 0.005375784505436216},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.2134448285151747`, 1.0635779962325855`, 
       0.007291330895958636}, {3.7765201036269875`, 1.5958755186012843`, 
       0.003168919621973318}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {3.494982466071081, 
         1.329726757416935, 0.005230125258965977},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.2134448285151747`, 1.0635779962325855`, 
       0.007291330895958636}, {2.358051092425136, 1.1961675576549171`, 
       0.006163738992481455}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.7857479604701556`, 
         1.1298727769437513`, 0.006727534944220045},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.7765201036269875`, 1.5958755186012843`, 
       0.003168919621973318}, {3.061022006234943, 2.466682140746383, 
       0.0026722262266719635`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {3.418771054930965, 
         2.0312788296738336`, 0.0029205729243226407`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.358051092425136, 1.1961675576549171`, 
       0.006163738992481455}, {2.0777245226357355`, 0.43189353275963593`, 
       0.003696908411091943}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.2178878075304356`, 
         0.8140305452072765, 0.0049303237017866985`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9723146245216774`, 2.0003844139938742`, 
       0.0033799478336469773`}, {0.8588175884161182, 1.6249366176497113`, 
       0.0023238783878656143`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {1.4155661064688978`, 
         1.8126605158217928`, 0.002851913110756296},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9723146245216774`, 2.0003844139938742`, 
       0.0033799478336469773`}, {2.358051092425136, 1.1961675576549171`, 
       0.006163738992481455}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {2.1651828584734067`, 
         1.5982759858243956`, 0.004771843413064216},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.8588175884161182, 1.6249366176497113`, 
      0.0023238783878656143`}, 0.06], {}, 
     SphereBox[{0.9330470152908428, 0.5768517507644232, 
      0.0025251384072350162`}, 0.06], {}, 
     SphereBox[{3.061022006234943, 2.466682140746383, 0.0026722262266719635`},
       0.06], {}, 
     SphereBox[{4.260565562788951, 0.6681774387502645, 
      0.0017355920113137618`}, 0.06], {}, {}, 
     SphereBox[{2.0777245226357355`, 0.43189353275963593`, 
      0.003696908411091943}, 0.06], 
     SphereBox[{3.2134448285151747`, 1.0635779962325855`, 
      0.007291330895958636}, 0.06], 
     SphereBox[{3.7765201036269875`, 1.5958755186012843`, 
      0.003168919621973318}, 0.06], 
     SphereBox[{2.358051092425136, 1.1961675576549171`, 0.006163738992481455},
       0.06], SphereBox[{1.9723146245216774`, 2.0003844139938742`, 
      0.0033799478336469773`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIBZxes+aX/3a/hTvu869/3/a37k9f2sbZ7I9AxQ8
185c4OTG4DBnyoMrx49G2Cvt58xqvf3Wfmlv69mJpY/sJb7yx8xcn2KvMH2x
yvy6Y3B9SSsLVSb5x9gHvuGQ/lnD4RAlsPDG4d3MDtyHOToEnqTaXxC2eOHw
nMsh5sR32RnM3A6vrs1arjorwf7MxFebLnIJOvAXvF62NfGpfcX7hN0z82Ps
Ly1yZgyfJuLw4dRPi6vZl+H2/FLjvBf5jNPBYsqEC7OfX7d/I+puuDQix35J
1zUOvfkMDnHzFh9VWXLbns9Qavovjzz7bSfe9ytt5XS4zJYZk8Xy0d5H6uHu
5ru19lNk+XQCzPgcVgr1HdnS8dNeV6b6yJavmfYbpZSeeN5lcmBccGp6g/Jn
+6ovPmJq9pX21x7PPj6z77+9hqNO90kGBoeaB9xrnTdk2wMAUdKTNw==
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "18"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         SubscriptBox["l", "8"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "10"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         SubscriptBox["l", "11"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 18: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "18"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "18"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "18"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "18"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    SuperscriptBox["\[ScriptS]", "6"],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "18"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["\[ScriptS]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "6"}]],
        TraditionalForm], "-", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "18"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     SuperscriptBox["\[ScriptS]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm]}], ")"}], "2"], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm]}], ")"}]}], "+", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], "2"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "18"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ScriptS]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "6"}]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "6"}]],
        TraditionalForm], "-", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm]}], ")"}], " ", 
     FormBox[
      SubscriptBox["\[Tau]", 
       RowBox[{"3", ",", "7"}]],
      TraditionalForm]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "18"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm]}], ")"}], "2"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], "2"]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "18"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "18"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "18"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "18"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10497, 287, 386, InheritFromParent],
Cell[11759, 342, 307, 6, 56, InheritFromParent],
Cell[12069, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12503, 364, 168, 5, 70, "Subsection"],
Cell[12674, 371, 9823, 237, 70, InheritFromParent],
Cell[22500, 610, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22874, 621, 176, 5, 70, "Subsection"],
Cell[23053, 628, 1096, 33, 70, "Text"],
Cell[24152, 663, 513, 16, 70, "Text"],
Cell[24668, 681, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27240, 767, 60, 0, 70, "Subsection"],
Cell[27303, 769, 2571, 88, 70, "Text"],
Cell[29877, 859, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30465, 882, 151, 4, 70, "Subsubsection"],
Cell[30619, 888, 165, 7, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30821, 900, 151, 4, 70, "Subsubsection"],
Cell[30975, 906, 830, 31, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31842, 942, 151, 4, 70, "Subsubsection"],
Cell[31996, 948, 1662, 57, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33695, 1010, 151, 4, 70, "Subsubsection"],
Cell[33849, 1016, 1419, 52, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[35305, 1073, 151, 4, 70, "Subsubsection"],
Cell[35459, 1079, 867, 32, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[36363, 1116, 151, 4, 70, "Subsubsection"],
Cell[36517, 1122, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[36684, 1133, 151, 4, 70, "Subsubsection"],
Cell[36838, 1139, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[37005, 1150, 151, 4, 70, "Subsubsection"],
Cell[37159, 1156, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[37326, 1167, 151, 4, 70, "Subsubsection"],
Cell[37480, 1173, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA19.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     68099,       2061]
NotebookOptionsPosition[     65767,       1985]
NotebookOutlinePosition[     66108,       2000]
CellTagsIndexPosition[     66065,       1997]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 19: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "19"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "19"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.9234923144933249, 1.678771188819207}, {0., 
    1.8923677647912134`}, {1.2430352046952988`, 0.7168020807390244}, {
    0.6229764599287428, 0.}, {2.712847491486742, 2.9624323371348087`}, {
    2.77535187915822, 3.9181527602403974`}, {4.463571078555571, 
    0.986112484271392}, {5.3412943751872195`, 0.6258677747299375}, {
    3.475051252877706, 1.1210123581457463`}, {2.3873377492383985`, 
    0.8734135940103229}, {3.422929239229137, 2.167326953499379}, {
    3.792413723872964, 1.5962265344196624`}, {2.718703548154844, 
    1.611574731026672}, {1.936424832669481, 2.22286122276086}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.02236237072068147, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02236237072068147, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02236237072068147, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02236237072068147, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02236237072068147, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02236237072068147, 0.8}}], 
       ArrowBox[{5, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02236237072068147, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02236237072068147, 0.8}}], 
       ArrowBox[{7, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02236237072068147, 0.8}}], 
       ArrowBox[{7, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02236237072068147, 0.8}}], 
       ArrowBox[{9, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02236237072068147, 0.8}}], 
       ArrowBox[{10, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02236237072068147, 0.8}}], 
       ArrowBox[{11, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02236237072068147, 0.8}}], 
       ArrowBox[{12, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02236237072068147, 0.8}}], 
       ArrowBox[{12, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02236237072068147, 0.8}}], 
       ArrowBox[{13, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02236237072068147, 0.8}}], 
       ArrowBox[{13, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02236237072068147, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02236237072068147, 0.8}}], 
       ArrowBox[{14, 5}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.9234923144933249, 1.678771188819207}, {0., 
     1.8923677647912134`}, {1.2430352046952988`, 0.7168020807390244}, {
     0.6229764599287428, 0.}, {2.712847491486742, 2.9624323371348087`}, {
     2.77535187915822, 3.9181527602403974`}, {4.463571078555571, 
     0.986112484271392}, {5.3412943751872195`, 0.6258677747299375}, {
     3.475051252877706, 1.1210123581457463`}, {2.3873377492383985`, 
     0.8734135940103229}, {3.422929239229137, 2.167326953499379}, {
     3.792413723872964, 1.5962265344196624`}, {2.718703548154844, 
     1.611574731026672}, {1.936424832669481, 2.22286122276086}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "19"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{4.399366289734226, 2.2137466817315588`, 
       0.14991935299958348`}, {5.320360487411046, 1.9982603003385406`, 
       0.08933973549630322}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {4.859863388572636, 
         2.10600349103505, 0.11962954424794335`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.0792421554528335`, 3.166250394659983, 
       0.26787597844052535`}, {4.7016148328678815`, 3.877428604138916, 
       0.33835211372578833`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {4.390428494160357, 
         3.5218394993994497`, 0.30311404608315684`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.0792421554528335`, 3.166250394659983, 
       0.26787597844052535`}, {4.399366289734226, 2.2137466817315588`, 
       0.14991935299958348`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {4.23930422259353, 
         2.6899985381957707`, 0.20889766572005442`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6020103878854135`, 0.9524101051640921, 
       0.27029154543471556`}, {2.531389686906622, 0., 0.3329662180676096}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {2.566700037396018, 
         0.47620505258204604`, 0.3016288817511626},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6020103878854135`, 0.9524101051640921, 
       0.27029154543471556`}, {1.8938127860642329`, 1.74840134296766, 
       0.3093531709573706}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {2.247911586974823, 
         1.350405724065876, 0.2898223581960431},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8779518710037582, 2.904264435988474, 
       0.18909552190829512`}, {0., 3.262629028448656, 0.18235082837929925`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.4389759355018791, 
         3.0834467322185652`, 0.1857231751437972},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8779518710037582, 2.904264435988474, 
       0.18909552190829512`}, {1.843495438202781, 2.7570902160690935`, 
       0.37037286379844436`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {1.3607236546032695`, 
         2.830677326028784, 0.27973419285336976`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8779518710037582, 2.904264435988474, 
       0.18909552190829512`}, {1.5681451368887314`, 2.324896571513386, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {1.2230485039462446`, 
         2.61458050375093, 0.09454776095414756},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.843495438202781, 2.7570902160690935`, 
       0.37037286379844436`}, {2.9336432264939156`, 3.0081254818594196`, 
       0.27176996863012326`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.3885693323483483`, 
         2.8826078489642564`, 0.3210714162142838},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.9336432264939156`, 3.0081254818594196`, 
       0.27176996863012326`}, {4.0792421554528335`, 3.166250394659983, 
       0.26787597844052535`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {3.5064426909733744`, 
         3.087187938259701, 0.2698229735353243},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8938127860642329`, 1.74840134296766, 
       0.3093531709573706}, {1.843495438202781, 2.7570902160690935`, 
       0.37037286379844436`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {1.868654112133507, 
         2.252745779518377, 0.3398630173779075},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.5681451368887314`, 2.324896571513386, 0.}, {
       2.6201192880183806`, 2.2988311030294155`, 0.011246240698893822`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.094132212453556, 
         2.3118638372714004`, 0.005623120349446911},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.5681451368887314`, 2.324896571513386, 0.}, {
       1.8938127860642329`, 1.74840134296766, 0.3093531709573706}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {1.7309789614764821`, 
         2.036648957240523, 0.1546765854786853},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6201192880183806`, 2.2988311030294155`, 
       0.011246240698893822`}, {2.9336432264939156`, 3.0081254818594196`, 
       0.27176996863012326`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.7768812572561483`, 
         2.653478292444418, 0.14150810466450853`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6201192880183806`, 2.2988311030294155`, 
       0.011246240698893822`}, {3.3850556564224314`, 1.678328607622023, 
       0.12651469100021212`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {3.002587472220406, 
         1.9885798553257192`, 0.06888046584955297},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.3850556564224314`, 1.678328607622023, 
       0.12651469100021212`}, {4.399366289734226, 2.2137466817315588`, 
       0.14991935299958348`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {3.8922109730783285`, 
         1.9460376446767909`, 0.1382170219998978},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.3850556564224314`, 1.678328607622023, 
       0.12651469100021212`}, {2.6020103878854135`, 0.9524101051640921, 
       0.27029154543471556`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {2.9935330221539225`, 
         1.3153693563930575`, 0.19840311821746384`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{4.399366289734226, 2.2137466817315588`, 0.14991935299958348`},
       0.06], {}, 
     SphereBox[{4.0792421554528335`, 3.166250394659983, 0.26787597844052535`},
       0.06], {}, 
     SphereBox[{2.6020103878854135`, 0.9524101051640921, 
      0.27029154543471556`}, 0.06], {}, 
     SphereBox[{0.8779518710037582, 2.904264435988474, 0.18909552190829512`}, 
      0.06], {}, {}, 
     SphereBox[{2.9336432264939156`, 3.0081254818594196`, 
      0.27176996863012326`}, 0.06], 
     SphereBox[{1.8938127860642329`, 1.74840134296766, 0.3093531709573706}, 
      0.06], SphereBox[{1.5681451368887314`, 2.324896571513386, 0.}, 0.06], 
     SphereBox[{2.6201192880183806`, 2.2988311030294155`, 
      0.011246240698893822`}, 0.06], 
     SphereBox[{3.3850556564224314`, 1.678328607622023, 0.12651469100021212`},
       0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmINZUYqv6PEPQQST478UDWxkdDG6Kru8zOGy/qzBx
Co+HqIPxtLen7v/4by83z4Drx71t9ps6OW6rBAo4MEo4iFWHcDoc8dvk+VDl
on26ZZpcyTkhB7YLuzx/svA7PGDdP79/+VX7ef11l15dYHHgeHnwoErVO/tP
BxhflvhctF80odTG04HFgQEKXlQHdgX6X7Uv61rbqifxxl6IV+bfO2t2h2hX
U1MPkxP2MHW1YY32dyW5HLgvqMxzDT9u31Y/Tehr3V97X+mNAa18bA5tR0OT
DLZct3+aNP+DZAW7w46z28SXCHA4vPK4fHdtykX7E+7nFvH5/rO/43h0ffHP
3/ZxDtx2hWcu2x+SeBolL/7T3ujOyvjkmUxwdwk5v5Vk/MbicNh/Sz9jCpPD
hDmcD1w42u2FTkfzzxDhdvC6ISWZf+uXvdscdbVFhgfsAd/tiWo=
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "19"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         SubscriptBox["l", "8"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "11"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "10"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "16"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 19: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "19"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "19"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "19"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "19"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    SuperscriptBox["\[ScriptS]", "6"],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "19"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["\[ScriptS]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "6"}]],
        TraditionalForm], "-", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "19"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     SuperscriptBox["\[ScriptS]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm]}], ")"}], "2"], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm]}], ")"}]}], "+", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], "2"], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "19"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "7"}]],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptS]", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "10"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "10"}]],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "19"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "7"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "7"}]],
          TraditionalForm], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"34", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "9", "2"],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "9", "2"],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]", " ", "\[ScriptU]",
         " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "9", "2"],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"13", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm], "-", 
             FormBox[
              SubsuperscriptBox["l", "17", "2"],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "9", "2"],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "9", "2"],
              TraditionalForm], "+", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm], "-", 
             FormBox[
              SubsuperscriptBox["l", "17", "2"],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "9", "2"],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptU]", "4"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "19"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "14"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptT]"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptT]", "3"]}], "-", 
              RowBox[{"\[ScriptT]", " ", 
               SuperscriptBox["\[ScriptU]", "2"]}], "+", 
              SuperscriptBox["\[ScriptU]", "3"]}], ")"}]}]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "\[ScriptT]"}], "+", 
                RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptT]", "2"], " ", "\[ScriptU]"}], "-", 
             RowBox[{"5", " ", "\[ScriptT]", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}], "-", 
             SuperscriptBox["\[ScriptU]", "3"]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", "\[ScriptS]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "-", 
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "17"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "19"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "-", 
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "17"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "12"}]],
             TraditionalForm], "2"]}]}], ")"}]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[ScriptS]", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                 SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptT]", "2"], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "14"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "9"}]],
                TraditionalForm], "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "14"}]],
             TraditionalForm], "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "17"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "16"}]],
          TraditionalForm], "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "19"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "19"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10441, 287, 431, InheritFromParent],
Cell[11703, 342, 307, 6, 70, InheritFromParent],
Cell[12013, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12447, 364, 168, 5, 70, "Subsection"],
Cell[12618, 371, 9624, 235, 70, InheritFromParent],
Cell[22245, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22619, 619, 176, 5, 70, "Subsection"],
Cell[22798, 626, 1096, 33, 70, "Text"],
Cell[23897, 661, 513, 16, 70, "Text"],
Cell[24413, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[26985, 765, 60, 0, 70, "Subsection"],
Cell[27048, 767, 2571, 88, 70, "Text"],
Cell[29622, 857, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30210, 880, 151, 4, 70, "Subsubsection"],
Cell[30364, 886, 165, 7, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30566, 898, 151, 4, 70, "Subsubsection"],
Cell[30720, 904, 830, 31, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31587, 940, 151, 4, 70, "Subsubsection"],
Cell[31741, 946, 1793, 61, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33571, 1012, 151, 4, 70, "Subsubsection"],
Cell[33725, 1018, 2407, 80, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[36169, 1103, 151, 4, 70, "Subsubsection"],
Cell[36323, 1109, 9169, 278, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[45529, 1392, 151, 4, 70, "Subsubsection"],
Cell[45683, 1398, 6093, 165, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[51813, 1568, 151, 4, 70, "Subsubsection"],
Cell[51967, 1574, 13118, 372, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[65122, 1951, 151, 4, 70, "Subsubsection"],
Cell[65276, 1957, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[65443, 1968, 151, 4, 70, "Subsubsection"],
Cell[65597, 1974, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA2.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     35482,       1110]
NotebookOptionsPosition[     33172,       1034]
NotebookOutlinePosition[     33513,       1049]
CellTagsIndexPosition[     33470,       1046]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 2: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "2"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "2"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{5.029462423289928, 1.4827405090573498`}, {
    5.816086447755776, 1.9909538720460978`}, {5.029008313476911, 
    0.6094961693556638}, {5.816776644559514, 0.1024831744457414}, {
    0.7812576055233644, 1.5449409379988688`}, {0., 2.0925242706071985`}, {
    0.7822727329547767, 0.5476823650322085}, {0.0012793219564648517`, 0.}, {
    1.5225590993428693`, 1.30475997045242}, {1.5220277131280098`, 
    0.7880910639978156}, {2.7294047354303057`, 0.7117068636146557}, {
    3.9225994778094107`, 0.6833872400917118}, {2.730637313520761, 
    1.3796743358142665`}, {3.924273460506236, 1.4087391153125044`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.021480901941381893`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021480901941381893`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021480901941381893`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021480901941381893`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021480901941381893`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021480901941381893`, 0.8}}], 
       ArrowBox[{5, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021480901941381893`, 0.8}}], 
       ArrowBox[{5, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021480901941381893`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021480901941381893`, 0.8}}], 
       ArrowBox[{7, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021480901941381893`, 0.8}}], 
       ArrowBox[{9, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021480901941381893`, 0.8}}], 
       ArrowBox[{9, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021480901941381893`, 0.8}}], 
       ArrowBox[{10, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021480901941381893`, 0.8}}], 
       ArrowBox[{11, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021480901941381893`, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021480901941381893`, 0.8}}], 
       ArrowBox[{13, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021480901941381893`, 0.8}}], 
       ArrowBox[{13, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021480901941381893`, 0.8}}], 
       ArrowBox[{14, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021480901941381893`, 0.8}}], 
       ArrowBox[{14, 1}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{5.029462423289928, 1.4827405090573498`}, {
     5.816086447755776, 1.9909538720460978`}, {5.029008313476911, 
     0.6094961693556638}, {5.816776644559514, 0.1024831744457414}, {
     0.7812576055233644, 1.5449409379988688`}, {0., 2.0925242706071985`}, {
     0.7822727329547767, 0.5476823650322085}, {0.0012793219564648517`, 0.}, {
     1.5225590993428693`, 1.30475997045242}, {1.5220277131280098`, 
     0.7880910639978156}, {2.7294047354303057`, 0.7117068636146557}, {
     3.9225994778094107`, 0.6833872400917118}, {2.730637313520761, 
     1.3796743358142665`}, {3.924273460506236, 1.4087391153125044`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "2"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{4.942202444499315, 1.2165119580651866`, 
       0.3650911096452507}, {5.727553823041372, 1.5676149103895485`, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {5.334878133770344, 
         1.3920634342273677`, 0.18254555482262536`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.942283188460083, 0.6286635579276947, 
       1.0099342517024055`}, {5.727395266495343, 0.2763991561189192, 
       1.3747663006291495`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {5.334839227477713, 
         0.45253135702330693`, 1.1923502761657776`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.942283188460083, 0.6286635579276947, 
       1.0099342517024055`}, {4.942202444499315, 1.2165119580651866`, 
       0.3650911096452507}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {4.942242816479698, 
         0.9225877579964407, 0.6875126806738281},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7603382228779965, 0.47187268226785417`, 
       0.37744431063034045`}, {0.0010287537348139253`, 0., 
       0.06358118757059128}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {0.3806834883064052, 
         0.23593634113392709`, 0.22051274910046587`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7603382228779965, 0.47187268226785417`, 
       0.37744431063034045`}, {1.4456182689798283`, 1.116796562944247, 
       0.42761448395071994`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {1.1029782459289124`, 
         0.7943346226060506, 0.40252939729053017`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7603382228779965, 0.47187268226785417`, 
       0.37744431063034045`}, {1.4464966388120837`, 0.7279081488836934, 
       0.9475767116627316}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {1.10341743084504, 
         0.5998904155757738, 0.662510511146536},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.760379457898166, 1.3728956144821969`, 
       0.9974919971261842}, {0., 1.844150299201651, 1.3110545631385708`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.380189728949083, 
         1.608522956841924, 1.1542732801323776`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.760379457898166, 1.3728956144821969`, 
       0.9974919971261842}, {1.4464966388120837`, 0.7279081488836934, 
       0.9475767116627316}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {1.103438048355125, 
         1.0504018816829452`, 0.9725343543944579},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.4456182689798283`, 1.116796562944247, 
       0.42761448395071994`}, {0.760379457898166, 1.3728956144821969`, 
       0.9974919971261842}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {1.1029988634389971`, 
         1.244846088713222, 0.712553240538452},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.4456182689798283`, 1.116796562944247, 
       0.42761448395071994`}, {2.648741475954644, 1.1414395108423518`, 
       0.4149715169487502}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {2.047179872467236, 
         1.1291180368932994`, 0.42129300044973506`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.4464966388120837`, 0.7279081488836934, 
       0.9475767116627316}, {2.649569193114792, 0.7040478498222976, 
       0.9602943788750283}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {2.048032915963438, 
         0.7159779993529956, 0.95393554526888},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.649569193114792, 0.7040478498222976, 
       0.9602943788750283}, {3.8389738157989513`, 0.6847623297517523, 
       0.9651344862508534}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {3.2442715044568717`, 
         0.694405089787025, 0.9627144325629409},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.8389738157989513`, 0.6847623297517523, 
       0.9651344862508534}, {4.942283188460083, 0.6286635579276947, 
       1.0099342517024055`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {4.390628502129517, 
         0.6567129438397235, 0.9875343689766294},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.648741475954644, 1.1414395108423518`, 
       0.4149715169487502}, {2.649569193114792, 0.7040478498222976, 
       0.9602943788750283}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.649155334534718, 
         0.9227436803323248, 0.6876329479118892},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.648741475954644, 1.1414395108423518`, 
       0.4149715169487502}, {3.8390357233946397`, 1.1607767875988293`, 
       0.4099216193969891}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {3.2438885996746416`, 
         1.1511081492205906`, 0.4124465681728696},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.8390357233946397`, 1.1607767875988293`, 
       0.4099216193969891}, {3.8389738157989513`, 0.6847623297517523, 
       0.9651344862508534}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {3.8390047695967953`, 
         0.9227695586752909, 0.6875280528239213},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.8390357233946397`, 1.1607767875988293`, 
       0.4099216193969891}, {4.942202444499315, 1.2165119580651866`, 
       0.3650911096452507}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {4.390619083946977, 
         1.188644372832008, 0.3875063645211199},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{4.942202444499315, 1.2165119580651866`, 0.3650911096452507}, 
      0.06], {}, 
     SphereBox[{4.942283188460083, 0.6286635579276947, 1.0099342517024055`}, 
      0.06], {}, {}, {}, 
     SphereBox[{0.760379457898166, 1.3728956144821969`, 0.9974919971261842}, 
      0.06], {}, 
     SphereBox[{1.4456182689798283`, 1.116796562944247, 0.42761448395071994`},
       0.06], SphereBox[{1.4464966388120837`, 0.7279081488836934, 
      0.9475767116627316}, 0.06], 
     SphereBox[{2.649569193114792, 0.7040478498222976, 0.9602943788750283}, 
      0.06], SphereBox[{3.8389738157989513`, 0.6847623297517523, 
      0.9651344862508534}, 0.06], 
     SphereBox[{2.648741475954644, 1.1414395108423518`, 0.4149715169487502}, 
      0.06], SphereBox[{3.8390357233946397`, 1.1607767875988293`, 
      0.4099216193969891}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIL4fvnX7hSPCDv3BhnZXyz7bK6j9l1wee92+RnvC
PeaXYg4lrb7xn0V+2jNAwSW2iEdPgeoZJq7nZJZ7Yn/sQNLFDRof7DOKmf1u
vRBzKODjFmvbcNG+s/XsJ67/X+23yKhe3hDywv7Qtd4qTeN79jp/e/V4NG7Y
M3xIevn8VgDcXI41joG33TbYFyiy+7KHvrBfFBuQkvj9q/257aZhJa/fw9U9
WFO/b3HjX3sPq/pIkV9f7A9428x3UPxu3ym+SCjt3kd71oDvypxxt+2n91xf
cVPlu/2pgH3sbN7P7XNiE1N7gt7Z+4W5hwYasTpcPWkZ3d/+zP78gp9uu3e9
s08oyXhuvo3PQVGxasOkl0/t9/Je25746J39BNdvcfMNWB1uPpwmHOb8yf6w
fcvGJ3237K/aNcZEANVrinmv65r0yb7qg99jdZtb9gDjEpd7
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "2"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         SubscriptBox["l", "5"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "15"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "17"], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "10"], ",", 
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "13"], ",", 
         SubscriptBox["l", "16"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 2: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "2"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "2"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "2"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "2"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    SuperscriptBox["\[ScriptS]", "6"],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "2"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "2"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "2"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "2"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "2"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "2"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "2"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "2"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 141, 5, 76, "Title"],
Cell[782, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[978, 41, 167, 5, 34, "Subsection"],
Cell[1148, 48, 105, 3, 26, "Text"],
Cell[1256, 53, 10503, 287, 216, InheritFromParent],
Cell[11762, 342, 307, 6, 56, InheritFromParent],
Cell[12072, 350, 397, 9, 41, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12506, 364, 167, 5, 34, "Subsection"],
Cell[12676, 371, 9615, 235, 364, InheritFromParent],
Cell[22294, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22668, 619, 175, 5, 70, "Subsection"],
Cell[22846, 626, 1096, 33, 70, "Text"],
Cell[23945, 661, 513, 16, 70, "Text"],
Cell[24461, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27033, 765, 59, 0, 70, "Subsection"],
Cell[27095, 767, 2571, 88, 70, "Text"],
Cell[29669, 857, 560, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30254, 880, 150, 4, 70, "Subsubsection"],
Cell[30407, 886, 165, 7, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30609, 898, 150, 4, 70, "Subsubsection"],
Cell[30762, 904, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30929, 915, 150, 4, 70, "Subsubsection"],
Cell[31082, 921, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31249, 932, 150, 4, 70, "Subsubsection"],
Cell[31402, 938, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31569, 949, 150, 4, 70, "Subsubsection"],
Cell[31722, 955, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31889, 966, 150, 4, 70, "Subsubsection"],
Cell[32042, 972, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32209, 983, 150, 4, 70, "Subsubsection"],
Cell[32362, 989, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32529, 1000, 150, 4, 70, "Subsubsection"],
Cell[32682, 1006, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32849, 1017, 150, 4, 70, "Subsubsection"],
Cell[33002, 1023, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA20.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     46426,       1462]
NotebookOptionsPosition[     44098,       1386]
NotebookOutlinePosition[     44439,       1401]
CellTagsIndexPosition[     44396,       1398]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 20: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "20"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "20"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.7881473767301237, 0.5293874536507119}, {0., 
    0.}, {0.8318584661861008, 1.5286218745542661`}, {0.002015114791504402, 
    1.988468983341972}, {3.02114812787117, 2.206942589697888}, {
    3.309056537693003, 3.1195570233595746`}, {4.470079822744445, 
    0.7261646338412482}, {5.392503767405212, 0.4954958511850329}, {
    1.9899724202703548`, 1.7426162760298405`}, {3.6565492461578124`, 
    1.3045795124428237`}, {3.5484822657504527`, 0.5313422182921304}, {
    2.5080088190791265`, 0.9119987588392979}, {2.970883046147198, 
    0.5332092471869923}, {1.9028106790717252`, 0.4132911826587329}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.022262313831564937`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022262313831564937`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022262313831564937`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022262313831564937`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022262313831564937`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022262313831564937`, 0.8}}], 
       ArrowBox[{5, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022262313831564937`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022262313831564937`, 0.8}}], 
       ArrowBox[{7, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022262313831564937`, 0.8}}], 
       ArrowBox[{9, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022262313831564937`, 0.8}}], 
       ArrowBox[{10, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022262313831564937`, 0.8}}], 
       ArrowBox[{11, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022262313831564937`, 0.8}}], 
       ArrowBox[{11, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022262313831564937`, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022262313831564937`, 0.8}}], 
       ArrowBox[{12, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022262313831564937`, 0.8}}], 
       ArrowBox[{13, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022262313831564937`, 0.8}}], 
       ArrowBox[{13, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022262313831564937`, 0.8}}], 
       ArrowBox[{14, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022262313831564937`, 0.8}}], 
       ArrowBox[{14, 1}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.7881473767301237, 0.5293874536507119}, {0., 
     0.}, {0.8318584661861008, 1.5286218745542661`}, {0.002015114791504402, 
     1.988468983341972}, {3.02114812787117, 2.206942589697888}, {
     3.309056537693003, 3.1195570233595746`}, {4.470079822744445, 
     0.7261646338412482}, {5.392503767405212, 0.4954958511850329}, {
     1.9899724202703548`, 1.7426162760298405`}, {3.6565492461578124`, 
     1.3045795124428237`}, {3.5484822657504527`, 0.5313422182921304}, {
     2.5080088190791265`, 0.9119987588392979}, {2.970883046147198, 
     0.5332092471869923}, {1.9028106790717252`, 0.4132911826587329}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "20"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{4.553452506434603, 0.524442012873209, 
       0.30058465523830025`}, {5.339929073882435, 0., 0.38392759453721803`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {4.946690790158518, 
         0.2622210064366045, 0.34225612488775914`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.518865692757081, 1.5041158997744397`, 
       0.1385083011815812}, {5.347284755789946, 1.9541084915036715`, 
       0.04397785002456364}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {4.933075224273514, 
         1.7291121956390556`, 0.09124307560307242},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.518865692757081, 1.5041158997744397`, 
       0.1385083011815812}, {4.553452506434603, 0.524442012873209, 
       0.30058465523830025`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {4.536159099595842, 
         1.0142789563238244`, 0.21954647820994072`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.3457811084192377`, 2.186368778456531, 
       0.30365995003064106`}, {2.0641601431393486`, 3.0969915104945525`, 
       0.377999625009637}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {2.204970625779293, 
         2.641680144475542, 0.34082978752013904`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.3457811084192377`, 2.186368778456531, 
       0.30365995003064106`}, {3.3618855000973173`, 1.7099572251788384`, 
       0.12617712730287742`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {2.8538333042582775`, 
         1.9481630018176848`, 0.21491853866675925`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9199434014016297, 0.7105948837279326, 
       0.178365438379372}, {0., 0.47361417924557625`, 0.1437338355790796}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.45997170070081483`, 
         0.5921045314867543, 0.1610496369792258},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9199434014016297, 0.7105948837279326, 
       0.178365438379372}, {1.6987192757734397`, 1.3009625992554112`, 
       0.3749335129607051}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {1.3093313385875347`, 
         1.005778741491672, 0.27664947567003856`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.3618855000973173`, 1.7099572251788384`, 
       0.12617712730287742`}, {4.518865692757081, 1.5041158997744397`, 
       0.1385083011815812}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {3.940375596427199, 
         1.607036562476639, 0.13234271424222932`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6987192757734397`, 1.3009625992554112`, 
       0.3749335129607051}, {2.3457811084192377`, 2.186368778456531, 
       0.30365995003064106`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.0222501920963385`, 
         1.7436656888559712`, 0.3392967314956731},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8486402846547934`, 0.5232628231111207, 
       0.040851048743392404`}, {0.9199434014016297, 0.7105948837279326, 
       0.178365438379372}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {1.3842918430282114`, 
         0.6169288534195266, 0.1096082435613822},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8486402846547934`, 0.5232628231111207, 
       0.040851048743392404`}, {2.8542563448934812`, 0.8686353694048756, 0.}},
        0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.3514483147741374`, 
         0.6959490962579982, 0.020425524371696202`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8486402846547934`, 0.5232628231111207, 
       0.040851048743392404`}, {2.3710126534854536`, 0.5700466260904294, 
       0.4424222787554405}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {2.1098264690701236`, 
         0.5466547246007751, 0.24163666374941645`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8542563448934812`, 0.8686353694048756, 0.}, {
       3.3618855000973173`, 1.7099572251788384`, 0.12617712730287742`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {3.1080709224953993`, 
         1.2892962972918571`, 0.06308856365143871},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.3710126534854536`, 0.5700466260904294, 
       0.4424222787554405}, {3.4337984365263545`, 0.42382065969271054`, 
       0.3200283100640082}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.9024055450059043`, 
         0.49693364289157, 0.38122529440972436`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.3710126534854536`, 0.5700466260904294, 
       0.4424222787554405}, {1.6987192757734397`, 1.3009625992554112`, 
       0.3749335129607051}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {2.0348659646294465`, 
         0.9355046126729203, 0.4086778958580728},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.4337984365263545`, 0.42382065969271054`, 
       0.3200283100640082}, {2.8542563448934812`, 0.8686353694048756, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {3.144027390709918, 
         0.6462280145487931, 0.1600141550320041},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.4337984365263545`, 0.42382065969271054`, 
       0.3200283100640082}, {4.553452506434603, 0.524442012873209, 
       0.30058465523830025`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {3.9936254714804784`, 
         0.4741313362829598, 0.31030648265115424`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{4.553452506434603, 0.524442012873209, 0.30058465523830025`}, 
      0.06], {}, 
     SphereBox[{4.518865692757081, 1.5041158997744397`, 0.1385083011815812}, 
      0.06], {}, {}, {}, 
     SphereBox[{0.9199434014016297, 0.7105948837279326, 0.178365438379372}, 
      0.06], {}, 
     SphereBox[{3.3618855000973173`, 1.7099572251788384`, 
      0.12617712730287742`}, 0.06], 
     SphereBox[{1.6987192757734397`, 1.3009625992554112`, 0.3749335129607051},
       0.06], SphereBox[{1.8486402846547934`, 0.5232628231111207, 
      0.040851048743392404`}, 0.06], 
     SphereBox[{2.8542563448934812`, 0.8686353694048756, 0.}, 0.06], 
     SphereBox[{2.3710126534854536`, 0.5700466260904294, 0.4424222787554405}, 
      0.06], SphereBox[{3.4337984365263545`, 0.42382065969271054`, 
      0.3200283100640082}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIK6Q+uOwx0zIgYl731yrEw/sPZJ/Zx+3uWxfqvw3
VixG1IEBCjLyl3C7Trphf32haXugsJCD7Jm8q7cFftjzBD+7vnjXQfspgkVz
5yWLOmxs/OvM7vLfvsfQ9LhzyzL7cw8PPtI4wuTwZhfzq3W1jA5ZKvNVtPIv
2z95vTglrZnBoadJp2bxMQ4HIZcrYaqGN+zXyDxT0S14a/9E3qvacO8z++t7
PfetvXLMHuYOJ7ZNNzb637OPYJ109l7qIXuXlnmWKk+5HCqsq6X/RP+2Ly5c
VDpJ7YD9t8YM5y+6v+3NPkzU2Hfhi/2uM6JKL/9dt3efeOoq+5S/9lFG/Gsn
7ntg35CxY0/uqyX2Zfv2RrZcZXPQO/o97c7p13D73H5lVF/9zuTwVYYj55Lt
I/t9GyZ2LA24Y29a1x+QXcHtoPJVf8MD+dv2IRaJrBHVV+wBLQiXOQ==
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "20"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         SubscriptBox["l", "8"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}], ",", 
         SubscriptBox["l", "13"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "10"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         SubscriptBox["l", "16"], ",", 
         SubscriptBox["l", "15"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "17"], ",", 
         SubscriptBox["l", "9"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         SubscriptBox["l", "14"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 20: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "20"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "20"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "20"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "20"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    SuperscriptBox["\[ScriptS]", "6"],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "20"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["\[ScriptS]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "6"}]],
        TraditionalForm], "-", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "20"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     SuperscriptBox["\[ScriptS]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm]}], ")"}], "2"], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm]}], ")"}]}], "+", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], "2"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "20"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ScriptS]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "6"}]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "6"}]],
        TraditionalForm], "-", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm]}], ")"}], " ", 
     FormBox[
      SubscriptBox["\[Tau]", 
       RowBox[{"3", ",", "7"}]],
      TraditionalForm]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "20"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "7"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["l", "16", "2"],
           TraditionalForm], "+", 
          FormBox[
           SubsuperscriptBox["l", "17", "2"],
           TraditionalForm]}], ")"}], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "20"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "20"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "9", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "13", "2"],
      TraditionalForm], " ", "\[ScriptS]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "20"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "9", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "13", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "11"}]],
         TraditionalForm]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm]}], "-", 
       RowBox[{"29", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "16"}]],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "+", 
          RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "16"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "16"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "20"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10497, 287, 342, InheritFromParent],
Cell[11759, 342, 307, 6, 56, InheritFromParent],
Cell[12069, 350, 397, 9, 41, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12503, 364, 168, 5, 70, "Subsection"],
Cell[12674, 371, 9630, 235, 70, InheritFromParent],
Cell[22307, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22681, 619, 176, 5, 70, "Subsection"],
Cell[22860, 626, 1096, 33, 70, "Text"],
Cell[23959, 661, 513, 16, 70, "Text"],
Cell[24475, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27047, 765, 60, 0, 70, "Subsection"],
Cell[27110, 767, 2571, 88, 70, "Text"],
Cell[29684, 857, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30272, 880, 151, 4, 70, "Subsubsection"],
Cell[30426, 886, 165, 7, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30628, 898, 151, 4, 70, "Subsubsection"],
Cell[30782, 904, 830, 31, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31649, 940, 151, 4, 70, "Subsubsection"],
Cell[31803, 946, 1662, 57, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33502, 1008, 151, 4, 70, "Subsubsection"],
Cell[33656, 1014, 1419, 52, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[35112, 1071, 151, 4, 70, "Subsubsection"],
Cell[35266, 1077, 1410, 48, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[36713, 1130, 151, 4, 70, "Subsubsection"],
Cell[36867, 1136, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[37034, 1147, 151, 4, 70, "Subsubsection"],
Cell[37188, 1153, 716, 25, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[37941, 1183, 151, 4, 70, "Subsubsection"],
Cell[38095, 1189, 5642, 175, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[43774, 1369, 151, 4, 70, "Subsubsection"],
Cell[43928, 1375, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA21.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    131794,       3906]
NotebookOptionsPosition[    129455,       3830]
NotebookOutlinePosition[    129796,       3845]
CellTagsIndexPosition[    129753,       3842]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 21: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "21"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "21"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.9521902467848724, 1.6410655230411881`}, {0., 
    1.7032326786365142`}, {1.4326600312950626`, 0.8090737013920648}, {
    0.9261617971185656, 0.}, {2.2865042267337494`, 3.1362779175373983`}, {
    2.1493532463009593`, 4.085200264080246}, {4.51595779786949, 
    1.3576606830121007`}, {5.434877775343642, 1.1267115497596}, {
    3.5327293651412286`, 1.2014559408784997`}, {2.521426954945905, 
    1.2555018483861478`}, {3.007951318329475, 1.8214273314171758`}, {
    3.793418948434182, 1.9772360081718507`}, {2.893612460253745, 
    2.3251186271669475`}, {1.9222062671628406`, 2.2410498466566966`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.022180500370833797`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022180500370833797`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022180500370833797`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022180500370833797`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022180500370833797`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022180500370833797`, 0.8}}], 
       ArrowBox[{5, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022180500370833797`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022180500370833797`, 0.8}}], 
       ArrowBox[{7, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022180500370833797`, 0.8}}], 
       ArrowBox[{9, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022180500370833797`, 0.8}}], 
       ArrowBox[{9, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022180500370833797`, 0.8}}], 
       ArrowBox[{10, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022180500370833797`, 0.8}}], 
       ArrowBox[{11, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022180500370833797`, 0.8}}], 
       ArrowBox[{11, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022180500370833797`, 0.8}}], 
       ArrowBox[{12, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022180500370833797`, 0.8}}], 
       ArrowBox[{13, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022180500370833797`, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022180500370833797`, 0.8}}], 
       ArrowBox[{14, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022180500370833797`, 0.8}}], 
       ArrowBox[{14, 5}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.9521902467848724, 1.6410655230411881`}, {0., 
     1.7032326786365142`}, {1.4326600312950626`, 0.8090737013920648}, {
     0.9261617971185656, 0.}, {2.2865042267337494`, 3.1362779175373983`}, {
     2.1493532463009593`, 4.085200264080246}, {4.51595779786949, 
     1.3576606830121007`}, {5.434877775343642, 1.1267115497596}, {
     3.5327293651412286`, 1.2014559408784997`}, {2.521426954945905, 
     1.2555018483861478`}, {3.007951318329475, 1.8214273314171758`}, {
     3.793418948434182, 1.9772360081718507`}, {2.893612460253745, 
     2.3251186271669475`}, {1.9222062671628406`, 2.2410498466566966`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "21"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{4.394335958886726, 2.3645830808579005`, 
       0.7351744578419865}, {5.3053760966241885`, 2.3333748694092895`, 
       1.0146769906429052`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {4.849856027755457, 
         2.348978975133595, 0.8749257242424459},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.982941635286213, 3.130767440058648, 
       0.2594132835236631}, {4.530540087999555, 3.8659598119779557`, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {4.256740861642884, 
         3.4983636260183015`, 0.12970664176183155`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.982941635286213, 3.130767440058648, 
       0.2594132835236631}, {4.394335958886726, 2.3645830808579005`, 
       0.7351744578419865}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {4.18863879708647, 
         2.747675260458274, 0.4972938706828248},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.0804190587529066`, 0.9396349574760283, 
       0.3160992449339483}, {3.213428230169946, 0., 0.16778482200186495`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {3.1469236444614266`, 
         0.46981747873801416`, 0.24194203346790663`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.0804190587529066`, 0.9396349574760283, 
       0.3160992449339483}, {2.492902218968277, 1.7732685672692317`, 
       0.1625571544342006}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {2.7866606388605915`, 
         1.35645176237263, 0.23932819968407446`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9143959230611434, 2.662443978037933, 
       0.5605386097183526}, {0., 2.907353959151954, 0.6068864145554684}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.4571979615305717, 
         2.7848989685949435`, 0.5837125121369104},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9143959230611434, 2.662443978037933, 
       0.5605386097183526}, {1.6293497877904723`, 2.0513367169826493`, 
       0.49596069281207855`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {1.2718728554258079`, 
         2.356890347510291, 0.5282496512652155},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9040836644146517`, 2.7754579242599404`, 
       0.5395501956306927}, {0.9143959230611434, 2.662443978037933, 
       0.5605386097183526}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {1.4092397937378975`, 
         2.718950951148937, 0.5500444026745226},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9040836644146517`, 2.7754579242599404`, 
       0.5395501956306927}, {2.87685089974656, 2.751611104300816, 
       0.21234300950380525`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.390467282080606, 
         2.763534514280378, 0.375946602567249},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.87685089974656, 2.751611104300816, 
       0.21234300950380525`}, {3.982941635286213, 3.130767440058648, 
       0.2594132835236631}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {3.429896267516386, 
         2.9411892721797317`, 0.23587814651373418`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.381082201999682, 2.12168404639322, 0.845523968602659}, {
       1.9040836644146517`, 2.7754579242599404`, 0.5395501956306927}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {2.1425829332071666`, 
         2.4485709853265805`, 0.6925370821166759},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.381082201999682, 2.12168404639322, 0.845523968602659}, {
       1.6293497877904723`, 2.0513367169826493`, 0.49596069281207855`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.005215994895077, 
         2.0865103816879347`, 0.6707423307073688},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6293497877904723`, 2.0513367169826493`, 
       0.49596069281207855`}, {2.492902218968277, 1.7732685672692317`, 
       0.1625571544342006}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.061126003379375, 
         1.9123026421259404`, 0.3292589236231396},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.492902218968277, 1.7732685672692317`, 
       0.1625571544342006}, {2.87685089974656, 2.751611104300816, 
       0.21234300950380525`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.684876559357418, 
         2.262439835785024, 0.18745008196900292`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.4363428428557796`, 1.747889773717853, 
       0.750382501463059}, {4.394335958886726, 2.3645830808579005`, 
       0.7351744578419865}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {3.915339400871253, 
         2.056236427287877, 0.7427784796525227},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.4363428428557796`, 1.747889773717853, 
       0.750382501463059}, {2.381082201999682, 2.12168404639322, 
       0.845523968602659}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {2.908712522427731, 
         1.9347869100555366`, 0.797953235032859},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.4363428428557796`, 1.747889773717853, 
       0.750382501463059}, {3.0804190587529066`, 0.9396349574760283, 
       0.3160992449339483}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {3.258380950804343, 
         1.3437623655969406`, 0.5332408731985037},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{4.394335958886726, 2.3645830808579005`, 0.7351744578419865}, 
      0.06], {}, 
     SphereBox[{3.982941635286213, 3.130767440058648, 0.2594132835236631}, 
      0.06], {}, 
     SphereBox[{3.0804190587529066`, 0.9396349574760283, 0.3160992449339483}, 
      0.06], {}, 
     SphereBox[{0.9143959230611434, 2.662443978037933, 0.5605386097183526}, 
      0.06], {}, {}, 
     SphereBox[{2.87685089974656, 2.751611104300816, 0.21234300950380525`}, 
      0.06], SphereBox[{2.381082201999682, 2.12168404639322, 
      0.845523968602659}, 0.06], 
     SphereBox[{1.6293497877904723`, 2.0513367169826493`, 
      0.49596069281207855`}, 0.06], 
     SphereBox[{2.492902218968277, 1.7732685672692317`, 0.1625571544342006}, 
      0.06], SphereBox[{3.4363428428557796`, 1.747889773717853, 
      0.750382501463059}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIJ5nYXPuzGRBB7e1xztWvWJyOKW6cmpP23P7SW/e
N22xEHXoi+suPLCKyUGFa+0HWZsP9seLuBsF7vI7PCjffOY8N6dDRYmFjtWs
C/aOm+c8c5UXcrh5uCGs5i2fAwMU/OqJ2r9pCYdDltnEkFrBd/aHWS8F/7C6
Yi/4R+WO5FZOuDqHDQslf1YetXeZpmK72+mtvc71FbnrfVgdJMPnrHr3/qE9
TJ3fwsennJzYHQ48uMM3N/ux/SvlHXkK5f/sD3874KFswuaQIjHz6D/nh/Zt
nP3pp5jZHUqdDq3zYWZzkDBc68Knd9peIDP0cgkPs0PBQtsa058MDndsVTw6
+F7b77jvInpR8Je9mlGLpXImg4PGunevLu69b7/54JftZR+ZHUKVy+/4xf+x
n+DFbL/m3BF7Bbf/AQtruR2WSxS5RH//bX/qxAtNJeYX9gBVSY+f
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "21"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         SubscriptBox["l", "8"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "11"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         SubscriptBox["l", "14"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "10"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "16"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "15"]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 21: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "21"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "21"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "21"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "21"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "21"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "21"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"\[ScriptS]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ScriptS]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm], " ", "\[ScriptS]"}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm], " ", "\[ScriptT]"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "21"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               FormBox[
                SubsuperscriptBox["l", "9", "2"],
                TraditionalForm]}], "-", 
              RowBox[{"2", " ", 
               FormBox[
                SubsuperscriptBox["l", "16", "2"],
                TraditionalForm]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], "-", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "11"}]],
                TraditionalForm]}], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "16", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  FormBox[
                   SubsuperscriptBox["l", "9", "2"],
                   TraditionalForm]}], "+", 
                 FormBox[
                  SubsuperscriptBox["l", "16", "2"],
                  TraditionalForm]}], ")"}]}], "+", 
              RowBox[{
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "10"}]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  FormBox[
                   SubsuperscriptBox["l", "9", "2"],
                   TraditionalForm]}], "-", 
                 FormBox[
                  SubsuperscriptBox["l", "16", "2"],
                  TraditionalForm], "-", 
                 RowBox[{"4", " ", 
                  FormBox[
                   SubsuperscriptBox["l", "17", "2"],
                   TraditionalForm]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "12"}]],
                TraditionalForm], " ", 
               FormBox[
                SubsuperscriptBox["l", "17", "2"],
                TraditionalForm]}], "+", 
              RowBox[{
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  FormBox[
                   SubsuperscriptBox["l", "16", "2"],
                   TraditionalForm]}], "+", 
                 RowBox[{"9", " ", 
                  FormBox[
                   SubsuperscriptBox["l", "17", "2"],
                   TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "9", "2"],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"9", " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
       "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm]}], ")"}]}], "-", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "12"}]],
           TraditionalForm], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "21"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"8", ",", "12"}]],
           TraditionalForm], "-", 
          FormBox[
           SubsuperscriptBox["l", "9", "2"],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "16", "2"],
                 TraditionalForm], "-", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "9", "2"],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], ")"}]}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm], "-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "14"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"8", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"8", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"13", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"18", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm], "-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], ")"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "14"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
       "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"8", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"13", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"8", ",", "12"}]],
           TraditionalForm], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "12"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "9", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "17", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "16", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "9", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "16", "2"],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "17", "2"],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "21"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm]}], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], "-", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], ")"}]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm]}], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "17", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           SuperscriptBox["\[ScriptT]", "2"], "+", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "11"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", "\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"\[ScriptT]", "+", 
               RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}]}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm]}], "-", 
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ScriptT]"}], "+", 
              RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
            " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "-", 
        RowBox[{"2", " ", "\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptU]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "+", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], ")"}]}], "-", 
           RowBox[{"\[ScriptT]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], "2"], "+", 
              RowBox[{
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "10"}]],
                TraditionalForm], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm]}], "+", 
              RowBox[{
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                   TraditionalForm]}], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm], "-", 
                 RowBox[{"2", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                   TraditionalForm]}], "+", 
                 RowBox[{"2", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                   TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm], "3"]}], "-", 
        RowBox[{"2", " ", "\[ScriptU]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "+", 
              RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", "\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm], "2"]}], "+", 
        RowBox[{
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm]}], " ", 
            SuperscriptBox["\[ScriptS]", "3"]}], "+", 
           RowBox[{"4", " ", "\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], " ", "\[ScriptS]"}], "+", 
           RowBox[{"8", " ", "\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm], " ", "\[ScriptS]"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ScriptT]", "2"], " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "2"]}], "+", 
           RowBox[{"2", " ", "\[ScriptU]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[ScriptT]"}], "+", 
              RowBox[{"5", " ", "\[ScriptU]"}]}], ")"}], " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], "-", 
              SuperscriptBox["\[ScriptT]", "2"], "-", 
              SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "2"]}], "-", 
           RowBox[{"4", " ", "\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[ScriptT]", "+", 
                 RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}], "-", 
              RowBox[{"2", " ", "\[ScriptU]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "10"}]],
                TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", "\[ScriptU]", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "11"}]],
           TraditionalForm], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[ScriptS]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], ")"}]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ScriptU]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[ScriptS]", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                   TraditionalForm]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[ScriptT]"}], "+", 
                    RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                   TraditionalForm]}], "-", 
                 RowBox[{"2", " ", "\[ScriptU]", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                   TraditionalForm]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["\[ScriptT]", "2"], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm]}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{"4", " ", "\[ScriptS]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ScriptT]", " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], ")"}]}], "-", 
              RowBox[{"2", " ", "\[ScriptU]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ScriptT]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["\[ScriptS]", "2"], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}]}], ")"}]}], "+", 
           RowBox[{"\[ScriptS]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "16", "2"],
             TraditionalForm]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "17", "2"],
             TraditionalForm], " ", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ScriptT]", " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], ")"}]}], "-", 
              RowBox[{"\[ScriptS]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ScriptS]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}], "+", 
              RowBox[{"\[ScriptT]", " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], ")"}]}]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "9", "2"],
             TraditionalForm]}]}], ")"}]}], "+", 
        RowBox[{"\[ScriptS]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "\[ScriptS]", " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "3"]}], "+", 
              RowBox[{"6", " ", "\[ScriptS]", " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm], "-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], ")"}], " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "2"]}], "+", 
              RowBox[{"2", " ", "\[ScriptS]", " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm], "-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "14"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm], "-", 
                 RowBox[{"2", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                   TraditionalForm]}], "+", 
                 RowBox[{"2", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "12"}]],
                   TraditionalForm]}]}], ")"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                   TraditionalForm], "-", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "12"}]],
                   TraditionalForm]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "14"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm], "-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], ")"}]}]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "17", "2"],
             TraditionalForm]}], "-", 
           RowBox[{
            FormBox[
             SubsuperscriptBox["l", "9", "2"],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[ScriptU]", " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "3"]}], "+", 
              RowBox[{"4", " ", "\[ScriptS]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "10"}]],
                TraditionalForm], " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "2"]}], "+", 
              RowBox[{"4", " ", "\[ScriptT]", " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm], "2"], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[ScriptS]", "2"], "-", 
                    SuperscriptBox["\[ScriptT]", "2"], "+", 
                    SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "5"}]],
                   TraditionalForm]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                    SuperscriptBox["\[ScriptT]", "2"], "+", 
                    SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                   TraditionalForm]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                    SuperscriptBox["\[ScriptT]", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                   TraditionalForm]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[ScriptS]", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                   TraditionalForm]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[ScriptS]", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                   TraditionalForm]}]}], ")"}], " ", 
               FormBox[
                SubsuperscriptBox["l", "16", "2"],
                TraditionalForm]}], "+", 
              RowBox[{
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", "\[ScriptT]", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                   TraditionalForm], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm], "-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[ScriptS]", "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptT]", "2"]}]}], ")"}], " ", 
                  FormBox[
                   SubsuperscriptBox["l", "16", "2"],
                   TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "21"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "8", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "17", "2"],
      TraditionalForm], " ", "\[ScriptS]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       SuperscriptBox["\[ScriptT]", "2"], "+", 
       SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "21"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "6"]}], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "8", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "17", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "16"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}]}]}], 
      ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "21"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 34, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10499, 287, 441, InheritFromParent],
Cell[11761, 342, 307, 6, 70, InheritFromParent],
Cell[12071, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12505, 364, 168, 5, 70, "Subsection"],
Cell[12676, 371, 9580, 236, 70, InheritFromParent],
Cell[22259, 609, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22633, 620, 176, 5, 70, "Subsection"],
Cell[22812, 627, 1096, 33, 70, "Text"],
Cell[23911, 662, 513, 16, 70, "Text"],
Cell[24427, 680, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[26999, 766, 60, 0, 70, "Subsection"],
Cell[27062, 768, 2571, 88, 70, "Text"],
Cell[29636, 858, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30224, 881, 151, 4, 70, "Subsubsection"],
Cell[30378, 887, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30545, 898, 151, 4, 70, "Subsubsection"],
Cell[30699, 904, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30866, 915, 151, 4, 70, "Subsubsection"],
Cell[31020, 921, 1860, 59, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32917, 985, 151, 4, 70, "Subsubsection"],
Cell[33071, 991, 20449, 615, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[53557, 1611, 151, 4, 70, "Subsubsection"],
Cell[53711, 1617, 43069, 1263, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[96817, 2885, 151, 4, 70, "Subsubsection"],
Cell[96971, 2891, 29639, 823, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[126647, 3719, 151, 4, 70, "Subsubsection"],
Cell[126801, 3725, 652, 23, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[127490, 3753, 151, 4, 70, "Subsubsection"],
Cell[127644, 3759, 1450, 49, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[129131, 3813, 151, 4, 70, "Subsubsection"],
Cell[129285, 3819, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA22.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    175393,       5383]
NotebookOptionsPosition[    173053,       5307]
NotebookOutlinePosition[    173394,       5322]
CellTagsIndexPosition[    173351,       5319]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 22: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "22"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "22"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.944372794942087, 1.720429158846485}, {0., 
    1.9406530249815106`}, {1.1356005810367404`, 0.7230334511735029}, {
    0.4928414796596592, 0.}, {2.3146482232707473`, 2.9927799692155057`}, {
    2.286298845387629, 3.969322422486029}, {4.203236404765454, 
    1.253084876776616}, {5.156528228864469, 1.055460993351112}, {
    3.209260801242629, 1.4255781333804638`}, {2.5381686158815846`, 
    1.8895424250839035`}, {3.3220483994007397`, 1.9478050628312844`}, {
    3.34745711894771, 0.8034106773495078}, {2.259293956040398, 
    0.9034190002459488}, {2.0523308453251814`, 2.252589070201904}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.022734551344847913`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022734551344847913`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022734551344847913`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022734551344847913`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022734551344847913`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022734551344847913`, 0.8}}], 
       ArrowBox[{5, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022734551344847913`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022734551344847913`, 0.8}}], 
       ArrowBox[{7, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022734551344847913`, 0.8}}], 
       ArrowBox[{9, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022734551344847913`, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022734551344847913`, 0.8}}], 
       ArrowBox[{9, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022734551344847913`, 0.8}}], 
       ArrowBox[{10, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022734551344847913`, 0.8}}], 
       ArrowBox[{11, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022734551344847913`, 0.8}}], 
       ArrowBox[{12, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022734551344847913`, 0.8}}], 
       ArrowBox[{12, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022734551344847913`, 0.8}}], 
       ArrowBox[{13, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022734551344847913`, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022734551344847913`, 0.8}}], 
       ArrowBox[{14, 5}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.944372794942087, 1.720429158846485}, {0., 
     1.9406530249815106`}, {1.1356005810367404`, 0.7230334511735029}, {
     0.4928414796596592, 0.}, {2.3146482232707473`, 2.9927799692155057`}, {
     2.286298845387629, 3.969322422486029}, {4.203236404765454, 
     1.253084876776616}, {5.156528228864469, 1.055460993351112}, {
     3.209260801242629, 1.4255781333804638`}, {2.5381686158815846`, 
     1.8895424250839035`}, {3.3220483994007397`, 1.9478050628312844`}, {
     3.34745711894771, 0.8034106773495078}, {2.259293956040398, 
     0.9034190002459488}, {2.0523308453251814`, 2.252589070201904}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "22"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{3.898727336067047, 1.3064563135580778`, 
       0.5212439551947768}, {4.7033295610377674`, 1.2567887323575875`, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {4.301028448552407, 
         1.2816225229578326`, 0.2606219775973884},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.7504727864665117`, 0.6494647926539672, 
       1.2937331448183664`}, {4.386282134044901, 0., 1.601129382526402}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {4.068377460255706, 
         0.3247323963269836, 1.4474312636723843`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.7504727864665117`, 0.6494647926539672, 
       1.2937331448183664`}, {3.898727336067047, 1.3064563135580778`, 
       0.5212439551947768}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {3.8246000612667794`, 
         0.9779605531060225, 0.9074885500065717},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8687534975205176`, 2.8013746804842388`, 
       1.136738554729028}, {3.046153809878915, 3.748308121121266, 
       1.2245979421707807`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {2.9574536536997162`, 
         3.274841400802752, 1.1806682484499045`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8687534975205176`, 2.8013746804842388`, 
       1.136738554729028}, {2.479973752619203, 1.9884027130341897`, 
       1.5742709869637763`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {2.6743636250698604`, 
         2.3948886967592142`, 1.355504770846402},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8914982135765328, 1.0316728399755721`, 
       0.7432348100852726}, {0., 0.7481149448054556, 0.5236893002694658}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.4457491067882664, 
         0.8898938923905139, 0.6334620551773692},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8914982135765328, 1.0316728399755721`, 
       0.7432348100852726}, {1.76002675655399, 1.6119360583695337`, 
       0.6123956610755736}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {1.3257624850652614`, 
         1.321804449172553, 0.6778152355804231},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7146214501118775`, 1.6824041835788608`, 
       1.3783648569307894`}, {2.479973752619203, 1.9884027130341897`, 
       1.5742709869637763`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.09729760136554, 
         1.8354034483065251`, 1.4763179219472828`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7146214501118775`, 1.6824041835788608`, 
       1.3783648569307894`}, {1.76002675655399, 1.6119360583695337`, 
       0.6123956610755736}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {1.7373241033329339`, 
         1.6471701209741973`, 0.9953802590031815},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7146214501118775`, 1.6824041835788608`, 
       1.3783648569307894`}, {1.6325963280106182`, 0.953306745578769, 
       1.3517548248455913`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {1.673608889061248, 
         1.317855464578815, 1.3650598408881902`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.479973752619203, 1.9884027130341897`, 
       1.5742709869637763`}, {2.693571519258151, 1.010364394584293, 
       1.5502257569847333`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.586772635938677, 
         1.4993835538092415`, 1.5622483719742548`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.76002675655399, 1.6119360583695337`, 
       0.6123956610755736}, {2.907528234340517, 1.9480410243952855`, 
       0.5723421236681234}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {2.3337774954472534`, 
         1.7799885413824095`, 0.5923688923718485},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6325963280106182`, 0.953306745578769, 
       1.3517548248455913`}, {0.8914982135765328, 1.0316728399755721`, 
       0.7432348100852726}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {1.2620472707935755`, 
         0.9924897927771705, 1.047494817465432},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6325963280106182`, 0.953306745578769, 
       1.3517548248455913`}, {2.693571519258151, 1.010364394584293, 
       1.5502257569847333`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.1630839236343844`, 
         0.9818355700815311, 1.4509902909151622`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.693571519258151, 1.010364394584293, 
       1.5502257569847333`}, {3.7504727864665117`, 0.6494647926539672, 
       1.2937331448183664`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {3.2220221528623316`, 
         0.8299145936191301, 1.4219794509015498`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.907528234340517, 1.9480410243952855`, 
       0.5723421236681234}, {3.898727336067047, 1.3064563135580778`, 
       0.5212439551947768}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {3.403127785203782, 
         1.6272486689766816`, 0.5467930394314502},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.907528234340517, 1.9480410243952855`, 
       0.5723421236681234}, {2.8687534975205176`, 2.8013746804842388`, 
       1.136738554729028}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.8881408659305174`, 
         2.3747078524397622`, 0.8545403391985757},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{3.898727336067047, 1.3064563135580778`, 0.5212439551947768}, 
      0.06], {}, 
     SphereBox[{3.7504727864665117`, 0.6494647926539672, 1.2937331448183664`},
       0.06], {}, 
     SphereBox[{2.8687534975205176`, 2.8013746804842388`, 1.136738554729028}, 
      0.06], {}, 
     SphereBox[{0.8914982135765328, 1.0316728399755721`, 0.7432348100852726}, 
      0.06], {}, {}, 
     SphereBox[{2.479973752619203, 1.9884027130341897`, 1.5742709869637763`}, 
      0.06], SphereBox[{1.76002675655399, 1.6119360583695337`, 
      0.6123956610755736}, 0.06], 
     SphereBox[{1.6325963280106182`, 0.953306745578769, 1.3517548248455913`}, 
      0.06], SphereBox[{2.693571519258151, 1.010364394584293, 
      1.5502257569847333`}, 0.06], 
     SphereBox[{2.907528234340517, 1.9480410243952855`, 0.5723421236681234}, 
      0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIP6Qp/x1ugG/w3R1tz12z7/YN06eeZZ93QP7snu3
55teEHLIDShvOCf9xZ4BCkS8gx98Z+Bz8HPtTs468cRe/MPqNsXNX+z/MBp3
93YLOsDUJdx8ed1y3k97VvGFHKaf2Rym6D5RMM9kc5g/1+uIiMEne1uFhset
cRwOkQl3vnf84XWI+crK/GX6Z/sDsj+c1Nvf2HvctU3c3fjBfp5IUNyUE8/h
9mtd3nSg78Nz+y8ttgIChx7Y1zNdeSaW/9te8b/hMoXXv+y9Jj/3O8H7zf5w
w+SqP9eYHf6o/Ympv/DfXu2iwzEzg5/2d/Z/vyCo+ce+iPt+We2pn/Y2rIIn
9814bG/CeCxYVv6X/UuVV6q1je/sZx84t+rkgq/2l01aLfN7WB3mt/y5Vaz1
wZ5v5a/WnWd/2Mc1b9Wc58TuMH3LBgFd7f/2fY9f5C4IeGQPAHsRnCo=
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "22"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         SubscriptBox["l", "8"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         SubscriptBox["l", "11"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "10"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 22: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "22"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "22"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "22"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "22"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "22"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "22"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"\[ScriptS]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ScriptS]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"]}], "-", 
       RowBox[{"3", " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", "\[ScriptS]", " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "22"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         FormBox[
          SubsuperscriptBox["l", "12", "2"],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm]}], "-", 
           RowBox[{"3", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm]}], "-", 
        RowBox[{"2", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"4", " ", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "11"}]],
              TraditionalForm]}]}], "+", 
           RowBox[{"5", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm]}], "-", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm]}], "+", 
           RowBox[{"6", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         FormBox[
          SubsuperscriptBox["l", "12", "2"],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm]}], "-", 
           RowBox[{"3", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"3", " ", "\[ScriptT]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], ")"}]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "22"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm]}], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "-", 
              RowBox[{"4", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "8"}]],
                TraditionalForm]}], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "2"]}], "-", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm], "2"]}], "-", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "8"}]],
                TraditionalForm]}], "-", 
              RowBox[{"3", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], ")"}]}], "-", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], "-", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "8"}]],
                TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}], "-", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm]}]}], ")"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "12", "2"],
          TraditionalForm]}]}], ")"}], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}], ")"}], "2"], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptS]", "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "16", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm], "-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], ")"}]}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm]}], "-", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"], "-", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], "+", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm], "2"]}], "+", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "-", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "8"}]],
                TraditionalForm]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm]}], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "+", 
              RowBox[{"4", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "8"}]],
                TraditionalForm]}], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], ")"}]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}], "-", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm]}]}], ")"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "12", "2"],
          TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}], ")"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}], ")"}], "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm]}]}], ")"}], "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "22"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "8"}]],
        TraditionalForm], "3"]}], "+", 
     RowBox[{"2", " ", "\[ScriptT]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], " ", 
         
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm]}], "-", 
        RowBox[{"\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "11"}]],
          TraditionalForm]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "8"}]],
        TraditionalForm], "2"]}], "-", 
     RowBox[{"\[ScriptT]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ScriptT]", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "10"}]],
           TraditionalForm], "2"]}], "+", 
        RowBox[{"4", " ", "\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm]}], "+", 
        RowBox[{"\[ScriptT]", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "11"}]],
           TraditionalForm], "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "\[ScriptT]"}], "+", 
           RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "8"}]],
           TraditionalForm], "2"]}], "+", 
        RowBox[{"2", " ", "\[ScriptT]", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "10"}]],
           TraditionalForm], "2"]}], "+", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "11"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "\[ScriptT]"}], "+", 
              RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "-", 
           RowBox[{"4", " ", "\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "10"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptT]", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ScriptU]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm]}], "+", 
        RowBox[{"\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "\[ScriptT]", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ScriptT]"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "11"}]],
          TraditionalForm]}], "+", 
        RowBox[{"\[ScriptS]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm]}], "+", 
        RowBox[{"\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptT]", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "11"}]],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptT]", "+", 
           RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[ScriptS]", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], ")"}]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptT]", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm]}], "-", 
           RowBox[{"4", " ", "\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "-", 
           RowBox[{"\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm]}]}], ")"}]}], "+", 
        RowBox[{"\[ScriptS]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "\[ScriptT]"}], "-", 
           RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           SuperscriptBox["\[ScriptT]", "2"], "+", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "11"}]],
           TraditionalForm], "2"]}], "+", 
        RowBox[{"4", " ", "\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ScriptU]"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", "\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "+", 
              RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm]}], "-", 
        RowBox[{"4", " ", "\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptT]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "+", 
              RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], ")"}]}], "+", 
        RowBox[{"\[ScriptS]", " ", "\[ScriptU]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "\[ScriptU]"}], "-", 
           RowBox[{"4", " ", "\[ScriptT]"}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[ScriptT]", "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm], "2"]}], "+", 
        RowBox[{"2", " ", "\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[ScriptT]"}], "+", 
              RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "10"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", "\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ScriptU]"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm]}], "-", 
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "+", 
              RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"\[ScriptS]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ScriptT]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm]}], "+", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "8"}]],
                TraditionalForm]}], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "9", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], "-", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "12", "2"],
             TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptS]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{"4", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "14"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{"4", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "15"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{"6", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{"8", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "14"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{"8", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "15"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "-", 
        RowBox[{"6", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "-", 
        RowBox[{"4", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm]}], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", "\[ScriptT]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "3"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "-", 
              RowBox[{"3", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm]}], "-", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], "3"], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "-", 
              RowBox[{"4", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}]}], ")"}], " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "2"]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "12", "2"],
          TraditionalForm], " ", "\[ScriptT]"}], "+", 
        RowBox[{"2", " ", "\[ScriptS]", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], "-", 
           RowBox[{"6", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{"3", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "14"}]],
             TraditionalForm]}], "+", 
           RowBox[{"5", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "15"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "12", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "16", "2"],
          TraditionalForm], " ", "\[ScriptT]"}], "+", 
        RowBox[{"13", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           SuperscriptBox["\[ScriptT]", "2"], "+", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           SuperscriptBox["\[ScriptT]", "2"], "+", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "14"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           SuperscriptBox["\[ScriptT]", "2"], "+", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "15"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"13", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           SuperscriptBox["\[ScriptT]", "2"], "+", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           SuperscriptBox["\[ScriptT]", "2"], "+", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "14"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           SuperscriptBox["\[ScriptT]", "2"], "+", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "15"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm]}], "+", 
           RowBox[{"8", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "14"}]],
             TraditionalForm]}], "+", 
           RowBox[{"8", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm]}], "+", 
           RowBox[{"3", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           SuperscriptBox["\[ScriptT]", "2"], "+", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", "\[ScriptU]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "3"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "-", 
              RowBox[{"3", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm]}], "-", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], "3"], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "-", 
              RowBox[{"4", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}]}], ")"}], " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "2"]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "12", "2"],
          TraditionalForm]}]}], ")"}]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "22"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "3"]}], "+", 
       RowBox[{"11", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "3"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"28", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"\[ScriptT]", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"\[ScriptT]", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", "\[ScriptS]"}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", "\[ScriptS]"}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", "\[ScriptS]"}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", "\[ScriptS]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", "\[ScriptU]", 
        " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", "\[ScriptT]", " ", "\[ScriptU]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", "\[ScriptT]", " ", "\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"26", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", "\[ScriptT]", " ", "\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"26", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"8", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", "\[ScriptS]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", "\[ScriptT]", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"7", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"\[ScriptT]", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"\[ScriptT]", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "15"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", "\[ScriptT]"}], "+", 
             SuperscriptBox["\[ScriptU]", "3"], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[ScriptT]"}], "-", "\[ScriptU]"}], 
               ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "22"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     FormBox[
      SubsuperscriptBox["l", "9", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[ScriptS]", "2"]}]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm]}], "-", 
       RowBox[{"5", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "22"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 34, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10485, 287, 452, InheritFromParent],
Cell[11747, 342, 307, 6, 70, InheritFromParent],
Cell[12057, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12491, 364, 168, 5, 70, "Subsection"],
Cell[12662, 371, 9626, 236, 70, InheritFromParent],
Cell[22291, 609, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22665, 620, 176, 5, 70, "Subsection"],
Cell[22844, 627, 1096, 33, 70, "Text"],
Cell[23943, 662, 513, 16, 70, "Text"],
Cell[24459, 680, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27031, 766, 60, 0, 70, "Subsection"],
Cell[27094, 768, 2571, 88, 70, "Text"],
Cell[29668, 858, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30256, 881, 151, 4, 70, "Subsubsection"],
Cell[30410, 887, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30577, 898, 151, 4, 70, "Subsubsection"],
Cell[30731, 904, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30898, 915, 151, 4, 70, "Subsubsection"],
Cell[31052, 921, 967, 32, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32056, 958, 151, 4, 70, "Subsubsection"],
Cell[32210, 964, 9022, 294, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[41269, 1263, 151, 4, 70, "Subsubsection"],
Cell[41423, 1269, 18811, 577, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[60271, 1851, 151, 4, 70, "Subsubsection"],
Cell[60425, 1857, 32605, 986, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[93067, 2848, 151, 4, 70, "Subsubsection"],
Cell[93221, 2854, 65354, 1989, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[158612, 4848, 151, 4, 70, "Subsubsection"],
Cell[158766, 4854, 13926, 431, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[172729, 5290, 151, 4, 70, "Subsubsection"],
Cell[172883, 5296, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA23.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    435488,      13878]
NotebookOptionsPosition[    433134,      13802]
NotebookOutlinePosition[    433475,      13817]
CellTagsIndexPosition[    433432,      13814]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 23: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "23"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "23"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{4.130530388681087, 2.8430938547775484`}, {
    4.715012598038987, 3.6166909864480212`}, {4.410805078736045, 
    2.0435905268017014`}, {5.374565470612243, 1.9006368942993068`}, {
    3.086963755091253, 0.9820540700819009}, {3.2828131337061532`, 0.}, {
    0.9146944406250335, 2.450617535240497}, {0., 2.7408620907273296`}, {
    1.5179458278479037`, 1.7259297384799697`}, {1.964342095746048, 
    2.5557125777121787`}, {2.4023522163552147`, 1.2386772520777802`}, {
    2.25019044328035, 1.9710130902504446`}, {3.253108942486178, 
    1.7023071172419804`}, {3.107875822921265, 2.2664850415314226`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.022297214415451155`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022297214415451155`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022297214415451155`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022297214415451155`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022297214415451155`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022297214415451155`, 0.8}}], 
       ArrowBox[{5, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022297214415451155`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022297214415451155`, 0.8}}], 
       ArrowBox[{7, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022297214415451155`, 0.8}}], 
       ArrowBox[{7, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022297214415451155`, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022297214415451155`, 0.8}}], 
       ArrowBox[{9, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022297214415451155`, 0.8}}], 
       ArrowBox[{10, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022297214415451155`, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022297214415451155`, 0.8}}], 
       ArrowBox[{12, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022297214415451155`, 0.8}}], 
       ArrowBox[{12, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022297214415451155`, 0.8}}], 
       ArrowBox[{13, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022297214415451155`, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022297214415451155`, 0.8}}], 
       ArrowBox[{14, 5}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{4.130530388681087, 2.8430938547775484`}, {
     4.715012598038987, 3.6166909864480212`}, {4.410805078736045, 
     2.0435905268017014`}, {5.374565470612243, 1.9006368942993068`}, {
     3.086963755091253, 0.9820540700819009}, {3.2828131337061532`, 0.}, {
     0.9146944406250335, 2.450617535240497}, {0., 2.7408620907273296`}, {
     1.5179458278479037`, 1.7259297384799697`}, {1.964342095746048, 
     2.5557125777121787`}, {2.4023522163552147`, 1.2386772520777802`}, {
     2.25019044328035, 1.9710130902504446`}, {3.253108942486178, 
     1.7023071172419804`}, {3.107875822921265, 2.2664850415314226`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "23"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{4.096133846663259, 1.1037369106157093`, 
       1.0963368906764257`}, {4.87312815482918, 1.2314827597880198`, 
       1.6389990735433537`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {4.484631000746219, 
         1.1676098352018647`, 1.3676679821098898`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.167384689451762, 0.4729934938932002, 
       0.31860385418525894`}, {4.944792049305008, 0., 0.02294170278177121}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {4.556088369378385, 
         0.2364967469466001, 0.17077277848351508`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.167384689451762, 0.4729934938932002, 
       0.31860385418525894`}, {4.096133846663259, 1.1037369106157093`, 
       1.0963368906764257`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {4.13175926805751, 
         0.7883652022544547, 0.7074703724308423},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6582058657163548`, 2.2188999352475998`, 
       0.3868966317392386}, {2.627609181565732, 3.1728421996417655`, 
       0.23527029849685588`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {2.6429075236410435`, 
         2.6958710674446826`, 0.31108346511804724`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6582058657163548`, 2.2188999352475998`, 
       0.3868966317392386}, {2.3722019061868838`, 1.329279067815007, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {2.5152038859516193`, 
         1.7740895015313034`, 0.1934483158696193},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9043742022556509, 0.6534429401124245, 
       0.8484037001718917}, {0., 0.42606930573700097`, 1.0607760568623052`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.45218710112782545`, 
         0.5397561229247128, 0.9545898785170985},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9043742022556509, 0.6534429401124245, 
       0.8484037001718917}, {1.5267997366746222`, 0.8201747935422161, 
       0.20064879246384915`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {1.2155869694651367`, 
         0.7368088668273203, 0.5245262463178704},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9043742022556509, 0.6534429401124245, 
       0.8484037001718917}, {1.9278403009475569`, 0.8909888751498445, 
       0.9956509153888532}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {1.4161072516016038`, 
         0.7722159076311346, 0.9220273077803725},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.5267997366746222`, 0.8201747935422161, 
       0.20064879246384915`}, {2.3722019061868838`, 1.329279067815007, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {1.949500821430753, 
         1.0747269306786116`, 0.10032439623192457`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.5267997366746222`, 0.8201747935422161, 
       0.20064879246384915`}, {2.1827084986840215`, 0.4670793459566974, 
       0.32738934422230104`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {1.8547541176793219`, 
         0.6436270697494568, 0.2640190683430751},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9278403009475569`, 0.8909888751498445, 
       0.9956509153888532}, {2.966365660138923, 1.4587289669001864`, 
       1.0084583827991238`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {2.44710298054324, 
         1.1748589210250153`, 1.0020546490939886`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.3722019061868838`, 1.329279067815007, 0.}, {
       3.07821622783137, 0.6133622411937192, 0.05858139369457216}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.7252090670091267`, 
         0.9713206545043631, 0.02929069684728608},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.1827084986840215`, 0.4670793459566974, 
       0.32738934422230104`}, {3.07821622783137, 0.6133622411937192, 
       0.05858139369457216}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.6304623632576956`, 
         0.5402207935752084, 0.1929853689584366},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.1827084986840215`, 0.4670793459566974, 
       0.32738934422230104`}, {1.9278403009475569`, 0.8909888751498445, 
       0.9956509153888532}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {2.055274399815789, 
         0.6790341105532709, 0.6615201298055771},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.07821622783137, 0.6133622411937192, 
       0.05858139369457216}, {4.167384689451762, 0.4729934938932002, 
       0.31860385418525894`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {3.622800458641566, 
         0.5431778675434598, 0.18859262393991555`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.966365660138923, 1.4587289669001864`, 
       1.0084583827991238`}, {4.096133846663259, 1.1037369106157093`, 
       1.0963368906764257`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {3.5312497534010907`, 
         1.281232938757948, 1.0523976367377748`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.966365660138923, 1.4587289669001864`, 
       1.0084583827991238`}, {2.6582058657163548`, 2.2188999352475998`, 
       0.3868966317392386}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.812285762927639, 
         1.838814451073893, 0.6976775072691812},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{4.096133846663259, 1.1037369106157093`, 1.0963368906764257`}, 
      0.06], {}, 
     SphereBox[{4.167384689451762, 0.4729934938932002, 0.31860385418525894`}, 
      0.06], {}, 
     SphereBox[{2.6582058657163548`, 2.2188999352475998`, 0.3868966317392386},
       0.06], {}, {}, {}, 
     SphereBox[{1.5267997366746222`, 0.8201747935422161, 
      0.20064879246384915`}, 0.06], 
     SphereBox[{1.9278403009475569`, 0.8909888751498445, 0.9956509153888532}, 
      0.06], SphereBox[{2.3722019061868838`, 1.329279067815007, 0.}, 0.06], 
     SphereBox[{2.1827084986840215`, 0.4670793459566974, 
      0.32738934422230104`}, 0.06], 
     SphereBox[{3.07821622783137, 0.6133622411937192, 0.05858139369457216}, 
      0.06], SphereBox[{2.966365660138923, 1.4587289669001864`, 
      1.0084583827991238`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmII66YvuyIEnAoXnHc44XKz7a26/Q7Z3R9dFe7eoM
P9E6YYctnHou6ls+26ts2CAebvnLvkc/5knaagEHsbr7DW2u9+wd9rRlM6Zc
sd+gojqx/LiwAwMUJKgvm8NeN92e0edWPqMLq4PRw++z/Q4wOsRoCYi/OnTD
nulL9rdwVlYHliVh4r8TOR3OnH/oFyZ7zj5P/KDWog9v7F9uN9JmfPnEfnOq
Y4u82mt7mLnvBOsMd7jctl+3vDPgw48P9gEfO/qP5v6w9+nLML1v98p+xuxz
AnfWnbSP2uAulH/jnz3Tqd+Sv5ve2M+s/uUXf+e9/fdlJv9cfjE5VMXuUNjl
8hVu7vyUKff1yxgdyiIfHlnw5K69x4z5+Z8+X7H/lJVyRX8Bh8Oe5xdurlzw
2P4Dk2pK4r+19pmGQa9ld7M7XGHL1P8S9t1e+O91x6VKH+wBR6CYZw==
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "23"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         SubscriptBox["l", "8"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         SubscriptBox["l", "11"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "10"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 23: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "23"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "23"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "23"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "23"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "23"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "23"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"\[ScriptS]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ScriptS]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptS]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], ")"}], "2"]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm], " ", "\[ScriptT]", " ", "\[ScriptU]"}]}], 
            ")"}]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "23"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
     RowBox[{
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], "-", 
        RowBox[{"2", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm]}], "-", 
        RowBox[{"3", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "10"}]],
          TraditionalForm]}], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "10"}]],
          TraditionalForm]}], "-", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
     RowBox[{
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], "-", 
        RowBox[{"2", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm]}], "+", 
        RowBox[{"3", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "10"}]],
          TraditionalForm]}], "-", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"], " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm]}], "-", 
        RowBox[{"3", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"4", " ", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "11"}]],
           TraditionalForm]}]}], "+", 
        RowBox[{"5", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm]}], "-", 
        RowBox[{"4", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "11"}]],
          TraditionalForm]}], "+", 
        RowBox[{"6", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], "-", 
        RowBox[{"2", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm]}], "-", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm]}], ")"}]}], "-", 
     RowBox[{
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptU]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], "-", 
        RowBox[{"2", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm]}], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm]}], ")"}]}], "-", 
     RowBox[{"3", " ", "\[ScriptT]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], ")"}]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "23"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             FormBox[
              SubsuperscriptBox["l", "10", "2"],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "8", "2"],
              TraditionalForm], "-", 
             FormBox[
              SubsuperscriptBox["l", "12", "2"],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "17", "2"],
              TraditionalForm], "-", 
             FormBox[
              SubsuperscriptBox["l", "9", "2"],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             FormBox[
              SubsuperscriptBox["l", "12", "2"],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "9", "2"],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "12"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}], "-", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm]}]}], ")"}], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "10"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "7", "2"],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubsuperscriptBox["l", "9", "2"],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "10"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
       "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], "2"], "-", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], ")"}], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], "2"], "-", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], "2"], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "8", "2"],
              TraditionalForm], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"20", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], "+", 
              RowBox[{"2", " ", 
               FormBox[
                SubsuperscriptBox["l", "10", "2"],
                TraditionalForm]}]}], ")"}]}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "8", "2"],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "12", "2"],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "23"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "4"]}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"6", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"11", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"7", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"8", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"6", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"6", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "11"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "11"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "8"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "10"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "8"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"5", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "11"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "11"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FractionBox["9", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["9", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["7", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["15", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["9", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptS]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "9"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["9", "8"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["9", "8"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "8"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"5", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "11"}]],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm]}], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ScriptT]", "2"]}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "9"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "11"}]],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "11"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "+", 
              RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[ScriptS]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], ")"}]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", "\[ScriptT]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "+", 
           SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "9"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"8", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"5", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "11"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "11"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "11"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "11"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptS]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "+", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "+", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "9"}]],
             TraditionalForm]}], ")"}], "2"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptT]", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "12", "2"],
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "11"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "12", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "9"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "-", 
        RowBox[{"2", " ", "\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptT]", " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ScriptT]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm]}], "-", 
              RowBox[{"2", " ", "\[ScriptT]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[ScriptT]", "+", 
                 RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "8"}]],
                TraditionalForm]}], "-", 
              RowBox[{"\[ScriptT]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "10"}]],
                TraditionalForm]}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptT]", " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "2"]}], "+", 
           RowBox[{"\[ScriptT]", " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "2"]}], "+", 
           RowBox[{"2", " ", "\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], ")"}]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ScriptT]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "\[ScriptT]"}], "+", 
                 RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "8"}]],
                TraditionalForm]}], "-", 
              RowBox[{"2", " ", "\[ScriptT]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "10"}]],
                TraditionalForm]}]}], ")"}]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ScriptS]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "8"}]],
                TraditionalForm]}], "+", 
              RowBox[{"\[ScriptT]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "10"}]],
                TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "12", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[ScriptT]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "11"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "9"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "10"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptT]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "10"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ScriptT]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "8"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           SuperscriptBox["\[ScriptT]", "2"], "+", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "8"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptT]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "10"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "10"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptT]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptT]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptT]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", "\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[ScriptT]"}], "+", 
              RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", "\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptU]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm]}], "+", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm]}], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "+", 
              RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "11"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[ScriptT]", "2"]}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "9"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "7", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptT]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "10"}]],
                TraditionalForm]}], "+", 
              RowBox[{"\[ScriptU]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm]}], "-", 
              RowBox[{"\[ScriptU]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm]}], "+", 
              RowBox[{"\[ScriptS]", " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm], "-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}], ")"}]}]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "9", "2"],
             TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptS]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ScriptU]", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], "-", 
           RowBox[{"5", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ScriptT]"}], "-", "\[ScriptU]"}], ")"}], " ", 
         
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "23"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "3"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "3"]}], "-", 
     RowBox[{
      FractionBox["119", "32"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "3"]}], "+", 
     RowBox[{
      FractionBox["17", "8"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "3"]}], "-", 
     RowBox[{
      FractionBox["13", "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "3"]}], "+", 
     RowBox[{
      FractionBox["25", "16"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "3"]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "13"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"7", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"5", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"5", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"7", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"7", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"5", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "9"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "13"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "14"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"8", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"8", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"6", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "+", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "2"]}], "-", 
     RowBox[{
      FractionBox["3", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", "\[ScriptS]"}], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptS]"}], "+", 
     RowBox[{
      FractionBox["19", "64"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptS]"}], "+", 
     RowBox[{
      FractionBox["17", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptS]"}], "-", 
     RowBox[{
      FractionBox["5", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptS]"}], "+", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptS]"}], "+", 
     RowBox[{
      FractionBox["13", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptS]"}], "+", 
     RowBox[{
      FractionBox["13", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptS]"}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptS]"}], "+", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptS]"}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptS]"}], "-", 
     RowBox[{
      FractionBox["5", "64"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptS]"}], "+", 
     RowBox[{
      FractionBox["11", "64"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptS]"}], "+", 
     RowBox[{
      FractionBox["3", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", "\[ScriptS]"}], "+", 
     RowBox[{
      FractionBox["5", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", "\[ScriptS]"}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "11"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "11"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "13"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "13"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptT]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "8"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptT]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ScriptT]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "12"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "12"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", "\[ScriptT]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["19", "16"], " ", 
      SuperscriptBox["\[ScriptT]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["19", "32"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["19", "64"], " ", "\[ScriptT]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["19", "64"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["19", "64"], " ", "\[ScriptT]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "9"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "9"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "9"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "13"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "13"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["17", "8"], " ", 
      SuperscriptBox["\[ScriptT]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["17", "4"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["17", "16"], " ", "\[ScriptT]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["17", "16"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["17", "16"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "14"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "14"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["7", "8"], " ", 
      SuperscriptBox["\[ScriptT]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "16"], " ", "\[ScriptT]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["5", "16"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["\[ScriptT]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["13", "4"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["13", "8"], " ", "\[ScriptT]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["13", "8"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "13"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], "+", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm]}], "-", 
        RowBox[{"2", " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
         FormBox[
          SubsuperscriptBox["l", "12", "2"],
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "13"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], "+", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ScriptT]", "2"]}], "+", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "12", "2"],
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "13"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "13"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[ScriptT]", "2"], "+", 
                 SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "8", "2"],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[ScriptT]", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "12", "2"],
             TraditionalForm]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "7", "2"],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}], "+", 
              SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "9"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "7", "2"],
             TraditionalForm]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "10"}]],
                TraditionalForm], " ", 
               SuperscriptBox["\[ScriptT]", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[ScriptT]", "2"], "+", 
                 SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[ScriptS]", "2"], "+", 
                 SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm]}], "+", 
              RowBox[{"2", " ", "\[ScriptS]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[ScriptT]", "+", 
                    RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                   TraditionalForm]}], "+", 
                 RowBox[{"\[ScriptS]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm], "-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "9", "2"],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "12", "2"],
          TraditionalForm]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "13"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], "+", 
              SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "7", "2"],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}], "+", 
              SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "9"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "7", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "10"}]],
                TraditionalForm], " ", 
               SuperscriptBox["\[ScriptT]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[ScriptT]", "2"], "+", 
                 SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm]}], "+", 
              RowBox[{"\[ScriptU]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], 
                   ")"}], " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                   TraditionalForm]}], "-", 
                 RowBox[{"2", " ", "\[ScriptS]", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                   TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "9", "2"],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "12", "2"],
          TraditionalForm]}], "+", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "13"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[ScriptT]", "2"], "+", 
                 SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "8", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[ScriptT]", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "12", "2"],
             TraditionalForm]}]}], ")"}]}], "-", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "13"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[ScriptT]", "2"], "+", 
                 SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "8", "2"],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[ScriptT]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "12", "2"],
             TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ScriptT]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox["\[ScriptT]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "4"], " ", "\[ScriptT]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["5", "32"], " ", 
      SuperscriptBox["\[ScriptT]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["11", "32"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["11", "64"], " ", "\[ScriptT]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["5", "64"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "8"], " ", 
      SuperscriptBox["\[ScriptT]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "8"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["5", "16"], " ", "\[ScriptT]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "16"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "23"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "48"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"174", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"312", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"189", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"201", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"339", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"132", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"138", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"208", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"64", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"176", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"208", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"216", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"240", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"192", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"360", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"480", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"192", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"408", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"120", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"336", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"192", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"96", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "13"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"75", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"159", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"15", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"210", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"75", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"159", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"180", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"84", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"88", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"208", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"72", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"120", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"72", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"240", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"120", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"144", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"144", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"96", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"35", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"68", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptU]", "2"]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"21", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                RowBox[{"36", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"201", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"113", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"45", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"42", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"87", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"156", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"66", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"69", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"104", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"136", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"100", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"144", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"60", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"48", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"120", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"144", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"60", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"24", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"24", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"48", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"96", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"72", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"24", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"48", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "13"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "13"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "7", "2"],
                  TraditionalForm], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "8", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm], "-", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "13"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "9", "2"],
                  TraditionalForm], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "23"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "9", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "11", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "17", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ScriptS]", "2"]}]}], "+", 
       SuperscriptBox["\[ScriptT]", "2"], "+", 
       SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10497, 287, 396, InheritFromParent],
Cell[11759, 342, 307, 6, 56, InheritFromParent],
Cell[12069, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12503, 364, 168, 5, 70, "Subsection"],
Cell[12674, 371, 9590, 234, 70, InheritFromParent],
Cell[22267, 607, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22641, 618, 176, 5, 70, "Subsection"],
Cell[22820, 625, 1096, 33, 70, "Text"],
Cell[23919, 660, 513, 16, 70, "Text"],
Cell[24435, 678, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27007, 764, 60, 0, 70, "Subsection"],
Cell[27070, 766, 2571, 88, 70, "Text"],
Cell[29644, 856, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30232, 879, 151, 4, 70, "Subsubsection"],
Cell[30386, 885, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30553, 896, 151, 4, 70, "Subsubsection"],
Cell[30707, 902, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30874, 913, 151, 4, 70, "Subsubsection"],
Cell[31028, 919, 1383, 42, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32448, 966, 151, 4, 70, "Subsubsection"],
Cell[32602, 972, 11815, 391, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[44454, 1368, 151, 4, 70, "Subsubsection"],
Cell[44608, 1374, 42046, 1228, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[86691, 2607, 151, 4, 70, "Subsubsection"],
Cell[86845, 2613, 118407, 3795, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[205289, 6413, 151, 4, 70, "Subsubsection"],
Cell[205443, 6419, 176755, 5900, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[382235, 12324, 151, 4, 70, "Subsubsection"],
Cell[382389, 12330, 49766, 1429, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[432192, 13764, 151, 4, 70, "Subsubsection"],
Cell[432346, 13770, 748, 27, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA24.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     68650,       2100]
NotebookOptionsPosition[     66319,       2024]
NotebookOutlinePosition[     66660,       2039]
CellTagsIndexPosition[     66617,       2036]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 24: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "24"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "24"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{3.6199561801514637`, 2.1462443938464064`}, {
    4.475932889288951, 2.5832948203649617`}, {3.499719236714657, 
    1.2823965077310506`}, {4.279659115613921, 0.7206973623357162}, {
    0.8672981802606399, 2.958193756078825}, {0.3053726543308397, 
    3.742776967101538}, {0.6661563449864187, 0.7005934185165694}, {0., 0.}, {
    0.821520227997766, 2.01625871674958}, {1.8161907197971665`, 
    2.4366961059536516`}, {1.3719427396287622`, 1.5855218602931718`}, {
    1.2745352540309067`, 1.152016507896481}, {2.4674818345772964`, 
    2.1342018736533612`}, {2.3277495002059942`, 1.4617270834485945`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.024276297066596664`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024276297066596664`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024276297066596664`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024276297066596664`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024276297066596664`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024276297066596664`, 0.8}}], 
       ArrowBox[{5, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024276297066596664`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024276297066596664`, 0.8}}], 
       ArrowBox[{7, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024276297066596664`, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024276297066596664`, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024276297066596664`, 0.8}}], 
       ArrowBox[{9, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024276297066596664`, 0.8}}], 
       ArrowBox[{10, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024276297066596664`, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024276297066596664`, 0.8}}], 
       ArrowBox[{12, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024276297066596664`, 0.8}}], 
       ArrowBox[{12, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024276297066596664`, 0.8}}], 
       ArrowBox[{13, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024276297066596664`, 0.8}}], 
       ArrowBox[{13, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024276297066596664`, 0.8}}], 
       ArrowBox[{14, 3}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "13"],
       Annotation[#, 13, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{3.6199561801514637`, 2.1462443938464064`}, {
     4.475932889288951, 2.5832948203649617`}, {3.499719236714657, 
     1.2823965077310506`}, {4.279659115613921, 0.7206973623357162}, {
     0.8672981802606399, 2.958193756078825}, {0.3053726543308397, 
     3.742776967101538}, {0.6661563449864187, 0.7005934185165694}, {0., 0.}, {
     0.821520227997766, 2.01625871674958}, {1.8161907197971665`, 
     2.4366961059536516`}, {1.3719427396287622`, 1.5855218602931718`}, {
     1.2745352540309067`, 1.152016507896481}, {2.4674818345772964`, 
     2.1342018736533612`}, {2.3277495002059942`, 1.4617270834485945`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "24"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.7993014011484103, 1.7472376546433093`, 
       1.46343460393398}, {0., 1.6958661293303856`, 1.980487891695128}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.39965070057420515`, 
         1.7215518919868473`, 1.721961247814554},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7998037109322347, 1.746169300539791, 
       0.5173713111508536}, {0.001033097521324855, 1.6935064200385417`, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.40041840422677977`, 
         1.7198378602891662`, 0.2586856555754268},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7998037109322347, 1.746169300539791, 
       0.5173713111508536}, {0.7993014011484103, 1.7472376546433093`, 
       1.46343460393398}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {0.7995525560403225, 
         1.74670347759155, 0.9904029575424168},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.325071490354556, 3.011412608121063, 
       0.9900300116326141}, {3.847662697234991, 3.814458033110686, 
       0.9899799027329027}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {3.586367093794774, 
         3.4129353206158743`, 0.9900049571827584},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.325071490354556, 3.011412608121063, 
       0.9900300116326141}, {2.405738441348396, 2.485047626182453, 
       0.9898783615612338}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {2.865404965851476, 
         2.748230117151758, 0.9899541865969239},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.5672771050878485`, 0.7181252532534872, 
       0.9908036555562254}, {4.200396812182115, 0., 0.9909998943801106}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {3.8838369586349817`, 
         0.3590626266267436, 0.990901774968168},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.5672771050878485`, 0.7181252532534872, 
       0.9908036555562254}, {2.9883984489349276`, 1.400517189521581, 
       1.389033993371441}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {3.277837777011388, 
         1.0593212213875343`, 1.1899188244638332`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.3943875156933805`, 2.060611437872522, 
       0.9904422646174756}, {3.325071490354556, 3.011412608121063, 
       0.9900300116326141}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {3.359729503023968, 
         2.5360120229967924`, 0.9902361381250449},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.3943875156933805`, 2.060611437872522, 
       0.9904422646174756}, {2.9883984489349276`, 1.400517189521581, 
       1.389033993371441}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {3.191392982314154, 
         1.7305643136970517`, 1.1897381289944584`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.3943875156933805`, 2.060611437872522, 
       0.9904422646174756}, {2.98903971428805, 1.400198248030635, 
       0.5924203977906339}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {3.1917136149907153`, 
         1.7304048429515784`, 0.7914313312040548},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.405738441348396, 2.485047626182453, 
       0.9898783615612338}, {1.9464877463855812`, 1.8264291880124894`, 
       0.492263855138361}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {2.176113093866989, 
         2.155738407097471, 0.7410711083497974},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.9883984489349276`, 1.400517189521581, 
       1.389033993371441}, {1.945903166657481, 1.8272715562111386`, 
       1.4884387478868186`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {2.4671508077962043`, 
         1.6138943728663597`, 1.4387363706291298`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.98903971428805, 1.400198248030635, 
       0.5924203977906339}, {3.5672771050878485`, 0.7181252532534872, 
       0.9908036555562254}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {3.2781584096879492`, 
         1.059161750642061, 0.7916120266734297},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.98903971428805, 1.400198248030635, 
       0.5924203977906339}, {1.9464877463855812`, 1.8264291880124894`, 
       0.492263855138361}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.4677637303368156`, 
         1.6133137180215622`, 0.5423421264644974},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.945903166657481, 1.8272715562111386`, 
       1.4884387478868186`}, {0.7993014011484103, 1.7472376546433093`, 
       1.46343460393398}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {1.3726022839029457`, 
         1.7872546054272238`, 1.4759366759103993`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.945903166657481, 1.8272715562111386`, 
       1.4884387478868186`}, {2.405738441348396, 2.485047626182453, 
       0.9898783615612338}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.1758208040029388`, 
         2.1561595911967957`, 1.2391585547240263`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9464877463855812`, 1.8264291880124894`, 
       0.492263855138361}, {0.7998037109322347, 1.746169300539791, 
       0.5173713111508536}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {1.373145728658908, 
         1.7862992442761403`, 0.5048175831446073},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.7993014011484103, 1.7472376546433093`, 1.46343460393398}, 
      0.06], {}, 
     SphereBox[{0.7998037109322347, 1.746169300539791, 0.5173713111508536}, 
      0.06], {}, {}, {}, 
     SphereBox[{3.5672771050878485`, 0.7181252532534872, 0.9908036555562254}, 
      0.06], {}, 
     SphereBox[{3.3943875156933805`, 2.060611437872522, 0.9904422646174756}, 
      0.06], SphereBox[{2.405738441348396, 2.485047626182453, 
      0.9898783615612338}, 0.06], 
     SphereBox[{2.9883984489349276`, 1.400517189521581, 1.389033993371441}, 
      0.06], SphereBox[{2.98903971428805, 1.400198248030635, 
      0.5924203977906339}, 0.06], 
     SphereBox[{1.945903166657481, 1.8272715562111386`, 1.4884387478868186`}, 
      0.06], SphereBox[{1.9464877463855812`, 1.8264291880124894`, 
      0.492263855138361}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIC7oMup4MPmlvXbbhIr1X37bX9pknW6V9d2eAQpO
Pd7b6qL02/6Zq7+QyIb/9gk9Wz//nf7S/lB/oYX/h9/2TUwr3f36HtgzbAhh
UXgbYP9eSspglsRvuP7yqvsi+2dyOTxQCq2LF+dwmLjCITt43Xv7HX6hicwn
+Bw00g5OYmrhc9B8Yxv6au17+yk/Daac6ORxyPi55PzDX8/sdR5q31u55b39
K92sSyZnBRxg5rKVi2W6bntvX3fFb8kWdW6Hmozqm4o1DA6ryx7/3Lzxvb3u
pEOnP9sxO7Avi16W8JDZ4XLv3iRRoPm79uoU2b5gd3DflL6tJeObfR1D5tZq
y2/22+qjlve+ZHdwDTF2N0v/Zt9x3n6+9NdH9ksW3I/OVvpv/yw9V7LR5q99
SxyL2tIL3+11lp8JvaDy3z528vvzvJZ/7X/N3eLo0HjfHgBWvZmZ
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "24"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 24: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "24"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "24"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "24"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "24"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "24"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "24"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ScriptS]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm]}], ")"}], "2"], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", "\[ScriptS]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "24"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "14"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "16"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "14"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "14"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "16"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "14"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "11"}]],
                TraditionalForm], "+", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "12"}]],
                TraditionalForm], "-", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "14"}]],
                TraditionalForm], "-", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "16"}]],
                TraditionalForm], "+", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], "+", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "12"}]],
                TraditionalForm], "+", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "14"}]],
                TraditionalForm], "+", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "16"}]],
                TraditionalForm], "-", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm], "+", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "12"}]],
                TraditionalForm]}], ")"}]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "8"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "8"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "24"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ScriptS]", " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm], "2"]}], "+", 
              RowBox[{"3", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "10"}]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm], "-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                   TraditionalForm], "2"], "-", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "12"}]],
                   TraditionalForm], "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}]}], "+", 
              RowBox[{
               FormBox[
                SubsuperscriptBox["l", "9", "2"],
                TraditionalForm], " ", 
               SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}]}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", "\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", "\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"10", ",", "14"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"10", ",", "16"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", "\[ScriptS]"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], ")"}], "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "24"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FormBox[
      SubsuperscriptBox["l", "13", "2"],
      TraditionalForm], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "3"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "12"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "12"}]],
           TraditionalForm], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "12"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "12"}]],
           TraditionalForm], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "24"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "9", "2"],
      TraditionalForm], " ", "\[ScriptS]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       SuperscriptBox["\[ScriptT]", "2"], "-", 
       SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "24"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "9", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"6", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm]}]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[ScriptT]", "2"]}]}], "+", 
          RowBox[{"6", " ", "\[ScriptT]", " ", "\[ScriptU]"}], "+", 
          RowBox[{"35", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "24"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 34, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10499, 287, 490, InheritFromParent],
Cell[11761, 342, 307, 6, 70, InheritFromParent],
Cell[12071, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12505, 364, 168, 5, 70, "Subsection"],
Cell[12676, 371, 9567, 235, 70, InheritFromParent],
Cell[22246, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22620, 619, 176, 5, 70, "Subsection"],
Cell[22799, 626, 1096, 33, 70, "Text"],
Cell[23898, 661, 513, 16, 70, "Text"],
Cell[24414, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[26986, 765, 60, 0, 70, "Subsection"],
Cell[27049, 767, 2571, 88, 70, "Text"],
Cell[29623, 857, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30211, 880, 151, 4, 70, "Subsubsection"],
Cell[30365, 886, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30532, 897, 151, 4, 70, "Subsubsection"],
Cell[30686, 903, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30853, 914, 151, 4, 70, "Subsubsection"],
Cell[31007, 920, 1567, 50, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32611, 975, 151, 4, 70, "Subsubsection"],
Cell[32765, 981, 11186, 337, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[43988, 1323, 151, 4, 70, "Subsubsection"],
Cell[44142, 1329, 7371, 215, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[51550, 1549, 151, 4, 70, "Subsubsection"],
Cell[51704, 1555, 3555, 116, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[55296, 1676, 151, 4, 70, "Subsubsection"],
Cell[55450, 1682, 656, 23, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[56143, 1710, 151, 4, 70, "Subsubsection"],
Cell[56297, 1716, 9661, 286, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[65995, 2007, 151, 4, 70, "Subsubsection"],
Cell[66149, 2013, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA25.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     44101,       1380]
NotebookOptionsPosition[     41778,       1304]
NotebookOutlinePosition[     42119,       1319]
CellTagsIndexPosition[     42076,       1316]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 25: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "25"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "25"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{3.997810054880936, 2.3411211508606207`}, {
    4.751084530114658, 2.924375902473267}, {4.168860761507337, 
    1.4554170672184354`}, {5.02651488955608, 1.04292861568517}, {
    1.272570630636599, 0.7774376740179907}, {0.7075763980406904, 0.}, {
    0.7726530827244757, 2.6416537907550772`}, {0., 3.1984222508958497`}, {
    1.0717928725826629`, 1.7157332410077637`}, {1.8056809428850085`, 
    2.536657576434772}, {1.996914477723304, 1.8178628725174697`}, {
    3.0445351167923667`, 1.3760129181289131`}, {2.307589030923101, 
    1.215438716156522}, {2.831474278649864, 2.1922497584465552`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.023007438358747263`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023007438358747263`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023007438358747263`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023007438358747263`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023007438358747263`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023007438358747263`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023007438358747263`, 0.8}}], 
       ArrowBox[{7, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023007438358747263`, 0.8}}], 
       ArrowBox[{9, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023007438358747263`, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023007438358747263`, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023007438358747263`, 0.8}}], 
       ArrowBox[{10, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023007438358747263`, 0.8}}], 
       ArrowBox[{10, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023007438358747263`, 0.8}}], 
       ArrowBox[{11, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023007438358747263`, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023007438358747263`, 0.8}}], 
       ArrowBox[{13, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023007438358747263`, 0.8}}], 
       ArrowBox[{13, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023007438358747263`, 0.8}}], 
       ArrowBox[{13, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023007438358747263`, 0.8}}], 
       ArrowBox[{14, 1}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{3.997810054880936, 2.3411211508606207`}, {
     4.751084530114658, 2.924375902473267}, {4.168860761507337, 
     1.4554170672184354`}, {5.02651488955608, 1.04292861568517}, {
     1.272570630636599, 0.7774376740179907}, {0.7075763980406904, 0.}, {
     0.7726530827244757, 2.6416537907550772`}, {0., 3.1984222508958497`}, {
     1.0717928725826629`, 1.7157332410077637`}, {1.8056809428850085`, 
     2.536657576434772}, {1.996914477723304, 1.8178628725174697`}, {
     3.0445351167923667`, 1.3760129181289131`}, {2.307589030923101, 
     1.215438716156522}, {2.831474278649864, 2.1922497584465552`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "25"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{3.9621845630416743`, 0.9573460873306885, 
       1.0068886722855455`}, {4.722931906362795, 0.5395080729266637, 
       1.3938896360098836`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {4.342558234702235, 
         0.7484270801286761, 1.2003891541477145`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.0847896136384945`, 1.605122662060145, 
       0.35025763306114277`}, {4.922371631866765, 1.8849377214319771`, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {4.503580622752629, 
         1.745030191746061, 0.17512881653057139`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.0847896136384945`, 1.605122662060145, 
       0.35025763306114277`}, {3.9621845630416743`, 0.9573460873306885, 
       1.0068886722855455`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {4.023487088340085, 
         1.281234374695417, 0.6785731526733441},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.26983189331343, 2.350779658115391, 
       0.8812499725612135}, {0.713240850546939, 3.1069181240157198`, 
       1.0758971316369526`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {0.9915363719301845, 
         2.7288488910655553`, 0.978573552099083},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7695532028335776, 0.5559819389982635, 
       0.5471585116686644}, {0., 0., 0.47597491052764274`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.3847766014167888, 
         0.27799096949913177`, 0.5115667110981535},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7695532028335776, 0.5559819389982635, 
       0.5471585116686644}, {1.797711410873557, 0.6907058513470306, 
       0.6774682840813836}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {1.2836323068535673`, 
         0.6233438951726471, 0.6123133978750239},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.0657316156558283`, 1.4668480634472292`, 
       0.52406673276432}, {0.7695532028335776, 0.5559819389982635, 
       0.5471585116686644}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {0.917642409244703, 
         1.0114150012227463`, 0.5356126222164922},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.0657316156558283`, 1.4668480634472292`, 
       0.52406673276432}, {1.957781083229432, 1.339682313581837, 
       0.277463801891041}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {1.51175634944263, 
         1.403265188514533, 0.4007652673276805},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.0657316156558283`, 1.4668480634472292`, 
       0.52406673276432}, {1.26983189331343, 2.350779658115391, 
       0.8812499725612135}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {1.1677817544846292`, 
         1.90881386078131, 0.7026583526627668},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.797711410873557, 0.6907058513470306, 
       0.6774682840813836}, {1.957781083229432, 1.339682313581837, 
       0.277463801891041}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {1.8777462470514945`, 
         1.0151940824644337`, 0.4774660429862123},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.797711410873557, 0.6907058513470306, 
       0.6774682840813836}, {2.8014888498509416`, 1.041199210083367, 
       0.9815791869598511}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {2.2996001303622493`, 
         0.8659525307151987, 0.8295237355206173},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.957781083229432, 1.339682313581837, 
       0.277463801891041}, {2.9621609959972224`, 1.7189515789670082`, 
       0.3308585669589362}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.459971039613327, 
         1.5293169462744225`, 0.3041611844249886},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.9621609959972224`, 1.7189515789670082`, 
       0.3308585669589362}, {4.0847896136384945`, 1.605122662060145, 
       0.35025763306114277`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {3.5234753048178584`, 
         1.6620371205135767`, 0.3405581000100395},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.299158455710588, 1.9219085257316997`, 
       0.8701737524930321}, {2.8014888498509416`, 1.041199210083367, 
       0.9815791869598511}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {2.550323652780765, 
         1.4815538679075333`, 0.9258764697264417},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.299158455710588, 1.9219085257316997`, 
       0.8701737524930321}, {2.9621609959972224`, 1.7189515789670082`, 
       0.3308585669589362}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {2.6306597258539055`, 
         1.820430052349354, 0.6005161597259842},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.299158455710588, 1.9219085257316997`, 
       0.8701737524930321}, {1.26983189331343, 2.350779658115391, 
       0.8812499725612135}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {1.784495174512009, 
         2.1363440919235455`, 0.8757118625271227},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8014888498509416`, 1.041199210083367, 
       0.9815791869598511}, {3.9621845630416743`, 0.9573460873306885, 
       1.0068886722855455`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {3.381836706446308, 
         0.9992726487070277, 0.9942339296226983},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{3.9621845630416743`, 0.9573460873306885, 1.0068886722855455`},
       0.06], {}, 
     SphereBox[{4.0847896136384945`, 1.605122662060145, 0.35025763306114277`},
       0.06], {}, 
     SphereBox[{1.26983189331343, 2.350779658115391, 0.8812499725612135}, 
      0.06], {}, {}, {}, 
     SphereBox[{1.0657316156558283`, 1.4668480634472292`, 0.52406673276432}, 
      0.06], SphereBox[{1.797711410873557, 0.6907058513470306, 
      0.6774682840813836}, 0.06], 
     SphereBox[{1.957781083229432, 1.339682313581837, 0.277463801891041}, 
      0.06], SphereBox[{2.9621609959972224`, 1.7189515789670082`, 
      0.3308585669589362}, 0.06], 
     SphereBox[{2.299158455710588, 1.9219085257316997`, 0.8701737524930321}, 
      0.06], SphereBox[{2.8014888498509416`, 1.041199210083367, 
      0.9815791869598511}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIFa4/v1i7yZ+hzQ7Rucpi97Zh9x75G0u88F+ucMf
J48nQg5Fe1Tylzk/tNcJ5bOI9/1mv7himdjlMAGHiHs7Jaeu+2m/ivH033lZ
1+zfNaQZNG0Qdnhz4ETJFo1/9gxQcF8v2N468Iu9z8q9E1LPMTns4qpQMTZ+
Y9+y7EXlvUvP7O1+rX/8/RaHw9lbyi/vm320Z6i8xqm34IW9sePSRbNOPbS/
wKk9MajpIdw8GDDZNLsivuyefeJDixk2vB/tf/udXmNa8d0+aN6RGepHH9gb
TAzlyj38xz5DPkzDWeqZ/ce5bd8vrn1qX6J12VEo+L996MW9O8Lyv9pv7djT
8f3gRft70bfKGjexOzgofYy73PDb/qmmTuZJnav2uadsDNamMDmE7a1TVz7w
z567SHJB2Y3X9kn7C/8UZbI5TLq7r+HAig/2M1b4HpTIfG8PAI/XnUg=
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "25"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "14"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         SubscriptBox["l", "16"], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 25: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "25"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "25"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "25"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "25"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "25"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "25"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ScriptS]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "+", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}], ")"}], "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "5"]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "25"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     SuperscriptBox["\[ScriptS]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FormBox[
          SubsuperscriptBox["l", "9", "2"],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "13"}]],
             TraditionalForm]}], "-", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}]}], 
           "-", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}]}], "+", 
           RowBox[{"\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "13"}]],
             TraditionalForm]}], "-", 
           RowBox[{"3", " ", "\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "15"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", "\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", "\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "13"}]],
             TraditionalForm]}], "-", 
           RowBox[{"\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "15"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm]}]}], ")"}]}]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptS]", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "12"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "14"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "12"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "14"}]],
           TraditionalForm], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "8"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "25"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", "\[ScriptS]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "15"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "15"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"10", ",", "13"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "12", "2"],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "25"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "25"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "25"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "25"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "10", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "14", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"30", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"13", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"19", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10485, 287, 375, InheritFromParent],
Cell[11747, 342, 307, 6, 56, InheritFromParent],
Cell[12057, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12491, 364, 168, 5, 70, "Subsection"],
Cell[12662, 371, 9575, 234, 70, InheritFromParent],
Cell[22240, 607, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22614, 618, 176, 5, 70, "Subsection"],
Cell[22793, 625, 1096, 33, 70, "Text"],
Cell[23892, 660, 513, 16, 70, "Text"],
Cell[24408, 678, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[26980, 764, 60, 0, 70, "Subsection"],
Cell[27043, 766, 2571, 88, 70, "Text"],
Cell[29617, 856, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30205, 879, 151, 4, 70, "Subsubsection"],
Cell[30359, 885, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30526, 896, 151, 4, 70, "Subsubsection"],
Cell[30680, 902, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30847, 913, 151, 4, 70, "Subsubsection"],
Cell[31001, 919, 705, 26, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31743, 950, 151, 4, 70, "Subsubsection"],
Cell[31897, 956, 4760, 148, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[36694, 1109, 151, 4, 70, "Subsubsection"],
Cell[36848, 1115, 2384, 76, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[39269, 1196, 151, 4, 70, "Subsubsection"],
Cell[39423, 1202, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[39590, 1213, 151, 4, 70, "Subsubsection"],
Cell[39744, 1219, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[39911, 1230, 151, 4, 70, "Subsubsection"],
Cell[40065, 1236, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[40232, 1247, 151, 4, 70, "Subsubsection"],
Cell[40386, 1253, 1352, 46, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA26.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    554811,      16003]
NotebookOptionsPosition[    552453,      15927]
NotebookOutlinePosition[    552794,      15942]
CellTagsIndexPosition[    552751,      15939]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 26: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "26"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "26"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{1.0529412572229941`, 0.7021747153157595}, {
    0.3035192555940709, 0.1133629321627927}, {0.8596481564792309, 
    1.6837088771462134`}, {0., 2.0952320046080706`}, {4.221501050506704, 
    0.5707165103516263}, {5.00123934367439, 0.}, {3.9746428627282326`, 
    1.9401424968984673`}, {4.738003275307708, 2.5599898634363765`}, {
    3.4508142458848594`, 1.329559911089845}, {3.4622547670687327`, 
    0.8740156910446545}, {3.059120835931428, 2.065497868384486}, {
    2.5194540680562407`, 1.3570499452870366`}, {2.243651422775296, 
    0.6880133922002629}, {1.9576138893211508`, 1.9471431989687955`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.02306159225799657, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02306159225799657, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02306159225799657, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02306159225799657, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02306159225799657, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02306159225799657, 0.8}}], 
       ArrowBox[{5, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02306159225799657, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02306159225799657, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02306159225799657, 0.8}}], 
       ArrowBox[{9, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02306159225799657, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02306159225799657, 0.8}}], 
       ArrowBox[{10, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02306159225799657, 0.8}}], 
       ArrowBox[{10, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02306159225799657, 0.8}}], 
       ArrowBox[{11, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02306159225799657, 0.8}}], 
       ArrowBox[{11, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02306159225799657, 0.8}}], 
       ArrowBox[{12, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02306159225799657, 0.8}}], 
       ArrowBox[{12, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02306159225799657, 0.8}}], 
       ArrowBox[{13, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02306159225799657, 0.8}}], 
       ArrowBox[{14, 3}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "13"],
       Annotation[#, 13, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{1.0529412572229941`, 0.7021747153157595}, {
     0.3035192555940709, 0.1133629321627927}, {0.8596481564792309, 
     1.6837088771462134`}, {0., 2.0952320046080706`}, {4.221501050506704, 
     0.5707165103516263}, {5.00123934367439, 0.}, {3.9746428627282326`, 
     1.9401424968984673`}, {4.738003275307708, 2.5599898634363765`}, {
     3.4508142458848594`, 1.329559911089845}, {3.4622547670687327`, 
     0.8740156910446545}, {3.059120835931428, 2.065497868384486}, {
     2.5194540680562407`, 1.3570499452870366`}, {2.243651422775296, 
     0.6880133922002629}, {1.9576138893211508`, 1.9471431989687955`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "26"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{1.0730304331964444`, 1.8530329215358172`, 
       0.431601705704852}, {0.3385215637353163, 2.2761910967237795`, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.7057759984658803, 
         2.0646120091297986`, 0.215800852852426},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8608756809308384, 1.1549763045225054`, 
       1.0889451437942235`}, {0., 0.8509294844012301, 1.3559250923472557`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.4304378404654192, 
         1.0029528944618677`, 1.2224351180707396`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8608756809308384, 1.1549763045225054`, 
       1.0889451437942235`}, {1.0730304331964444`, 1.8530329215358172`, 
       0.431601705704852}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {0.9669530570636414, 
         1.5040046130291613`, 0.7602734247495377},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.153304690136755, 2.1169914289783334`, 
       0.9936197454363083}, {4.949229975467764, 2.644385796823875, 
       1.106006559396997}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {4.55126733280226, 
         2.3806886129011042`, 1.0498131524166525`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.153304690136755, 2.1169914289783334`, 
       0.9936197454363083}, {3.445648370639521, 1.6317915019682865`, 
       0.4607721221393876}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {3.799476530388138, 
         1.8743914654733098`, 0.727195933787848},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.7905789905620733`, 0.6584861687545541, 
       0.4927919429380489}, {4.417714214044783, 0., 0.16705876594854918`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {4.1041466023034285`, 
         0.32924308437727706`, 0.32992535444329907`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.405559063323598, 1.6206473443658564`, 
       1.3558786265386764`}, {4.153304690136755, 2.1169914289783334`, 
       0.9936197454363083}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {3.7794318767301767`, 
         1.868819386672095, 1.1747491859874923`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.405559063323598, 1.6206473443658564`, 
       1.3558786265386764`}, {2.5006070386140746`, 1.6229473032159638`, 
       1.2411520368757463`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {2.9530830509688366`, 
         1.62179732379091, 1.2985153317072113`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.405559063323598, 1.6206473443658564`, 
       1.3558786265386764`}, {3.042219544335178, 0.8325624114027249, 
       1.1346891697748716`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {3.223889303829388, 
         1.2266048778842906`, 1.245283898156774},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.445648370639521, 1.6317915019682865`, 
       0.4607721221393876}, {3.7905789905620733`, 0.6584861687545541, 
       0.4927919429380489}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {3.618113680600797, 
         1.1451388353614202`, 0.47678203253871826`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.445648370639521, 1.6317915019682865`, 
       0.4607721221393876}, {2.25788532046337, 1.8497717382238021`, 
       0.4893558242401942}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.8517668455514453`, 
         1.7407816200960444`, 0.4750639731897909},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.042219544335178, 0.8325624114027249, 
       1.1346891697748716`}, {3.7905789905620733`, 0.6584861687545541, 
       0.4927919429380489}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {3.4163992674486257`, 
         0.7455242900786395, 0.8137405563564603},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.042219544335178, 0.8325624114027249, 
       1.1346891697748716`}, {1.9566610979978123`, 1.002596511123482, 
       1.2730621387769248`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.499440321166495, 
         0.9175794612631034, 1.2038756542758982`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.5006070386140746`, 1.6229473032159638`, 
       1.2411520368757463`}, {2.25788532046337, 1.8497717382238021`, 
       0.4893558242401942}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {2.3792461795387223`, 
         1.736359520719883, 0.8652539305579703},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.5006070386140746`, 1.6229473032159638`, 
       1.2411520368757463`}, {1.9566610979978123`, 1.002596511123482, 
       1.2730621387769248`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {2.2286340683059436`, 
         1.312771907169723, 1.2571070878263355`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.25788532046337, 1.8497717382238021`, 
       0.4893558242401942}, {1.0730304331964444`, 1.8530329215358172`, 
       0.431601705704852}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {1.6654578768299073`, 
         1.8514023298798097`, 0.4604787649725231},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9566610979978123`, 1.002596511123482, 
       1.2730621387769248`}, {0.8608756809308384, 1.1549763045225054`, 
       1.0889451437942235`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {1.4087683894643255`, 
         1.0787864078229936`, 1.181003641285574},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{1.0730304331964444`, 1.8530329215358172`, 0.431601705704852}, 
      0.06], {}, 
     SphereBox[{0.8608756809308384, 1.1549763045225054`, 1.0889451437942235`},
       0.06], {}, {}, {}, 
     SphereBox[{3.7905789905620733`, 0.6584861687545541, 0.4927919429380489}, 
      0.06], {}, 
     SphereBox[{3.405559063323598, 1.6206473443658564`, 1.3558786265386764`}, 
      0.06], SphereBox[{3.445648370639521, 1.6317915019682865`, 
      0.4607721221393876}, 0.06], 
     SphereBox[{3.042219544335178, 0.8325624114027249, 1.1346891697748716`}, 
      0.06], SphereBox[{2.5006070386140746`, 1.6229473032159638`, 
      1.2411520368757463`}, 0.06], 
     SphereBox[{2.25788532046337, 1.8497717382238021`, 0.4893558242401942}, 
      0.06], SphereBox[{1.9566610979978123`, 1.002596511123482, 
      1.2730621387769248`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIFYVWPxVUfuj/YVWt5usy/7aa8zZeShm/m17h59+
kWGrrtozM9SvXWzK5MAABTYLP6h797y2/+P8M+9E1Sf7gP3W+wJzPtrD5G9M
Cqu4YPXa/l5AedO9jV/tr12f+fz3HAGHsn+njGe+Z3CY9fDlot2n39uHCYZ8
ZDoj7JD3ZtbezeqsDhkRMu+NN3209/n8Slg6mM9heebXqYFCT+371640f955
3950WqLb3tWCcHdkaCs26CUdtX81kefAVDtuh/sZz15ov/tpv9g59eRaoL0r
fE6Lb5jA7SDb/Db9ovQv+9cX70d51d61L4sPNC4P43DYHCD9NnLJK/vK91uu
rFf/ZF/5NdzZjpHFoUwqffr07z/t/7/+bXPo9mf7nYJndNUEmByeHed2WDXj
r70Sg5/47MD79mclRO5V+/2337hv6eJFXB/sz2ruTS+L+2IPAIYqnYA=
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "26"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "15"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         SubscriptBox["l", "14"], ",", 
         SubscriptBox["l", "8"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "9"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "10"], ",", 
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 26: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "26"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "26"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "26"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "26"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    SuperscriptBox["\[ScriptS]", "6"],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "26"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["\[ScriptS]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "7"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "6"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "7"}]],
        TraditionalForm], "-", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "26"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ScriptS]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"5", ",", "9"}]],
          TraditionalForm]}]}], "+", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "7"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "7"}]],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "7"}]],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "7"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "7"}]],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{"8", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "26"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "14"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "16"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"14", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "9"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "10"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "12"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "9"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "8", "2"],
              TraditionalForm], "-", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "15"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "15"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "7"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "7"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "7"}]],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "7"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "7"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "7"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "7"}]],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "7"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "7"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "9"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "12"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "9"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "8", "2"],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "11", "2"],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "15"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "15"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "7"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "9"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "16"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "12"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "15"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "15"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "7"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "9"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "8", "2"],
              TraditionalForm], "+", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "26"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], " ", "\[ScriptS]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"5", ",", "9"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "8", "2"],
              TraditionalForm], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "12", "2"],
              TraditionalForm], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"7", ",", "12"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"9", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "14", "2"],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "15", "2"],
                 TraditionalForm], "+", 
                FormBox[
                 SubsuperscriptBox["l", "16", "2"],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FormBox[
             SubsuperscriptBox["l", "13", "2"],
             TraditionalForm]}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm], "-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "14"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "14"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "8"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm], "2"]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "7"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", "\[ScriptT]"}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"5", ",", "9"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "8", "2"],
              TraditionalForm], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"19", " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"18", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"72", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"7", ",", "12"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"9", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "14", "2"],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "15", "2"],
                 TraditionalForm], "+", 
                FormBox[
                 SubsuperscriptBox["l", "16", "2"],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "8"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm], "2"]}], "-", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "7"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "7"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"5", ",", "9"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "7", "2"],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"32", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"7", ",", "12"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"9", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "14", "2"],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "15", "2"],
                 TraditionalForm], "+", 
                FormBox[
                 SubsuperscriptBox["l", "16", "2"],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"5", ",", "9"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "12", "2"],
              TraditionalForm], "+", 
             RowBox[{"16", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "7", "2"],
              TraditionalForm], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"19", " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"16", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"27", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"7", ",", "12"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"9", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "14", "2"],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "15", "2"],
                 TraditionalForm], "+", 
                FormBox[
                 SubsuperscriptBox["l", "16", "2"],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "26"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"11", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "7", "2"],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"50", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"50", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"18", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"18", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"11", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"5", ",", "11"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubsuperscriptBox["l", "12", "2"],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"15", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], ")"}], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "5"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "5"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "5"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], ")"}], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"11", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "7", "2"],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"36", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"36", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"18", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"30", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"36", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"30", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"30", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"95", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"42", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"55", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"42", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"42", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"24", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"34", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"22", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"25", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"13", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"14", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"11", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm], "+", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"5", ",", "11"}]],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubsuperscriptBox["l", "12", "2"],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubsuperscriptBox["l", "5", "2"],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    FormBox[
                    SubsuperscriptBox["l", "12", "2"],
                    TraditionalForm]}], "+", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubsuperscriptBox["l", "16", "2"],
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"11", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
       "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "12"}]],
                TraditionalForm], "3"]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "12"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "12"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "12"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "11"}]],
                  TraditionalForm], "-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], ")"}], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm]}], ")"}], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "5"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "5"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], ")"}], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", "\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptU]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], 
                  ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptT]", "2"], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
                SuperscriptBox["\[ScriptS]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", "\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptS]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "12"}]],
                TraditionalForm], " ", 
               SuperscriptBox[
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "11"}]],
                 TraditionalForm], "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                   TraditionalForm], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm]}], "-", 
                    RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm]}], "+", 
                    RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm]}], ")"}], " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "12"}]],
                   TraditionalForm]}]}], ")"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "11"}]],
                TraditionalForm]}], "+", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "14"}]],
                TraditionalForm], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm], "-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm], "-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                   TraditionalForm], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                 RowBox[{
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                   TraditionalForm], " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                   TraditionalForm]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                   TraditionalForm]}], "-", 
                 RowBox[{"2", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                   TraditionalForm]}], "+", 
                 RowBox[{"3", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                   TraditionalForm]}]}], ")"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "12"}]],
                TraditionalForm]}]}], ")"}]}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm], "3"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                   TraditionalForm], "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                   TraditionalForm], "2"]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "-", 
          RowBox[{"10", " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{"32", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "-", 
          RowBox[{"21", " ", "\[ScriptU]", " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{"8", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"16", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"8", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", "\[ScriptT]"}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", "\[ScriptT]"}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", "\[ScriptT]"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
           " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"40", " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "+", 
                RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", "\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptT]", "2"], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm], " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[ScriptT]", "2"], "-", 
                    SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"8", " ", "\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptU]", "-", 
                   RowBox[{"2", " ", "\[ScriptT]"}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptS]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}], "2"], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "\[ScriptT]"}], "+", 
                   RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                   RowBox[{"5", " ", "\[ScriptU]", " ", "\[ScriptT]"}], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"11", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "7", "2"],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"28", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"18", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"19", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"22", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"14", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"11", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"10", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"11", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm], "-", 
                RowBox[{"11", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"11", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "12", "2"],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "16", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"5", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"11", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "7", "2"],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"28", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"36", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"56", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"28", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"40", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"60", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"18", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"30", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"42", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"44", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"18", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"99", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"80", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"71", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"50", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"54", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"30", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"22", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"30", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"26", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"32", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"47", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"23", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"11", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"22", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"19", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], "-", 
                   RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "10"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"11", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "16", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"5", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "26"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"12", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"5", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubsuperscriptBox["l", "8", "2"],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"8", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"8", ",", "9"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubsuperscriptBox["l", "6", "2"],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"12", ",", "17"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubsuperscriptBox["l", "7", "2"],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    FormBox[
                    SubsuperscriptBox["l", "12", "2"],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubsuperscriptBox["l", "13", "2"],
                    TraditionalForm]}], "-", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubsuperscriptBox["l", "16", "2"],
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"34", " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"42", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"68", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"21", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"60", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"30", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"18", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "16"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "14"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "16"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"13", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm], "-", 
                    RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "8"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"34", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"42", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"42", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"13", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"21", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"46", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"22", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"30", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"46", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"22", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"18", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"18", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "15"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"11", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"19", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"14", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"10", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"11", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "5", "2"],
                 TraditionalForm], "-", 
                FormBox[
                 SubsuperscriptBox["l", "13", "2"],
                 TraditionalForm]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm], "-", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "13"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm], "-", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "17"}]],
                    TraditionalForm], "-", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "5", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm], "-", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "13"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm], "-", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "17"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "17"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "17"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                   TraditionalForm], "2"]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], "+", 
                   RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "48"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"12", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"8", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"5", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"13", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "6", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"24", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "8", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"8", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "7", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"19", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"15", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"22", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"20", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "13", "2"],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "16", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"21", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"13", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
       "-", 
       RowBox[{"16", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "14"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"13", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "16"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "12", "2"],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"30", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"28", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"11", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"15", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"11", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"18", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"34", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"18", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"28", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "15"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"11", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "5", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm], "+", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "13"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm], "-", 
                   RowBox[{"7", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "17"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], "-", 
                   RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "5", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm], "-", 
                RowBox[{"9", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "13"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm], "-", 
                   RowBox[{"11", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "17"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "17"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "9"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"12", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "17"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"9", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm], "-", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                   TraditionalForm], "2"]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm], "-", 
                   RowBox[{"9", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm], "2"]}], "+", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm]}], "+", 
                    RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm]}], "-", 
                    RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"16", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "2"]}], "+", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], "-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FormBox[
             SubsuperscriptBox["l", "5", "2"],
             TraditionalForm]}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"36", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"15", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"27", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "14"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "16"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"11", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"11", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "16"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "12", "2"],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"27", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"13", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"27", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"19", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"26", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"15", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"30", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"25", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"19", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"13", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"44", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"30", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"26", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"17", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"15", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"21", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"54", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"40", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"30", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"28", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "15"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"20", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"15", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "8"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"15", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "5", "2"],
                 TraditionalForm], "-", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"8", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "13"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"8", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "17"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"7", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "5", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm], "+", 
                   RowBox[{"7", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm], "-", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "13"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "13"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"17", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "6"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "17"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"22", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"34", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"20", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"14", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"22", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"17", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"14", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm], "2"], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                   TraditionalForm], "2"]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"9", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], "+", 
                   RowBox[{"15", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm], "2"]}], "-", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "2"]}], "-", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm], "+", 
                    RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], "-", 
                    RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm], "-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm], "-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm]}], "-", 
                    RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm]}], "+", 
                    RowBox[{"7", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"12", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"5", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "6", "2"],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubsuperscriptBox["l", "8", "2"],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"8", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"8", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"14", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"10", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "11", "2"],
                 TraditionalForm], "+", 
                RowBox[{"10", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "16", "2"],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "48"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"12", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"8", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"5", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"29", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "6", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"24", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "8", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"8", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"19", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"42", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"15", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"20", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"28", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"22", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "11", "2"],
                 TraditionalForm], "+", 
                RowBox[{"27", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"20", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "16", "2"],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "26"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "8"]}], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"34", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "13"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"20", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "15"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"23", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"17", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"11", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[ScriptS]", "2"]}]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", "\[ScriptS]", " ", "\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm], " ", "\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", "\[ScriptS]"}], "-", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", "\[ScriptT]"}], "+", 
                RowBox[{"8", " ", "\[ScriptU]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "26"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10463, 287, 303, InheritFromParent],
Cell[11725, 342, 307, 6, 56, InheritFromParent],
Cell[12035, 350, 397, 9, 41, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12469, 364, 168, 5, 36, "Subsection"],
Cell[12640, 371, 9631, 235, 70, InheritFromParent],
Cell[22274, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22648, 619, 176, 5, 70, "Subsection"],
Cell[22827, 626, 1096, 33, 70, "Text"],
Cell[23926, 661, 513, 16, 70, "Text"],
Cell[24442, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27014, 765, 60, 0, 70, "Subsection"],
Cell[27077, 767, 2571, 88, 70, "Text"],
Cell[29651, 857, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30239, 880, 151, 4, 70, "Subsubsection"],
Cell[30393, 886, 165, 7, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30595, 898, 151, 4, 70, "Subsubsection"],
Cell[30749, 904, 830, 31, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31616, 940, 151, 4, 70, "Subsubsection"],
Cell[31770, 946, 5146, 162, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[36953, 1113, 151, 4, 70, "Subsubsection"],
Cell[37107, 1119, 22481, 672, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[59625, 1796, 151, 4, 70, "Subsubsection"],
Cell[59779, 1802, 48922, 1398, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[108738, 3205, 151, 4, 70, "Subsubsection"],
Cell[108892, 3211, 141170, 4035, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[250099, 7251, 151, 4, 70, "Subsubsection"],
Cell[250253, 7257, 291295, 8346, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[541585, 15608, 151, 4, 70, "Subsubsection"],
Cell[541739, 15614, 10353, 291, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[552129, 15910, 151, 4, 70, "Subsubsection"],
Cell[552283, 15916, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA27.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    126138,       3825]
NotebookOptionsPosition[    123797,       3749]
NotebookOutlinePosition[    124138,       3764]
CellTagsIndexPosition[    124095,       3761]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 27: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "27"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "27"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{3.8820570401113397`, 1.0357473680305616`}, {
    4.684411855690291, 0.535490969292181}, {3.8825071569468195`, 
    1.9937378796026493`}, {4.685193844541689, 2.493648044604558}, {
    0.7081082867539703, 0.6388265156296024}, {0., 0.}, {0.7080871011247587, 
    2.390776758794982}, {0.0005936709865337342, 3.0300621835165824`}, {
    1.0010697427571362`, 1.51468643634329}, {1.669421365380061, 
    0.9916692037844236}, {1.6698263483678453`, 2.038033036627462}, {
    2.11363059195503, 1.5149345933273695`}, {2.7429455629038335`, 
    0.9538952499100691}, {2.7430919088624828`, 2.0759407791392137`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.023771034105741457`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023771034105741457`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023771034105741457`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023771034105741457`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023771034105741457`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023771034105741457`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023771034105741457`, 0.8}}], 
       ArrowBox[{7, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023771034105741457`, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023771034105741457`, 0.8}}], 
       ArrowBox[{9, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023771034105741457`, 0.8}}], 
       ArrowBox[{9, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023771034105741457`, 0.8}}], 
       ArrowBox[{10, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023771034105741457`, 0.8}}], 
       ArrowBox[{10, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023771034105741457`, 0.8}}], 
       ArrowBox[{10, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023771034105741457`, 0.8}}], 
       ArrowBox[{11, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023771034105741457`, 0.8}}], 
       ArrowBox[{12, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023771034105741457`, 0.8}}], 
       ArrowBox[{12, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023771034105741457`, 0.8}}], 
       ArrowBox[{13, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023771034105741457`, 0.8}}], 
       ArrowBox[{14, 3}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "13"],
       Annotation[#, 13, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{3.8820570401113397`, 1.0357473680305616`}, {
     4.684411855690291, 0.535490969292181}, {3.8825071569468195`, 
     1.9937378796026493`}, {4.685193844541689, 2.493648044604558}, {
     0.7081082867539703, 0.6388265156296024}, {0., 0.}, {0.7080871011247587, 
     2.390776758794982}, {0.0005936709865337342, 3.0300621835165824`}, {
     1.0010697427571362`, 1.51468643634329}, {1.669421365380061, 
     0.9916692037844236}, {1.6698263483678453`, 2.038033036627462}, {
     2.11363059195503, 1.5149345933273695`}, {2.7429455629038335`, 
     0.9538952499100691}, {2.7430919088624828`, 2.0759407791392137`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "27"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{3.8645510674646295`, 1.0281155888996967`, 
       0.1302717084589632}, {4.667526847271111, 0.5286956971806631, 
       0.13022597397282332`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {4.26603895736787, 
         0.7784056430401799, 0.13024884121589325`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.8646279716803504`, 1.9824238300047297`, 
       0.12182525049292106`}, {4.667305697599601, 2.482376102703696, 
       0.10674630899169028`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {4.2659668346399755`, 
         2.2323999663542127`, 0.11428577974230567`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.8646279716803504`, 1.9824238300047297`, 
       0.12182525049292106`}, {3.8645510674646295`, 1.0281155888996967`, 
       0.1302717084589632}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {3.86458951957249, 
         1.5052697094522132`, 0.1260484794759421},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7082639479935537, 0.6391048326818577, 
       0.1172266858279967}, {0., 0., 0.0963472165977741}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {0.35413197399677687`, 
         0.31955241634092885`, 0.1067869512128854},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7083206614270257, 2.3710515697943597`, 
       0.1241291488207288}, {0.0003478311683964286, 3.0111022250169555`, 
       0.11194143472874864`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.35433424629771104`, 
         2.6910768974056576`, 0.11803529177473872`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7083206614270257, 2.3710515697943597`, 
       0.1241291488207288}, {1.6643170277184325`, 2.016933819067911, 
       0.0005394450670960504}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {1.186318844572729, 
         2.1939926944311354`, 0.062334296943912425`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9974576357859997, 1.5047229303013405`, 
       0.294928025932663}, {0.7082639479935537, 0.6391048326818577, 
       0.1172266858279967}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {0.8528607918897767, 
         1.0719138814915992`, 0.20607735588032983`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9974576357859997, 1.5047229303013405`, 
       0.294928025932663}, {0.7083206614270257, 2.3710515697943597`, 
       0.1241291488207288}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {0.8528891486065127, 
         1.9378872500478501`, 0.20952858737669589`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9974576357859997, 1.5047229303013405`, 
       0.294928025932663}, {2.0954991652495707`, 1.505348700292896, 
       0.3539992996789808}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {1.5464784005177852`, 
         1.5050358152971182`, 0.3244636628058219},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6653907107050805`, 0.994279831450066, 0.}, {
       0.7082639479935537, 0.6391048326818577, 0.1172266858279967}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {1.1868273293493172`, 
         0.8166923320659618, 0.05861334291399835},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6653907107050805`, 0.994279831450066, 0.}, {
       2.7248882418242033`, 0.9552827835575377, 0.14168817507567757`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.195139476264642, 
         0.9747813075038019, 0.07084408753783879},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6653907107050805`, 0.994279831450066, 0.}, {
       1.6643170277184325`, 2.016933819067911, 0.0005394450670960504}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {1.6648538692117565`, 
         1.5056068252589885`, 0.0002697225335480252},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6643170277184325`, 2.016933819067911, 
       0.0005394450670960504}, {2.723546600012822, 2.055128296210649, 
       0.13698929084859443`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.1939318138656274`, 
         2.0360310576392804`, 0.06876436795784524},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.0954991652495707`, 1.505348700292896, 
       0.3539992996789808}, {2.7248882418242033`, 0.9552827835575377, 
       0.14168817507567757`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {2.410193703536887, 
         1.2303157419252169`, 0.24784373737732918`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.0954991652495707`, 1.505348700292896, 
       0.3539992996789808}, {2.723546600012822, 2.055128296210649, 
       0.13698929084859443`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {2.4095228826311965`, 
         1.7802384982517725`, 0.24549429526378763`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.7248882418242033`, 0.9552827835575377, 
       0.14168817507567757`}, {3.8645510674646295`, 1.0281155888996967`, 
       0.1302717084589632}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {3.2947196546444166`, 
         0.9916991862286172, 0.13597994176732037`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.723546600012822, 2.055128296210649, 
       0.13698929084859443`}, {3.8646279716803504`, 1.9824238300047297`, 
       0.12182525049292106`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {3.294087285846586, 
         2.0187760631076896`, 0.12940727067075775`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{3.8645510674646295`, 1.0281155888996967`, 0.1302717084589632},
       0.06], {}, 
     SphereBox[{3.8646279716803504`, 1.9824238300047297`, 
      0.12182525049292106`}, 0.06], {}, {}, {}, 
     SphereBox[{0.7083206614270257, 2.3710515697943597`, 0.1241291488207288}, 
      0.06], {}, 
     SphereBox[{0.9974576357859997, 1.5047229303013405`, 0.294928025932663}, 
      0.06], SphereBox[{1.6653907107050805`, 0.994279831450066, 0.}, 0.06], 
     SphereBox[{1.6643170277184325`, 2.016933819067911, 
      0.0005394450670960504}, 0.06], 
     SphereBox[{2.0954991652495707`, 1.505348700292896, 0.3539992996789808}, 
      0.06], SphereBox[{2.7248882418242033`, 0.9552827835575377, 
      0.14168817507567757`}, 0.06], 
     SphereBox[{2.723546600012822, 2.055128296210649, 0.13698929084859443`}, 
      0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIJa+w3xg5is+hxP+b0M0iz/YsxRs89635oD9tzcZ
Gj2rhRyerZC1FX79wL7i5LKldqsP2CdPfyN4CKj+zbNTPEw7/tuf2rCx64P+
fvv99X76QUD19+93M7y4zezQ3CH2aGfwbvsovU3qkque2RtvTPrVXfzE/lDb
zdyJTPvsGdDAP6lIAbNVO+wFFGrFJwDV12mvfvTyO5ODYciqrrfH9tszLFCv
W3zazH7Bo6zDe8Q4HD7qWy00XLHH3kN0tpvO6/f2/75/iowQ/mHPUt98RvLB
JftvS2/sKlj6y97rwpP3yhffw+1TWOD8hGvhL/tp+3YYrVNicGA4+qLUcK2j
fUHYH4GphxkciiPOtrwQ/WGflbZ77Zvl1+wb5O6bTDrD6jDpu6Xx2onv7G9y
iPdfUzpkL11/8Mylk6wOWytWST0vYHDYnMFTdrfjoD0A5PKdCg==
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "27"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "13"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "15"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "16"], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         SubscriptBox["l", "11"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "10"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 27: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "27"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "27"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "27"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "27"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"4", " ", 
     SuperscriptBox["\[ScriptS]", "6"]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "27"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["\[ScriptS]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "9"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "9"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "10"}]],
        TraditionalForm], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm]}], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "14"}]],
        TraditionalForm]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "27"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"5", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"6", ",", "16"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "9"}]],
           TraditionalForm], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "14"}]],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm]}], "+", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], "2"], "+", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], "2"], "+", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "8"}]],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}]}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "14"}]],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}]}], ")"}], "2"], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "8"}]],
           TraditionalForm], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "10"}]],
           TraditionalForm], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "8"}]],
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "14"}]],
           TraditionalForm], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "27"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[ScriptS]", "3"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "16"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "9"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "9"}]],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "14"}]],
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "10"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "10"}]],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "8"}]],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "9"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "14"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "9"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "14"}]],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "9"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "9"}]],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "14"}]],
           TraditionalForm]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "27"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"5", ",", "7"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"6", ",", "16"}]],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"5", ",", "7"}]],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "9"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "14"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "9"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "14"}]],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "16"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "9"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "14"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "9"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "14"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "27"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "6", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"10", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm]}]}], "-", 
          RowBox[{"11", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "14"}]],
           TraditionalForm], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"11", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "\[ScriptT]"}], "+", 
             RowBox[{"8", " ", "\[ScriptU]"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"3", " ", "\[ScriptT]", " ", "\[ScriptU]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"8", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm]}]}], "-", 
          RowBox[{"15", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"11", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"11", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"15", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "16"}]],
           TraditionalForm], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"8", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm]}]}], "+", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "14"}]],
           TraditionalForm], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm]}]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "14"}]],
           TraditionalForm], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "16"}]],
           TraditionalForm], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "27"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "6", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["l", "12", "2"],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"14", ",", "16"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "14"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "16"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "14"}]],
              TraditionalForm], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "14"}]],
              TraditionalForm], "-", 
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"14", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "12"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"11", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm]}], ")"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], ")"}], "2"]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"14", ",", "16"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"7", " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[ScriptT]"}], "+", 
          RowBox[{"5", " ", "\[ScriptU]"}]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "7"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ScriptT]"}], "+", 
          RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[ScriptT]"}], "+", 
             RowBox[{"6", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", "\[ScriptS]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "16"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "14"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "14"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "14"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "16"}]],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "14"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "14"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "14"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], "2"]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"11", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "14"}]],
              TraditionalForm], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"14", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm], "-", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"7", ",", "8"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"14", ",", "16"}]],
           TraditionalForm], "+", 
          RowBox[{"9", " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "27"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "27"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 34, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10497, 287, 381, InheritFromParent],
Cell[11759, 342, 307, 6, 56, InheritFromParent],
Cell[12069, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12503, 364, 168, 5, 70, "Subsection"],
Cell[12674, 371, 9601, 231, 70, InheritFromParent],
Cell[22278, 604, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22652, 615, 176, 5, 70, "Subsection"],
Cell[22831, 622, 1096, 33, 70, "Text"],
Cell[23930, 657, 513, 16, 70, "Text"],
Cell[24446, 675, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27018, 761, 60, 0, 70, "Subsection"],
Cell[27081, 763, 2571, 88, 70, "Text"],
Cell[29655, 853, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30243, 876, 151, 4, 70, "Subsubsection"],
Cell[30397, 882, 191, 8, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30625, 895, 151, 4, 70, "Subsubsection"],
Cell[30779, 901, 1242, 45, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32058, 951, 151, 4, 70, "Subsubsection"],
Cell[32212, 957, 5273, 174, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[37522, 1136, 151, 4, 70, "Subsubsection"],
Cell[37676, 1142, 3882, 127, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[41595, 1274, 151, 4, 70, "Subsubsection"],
Cell[41749, 1280, 8077, 260, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[49863, 1545, 151, 4, 70, "Subsubsection"],
Cell[50017, 1551, 11722, 357, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[61776, 1913, 151, 4, 70, "Subsubsection"],
Cell[61930, 1919, 61185, 1791, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[123152, 3715, 151, 4, 70, "Subsubsection"],
Cell[123306, 3721, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[123473, 3732, 151, 4, 70, "Subsubsection"],
Cell[123627, 3738, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA28.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     54144,       1688]
NotebookOptionsPosition[     51819,       1612]
NotebookOutlinePosition[     52160,       1627]
CellTagsIndexPosition[     52117,       1624]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 28: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "28"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "28"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.9544961747862255, 2.384253059817134}, {0., 
    2.3841435543096567`}, {2.6220096051444677`, 3.814833153124513}, {
    2.6217463773666587`, 4.770194047394799}, {2.624161990294144, 
    0.955351456157747}, {2.6234314670356507`, 0.}, {4.292823239339169, 
    2.3856775496671423`}, {5.247864554302138, 2.3856900840152684`}, {
    3.510834250674684, 1.6627053845628703`}, {3.096406572887108, 
    2.3844375921438785`}, {3.5095989138926535`, 3.107670112287029}, {
    1.7360396667254987`, 3.1066819239217125`}, {1.7369112055322486`, 
    1.6612405127161318`}, {2.1510616188180447`, 2.3844201298872565`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.02254834231097109, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02254834231097109, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02254834231097109, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02254834231097109, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02254834231097109, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02254834231097109, 0.8}}], 
       ArrowBox[{7, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02254834231097109, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02254834231097109, 0.8}}], 
       ArrowBox[{10, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02254834231097109, 0.8}}], 
       ArrowBox[{10, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02254834231097109, 0.8}}], 
       ArrowBox[{10, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02254834231097109, 0.8}}], 
       ArrowBox[{11, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02254834231097109, 0.8}}], 
       ArrowBox[{11, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02254834231097109, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02254834231097109, 0.8}}], 
       ArrowBox[{12, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02254834231097109, 0.8}}], 
       ArrowBox[{13, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02254834231097109, 0.8}}], 
       ArrowBox[{13, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02254834231097109, 0.8}}], 
       ArrowBox[{14, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02254834231097109, 0.8}}], 
       ArrowBox[{14, 12}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "12"],
       Annotation[#, 12, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.9544961747862255, 2.384253059817134}, {0., 
     2.3841435543096567`}, {2.6220096051444677`, 3.814833153124513}, {
     2.6217463773666587`, 4.770194047394799}, {2.624161990294144, 
     0.955351456157747}, {2.6234314670356507`, 0.}, {4.292823239339169, 
     2.3856775496671423`}, {5.247864554302138, 2.3856900840152684`}, {
     3.510834250674684, 1.6627053845628703`}, {3.096406572887108, 
     2.3844375921438785`}, {3.5095989138926535`, 3.107670112287029}, {
     1.7360396667254987`, 3.1066819239217125`}, {1.7369112055322486`, 
     1.6612405127161318`}, {2.1510616188180447`, 2.3844201298872565`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "28"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.9548310708809908, 2.384102279536408, 
       0.00007434030116049847}, {0., 2.3829522173885476`, 
       0.00010461082670033398`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.4774155354404954, 
         2.383527248462478, 0.00008947556393041622},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.624363368384096, 3.8135249989916633`, 
       0.000029902134511225796`}, {2.623354476108695, 4.76882693332699, 
       4.1532045804551146`*^-7}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {2.6238589222463955`, 
         4.291175966159327, 0.000015158727484635654`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6249940246387435`, 0.9553420950554858, 
       0.000030388430786105082`}, {2.624787783739659, 0., 0.}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {2.6248909041892015`, 
         0.4776710475277429, 0.000015194215393052541`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.294969158168966, 2.3843319268324934`, 
       0.00007207047971514004}, {5.249943708502302, 2.3842742316415646`, 
       0.0001071987690868042}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {4.772456433335634, 
         2.384303079237029, 0.00008963462440097212},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.294969158168966, 2.3843319268324934`, 
       0.00007207047971514004}, {3.5115691084741094`, 1.66305341445524, 
       0.00004887264316220565}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {3.9032691333215377`, 
         2.0236926706438667`, 0.000060471561438672846`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.5115691084741094`, 1.66305341445524, 
       0.00004887264316220565}, {2.6249940246387435`, 0.9553420950554858, 
       0.000030388430786105082`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {3.0682815665564265`, 
         1.3091977547553628`, 0.000039630536974155365`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.096634086907646, 2.3850233893798554`, 
       0.00004534549145369148}, {3.5115691084741094`, 1.66305341445524, 
       0.00004887264316220565}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {3.3041015976908774`, 
         2.0240384019175477`, 0.00004710906730794856},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.096634086907646, 2.3850233893798554`, 
       0.00004534549145369148}, {3.511951455438025, 3.1068314698507615`, 
       0.000048610803848479165`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {3.304292771172835, 
         2.7459274296153087`, 0.000046978147651085324`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.096634086907646, 2.3850233893798554`, 
       0.00004534549145369148}, {2.1510502732317516`, 2.384552829799101, 
       0.000046068798149127905`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.6238421800696985`, 
         2.3847881095894783`, 0.00004570714480140969},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.511951455438025, 3.1068314698507615`, 
       0.000048610803848479165`}, {4.294969158168966, 2.3843319268324934`, 
       0.00007207047971514004}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {3.9034603068034954`, 
         2.7455816983416277`, 0.0000603406417818096},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.511951455438025, 3.1068314698507615`, 
       0.000048610803848479165`}, {2.624363368384096, 3.8135249989916633`, 
       0.000029902134511225796`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {3.06815741191106, 
         3.460178234421212, 0.00003925646917985248},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7367607260832267`, 3.106526348518465, 
       0.00005030194345773711}, {2.624363368384096, 3.8135249989916633`, 
       0.000029902134511225796`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {2.1805620472336615`, 
         3.460025673755064, 0.00004010203898448145},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7367607260832267`, 3.106526348518465, 
       0.00005030194345773711}, {0.9548310708809908, 2.384102279536408, 
       0.00007434030116049847}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {1.3457958984821088`, 
         2.7453143140274365`, 0.00006232112230911779},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7374623522407584`, 1.6628237168365432`, 
       0.00005030692156511637}, {0.9548310708809908, 2.384102279536408, 
       0.00007434030116049847}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {1.3461467115608747`, 
         2.0234629981864756`, 0.00006232361136280742},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7374623522407584`, 1.6628237168365432`, 
       0.00005030692156511637}, {2.6249940246387435`, 0.9553420950554858, 
       0.000030388430786105082`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.181228188439751, 
         1.3090829059460145`, 0.00004034767617561073},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.1510502732317516`, 2.384552829799101, 
       0.000046068798149127905`}, {1.7374623522407584`, 1.6628237168365432`, 
       0.00005030692156511637}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {1.9442563127362549`, 
         2.023688273317822, 0.00004818785985712214},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.1510502732317516`, 2.384552829799101, 
       0.000046068798149127905`}, {1.7367607260832267`, 3.106526348518465, 
       0.00005030194345773711}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {1.9439054996574892`, 
         2.745539589158783, 0.00004818537080343251},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.9548310708809908, 2.384102279536408, 
      0.00007434030116049847}, 0.06], {}, 
     SphereBox[{2.624363368384096, 3.8135249989916633`, 
      0.000029902134511225796`}, 0.06], {}, 
     SphereBox[{2.6249940246387435`, 0.9553420950554858, 
      0.000030388430786105082`}, 0.06], {}, 
     SphereBox[{4.294969158168966, 2.3843319268324934`, 
      0.00007207047971514004}, 0.06], {}, {}, 
     SphereBox[{3.096634086907646, 2.3850233893798554`, 
      0.00004534549145369148}, 0.06], 
     SphereBox[{3.511951455438025, 3.1068314698507615`, 
      0.000048610803848479165`}, 0.06], 
     SphereBox[{1.7367607260832267`, 3.106526348518465, 
      0.00005030194345773711}, 0.06], 
     SphereBox[{1.7374623522407584`, 1.6628237168365432`, 
      0.00005030692156511637}, 0.06], 
     SphereBox[{2.1510502732317516`, 2.384552829799101, 
      0.000046068798149127905`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIN6Sd+Xxz9539sk57uZLhJgdmJzUlz2pEbZngIKa
Vz0OngLMDqcXpQQG5EjbL7Q9YLHpH4tDuB5nqmQTn8PRsCLO01H/7S7ObXVd
+IfFoW+jdJy7sLBDw1fWjWr3Z9v1qDHc+/OfxaFN58ZUzUnv7H3X/uEPvfvf
zvzihT0TgOIMaMBvhVwqj56gA28+yzwZYWYHhcS7mROfCNl/ygu3+/hfxGHr
EZ+4f0B3ClQlXPkjKWPvEVTSvVGcx+FW4sqnd2f/sr/2tc568nxO+5OTp4u/
OMrhwLq8R6VdhNmh+PE3C+1j7PZLvhsyVknwODR1aZaeusXhUCLR2ZBXw2mv
Ilwx9+jJ3/YTUypqtIDiGcq35mbGc9kL1pwLWnrmt/1x87Vcb2f9svfN2L9S
JIHLPmdFzY1IU0YH80ky+ROA7rz24sNNe3UOewAs/Yf1
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "28"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}], ",", 
         SubscriptBox["l", "13"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "15"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         SubscriptBox["l", "17"], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         SubscriptBox["l", "14"], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 28: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "28"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "28"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "28"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "28"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "28"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "28"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     SuperscriptBox["\[ScriptT]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "7"}]],
           TraditionalForm]}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "8"}]],
           TraditionalForm]}], ")"}], "2"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "28"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", "\[ScriptS]", " ", "\[ScriptT]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "8"}]],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"\[ScriptS]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "5"}]],
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "28"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], "2"]}], ")"}]}], "-", 
       RowBox[{"2", " ", "\[ScriptS]", " ", "\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "6"}]],
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptT]", " ", 
        "\[ScriptU]"}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"-", "\[ScriptU]"}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox["\[ScriptU]", "2"]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]", " ", 
        SuperscriptBox["\[ScriptU]", "3"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "28"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", "\[ScriptS]", " ", "\[ScriptT]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm]}]}], "-", 
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm]}]}], "-", 
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "28"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "28"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "28"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10465, 287, 532, InheritFromParent],
Cell[11727, 342, 307, 6, 70, InheritFromParent],
Cell[12037, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12471, 364, 168, 5, 70, "Subsection"],
Cell[12642, 371, 9870, 237, 70, InheritFromParent],
Cell[22515, 610, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22889, 621, 176, 5, 70, "Subsection"],
Cell[23068, 628, 1096, 33, 70, "Text"],
Cell[24167, 663, 513, 16, 70, "Text"],
Cell[24683, 681, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27255, 767, 60, 0, 70, "Subsection"],
Cell[27318, 769, 2571, 88, 70, "Text"],
Cell[29892, 859, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30480, 882, 151, 4, 70, "Subsubsection"],
Cell[30634, 888, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30801, 899, 151, 4, 70, "Subsubsection"],
Cell[30955, 905, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31122, 916, 151, 4, 70, "Subsubsection"],
Cell[31276, 922, 968, 34, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32281, 961, 151, 4, 70, "Subsubsection"],
Cell[32435, 967, 4428, 140, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[36900, 1112, 151, 4, 70, "Subsubsection"],
Cell[37054, 1118, 11323, 355, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[48414, 1478, 151, 4, 70, "Subsubsection"],
Cell[48568, 1484, 2248, 72, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[50853, 1561, 151, 4, 70, "Subsubsection"],
Cell[51007, 1567, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[51174, 1578, 151, 4, 70, "Subsubsection"],
Cell[51328, 1584, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[51495, 1595, 151, 4, 70, "Subsubsection"],
Cell[51649, 1601, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA29.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     38835,       1219]
NotebookOptionsPosition[     36515,       1143]
NotebookOutlinePosition[     36856,       1158]
CellTagsIndexPosition[     36813,       1155]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 29: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "29"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "29"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{4.294207629188319, 1.6000239166023538`}, {
    5.187973958981958, 1.2622110218655165`}, {2.2831204496692825`, 
    0.9197018708940472}, {2.002283298709209, 0.}, {3.3594856852094415`, 
    3.428400903455929}, {3.7274180714736107`, 4.3165215742138665`}, {
    0.940713113297899, 2.3932710659496768`}, {0., 2.5603349102963118`}, {
    1.9112729119330791`, 2.5359550515933806`}, {2.3821056998715866`, 
    2.899763018639673}, {1.7557596143047296`, 1.9278668301418866`}, {
    2.9665379706585915`, 2.1326258811522028`}, {3.290200048753073, 
    1.2990035678499754`}, {3.795690936980761, 2.4941578110391545`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.02266994098475005, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02266994098475005, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02266994098475005, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02266994098475005, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02266994098475005, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02266994098475005, 0.8}}], 
       ArrowBox[{7, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02266994098475005, 0.8}}], 
       ArrowBox[{7, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02266994098475005, 0.8}}], 
       ArrowBox[{9, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02266994098475005, 0.8}}], 
       ArrowBox[{9, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02266994098475005, 0.8}}], 
       ArrowBox[{10, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02266994098475005, 0.8}}], 
       ArrowBox[{11, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02266994098475005, 0.8}}], 
       ArrowBox[{11, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02266994098475005, 0.8}}], 
       ArrowBox[{12, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02266994098475005, 0.8}}], 
       ArrowBox[{12, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02266994098475005, 0.8}}], 
       ArrowBox[{13, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02266994098475005, 0.8}}], 
       ArrowBox[{13, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02266994098475005, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02266994098475005, 0.8}}], 
       ArrowBox[{14, 5}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "9"],
       Annotation[#, 9, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{4.294207629188319, 1.6000239166023538`}, {
     5.187973958981958, 1.2622110218655165`}, {2.2831204496692825`, 
     0.9197018708940472}, {2.002283298709209, 0.}, {3.3594856852094415`, 
     3.428400903455929}, {3.7274180714736107`, 4.3165215742138665`}, {
     0.940713113297899, 2.3932710659496768`}, {0., 2.5603349102963118`}, {
     1.9112729119330791`, 2.5359550515933806`}, {2.3821056998715866`, 
     2.899763018639673}, {1.7557596143047296`, 1.9278668301418866`}, {
     2.9665379706585915`, 2.1326258811522028`}, {3.290200048753073, 
     1.2990035678499754`}, {3.795690936980761, 2.4941578110391545`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "29"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.8934293322370015, 2.612758497127598, 
       0.15809896831969641`}, {0., 2.923792224633567, 0.033640752878293656`}},
        0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.44671466611850075`, 
         2.7682753608805823`, 0.09586986059899504},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8576490783061494`, 3.300536594555954, 
       0.6135129859355668}, {3.1032114460479807`, 4.192373512494763, 
       0.8687384108749541}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {2.980430262177065, 
         3.7464550535253585`, 0.7411256984052604},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8946819618035922`, 0.8754199813102084, 
       0.5750266844687989}, {1.5600742350789394`, 0., 0.7804509327722676}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {1.7273780984412657`, 
         0.4377099906551042, 0.6777388086205333},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.194333005211087, 1.9205194886951669`, 
       0.14665748286916097`}, {5.127682051936239, 1.784519339040643, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {4.661007528573663, 
         1.8525194138679049`, 0.07332874143458049},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.194333005211087, 1.9205194886951669`, 
       0.14665748286916097`}, {3.223762119796604, 1.7610620593314206`, 
       0.01785963026821169}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {3.7090475625038453`, 
         1.8407907740132936`, 0.08225855656868633},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.194333005211087, 1.9205194886951669`, 
       0.14665748286916097`}, {3.4381522294065956`, 2.333337385780162, 
       0.5637861313882816}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {3.8162426173088413`, 
         2.1269284372376642`, 0.3552218071287213},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.223762119796604, 1.7610620593314206`, 
       0.01785963026821169}, {2.8632078909948078`, 1.4214046760331789`, 
       0.5568132983927391}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {3.0434850053957057`, 
         1.5912333676822996`, 0.2873364643304754},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.223762119796604, 1.7610620593314206`, 
       0.01785963026821169}, {2.1983694559846185`, 2.1236872599009162`, 
       0.01869482013464474}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.711065787890611, 
         1.9423746596161684`, 0.018277225201428215`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8632078909948078`, 1.4214046760331789`, 
       0.5568132983927391}, {1.8946819618035922`, 0.8754199813102084, 
       0.5750266844687989}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.3789449263991997`, 
         1.1484123286716936`, 0.565919991430769},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.4381522294065956`, 2.333337385780162, 
       0.5637861313882816}, {2.8632078909948078`, 1.4214046760331789`, 
       0.5568132983927391}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {3.1506800602007017`, 
         1.8773710309066702`, 0.5602997148905103},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.4381522294065956`, 2.333337385780162, 
       0.5637861313882816}, {2.8576490783061494`, 3.300536594555954, 
       0.6135129859355668}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {3.1479006538563725`, 
         2.816936990168058, 0.5886495586619243},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.1983694559846185`, 2.1236872599009162`, 
       0.01869482013464474}, {1.415737215885097, 1.7426456818564646`, 
       0.24251781129308908`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {1.8070533359348577`, 
         1.9331664708786904`, 0.1306063157138669},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.1983694559846185`, 2.1236872599009162`, 
       0.01869482013464474}, {1.8835561935072547`, 2.9282731357674168`, 
       0.27180339423604866`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {2.040962824745937, 
         2.5259801978341665`, 0.1452491071853467},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8835561935072547`, 2.9282731357674168`, 
       0.27180339423604866`}, {2.8576490783061494`, 3.300536594555954, 
       0.6135129859355668}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {2.3706026359067023`, 
         3.1144048651616854`, 0.44265819008580776`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8835561935072547`, 2.9282731357674168`, 
       0.27180339423604866`}, {0.8934293322370015, 2.612758497127598, 
       0.15809896831969641`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {1.388492762872128, 
         2.7705158164475074`, 0.21495118127787255`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.415737215885097, 1.7426456818564646`, 
       0.24251781129308908`}, {0.8934293322370015, 2.612758497127598, 
       0.15809896831969641`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {1.154583274061049, 
         2.1777020894920316`, 0.20030838980639276`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.415737215885097, 1.7426456818564646`, 
       0.24251781129308908`}, {1.8946819618035922`, 0.8754199813102084, 
       0.5750266844687989}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {1.6552095888443445`, 
         1.3090328315833366`, 0.408772247880944},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.8934293322370015, 2.612758497127598, 0.15809896831969641`}, 
      0.06], {}, 
     SphereBox[{2.8576490783061494`, 3.300536594555954, 0.6135129859355668}, 
      0.06], {}, 
     SphereBox[{1.8946819618035922`, 0.8754199813102084, 0.5750266844687989}, 
      0.06], {}, 
     SphereBox[{4.194333005211087, 1.9205194886951669`, 0.14665748286916097`},
       0.06], {}, 
     SphereBox[{3.223762119796604, 1.7610620593314206`, 0.01785963026821169}, 
      0.06], {}, 
     SphereBox[{3.4381522294065956`, 2.333337385780162, 0.5637861313882816}, 
      0.06], SphereBox[{2.1983694559846185`, 2.1236872599009162`, 
      0.01869482013464474}, 0.06], 
     SphereBox[{1.8835561935072547`, 2.9282731357674168`, 
      0.27180339423604866`}, 0.06], 
     SphereBox[{1.415737215885097, 1.7426456818564646`, 0.24251781129308908`},
       0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmII67ni7zc9ob+11CPm/fPmNxWFpk7TrN5og9AxQE
n+3QfZvM7uCx9GZUjOVC+xvq2+TK77A5nPj8bFd9OpdDWLnHn6cLH9svOXWq
NeEyh0OWwuP+v0cEHBimvq/bcua1/SP3FI55Af/sdx3Yf7iA+Y393LvNMfPS
Htmv/7A+TeDbD7g9leU8NiU/X9j/WmFu/f+YgINgzpYlRbv+2Ts1BCqtOXrI
/nhGqej+JhEHF9UWtZTeP3B9iQ9DTjuf4nTY8eBDhr/uH3uH7evqT3tOsg84
9rrz5nM2h06p+CtC+77Z/0wOks+6+NDe5sj+L6GN3A4f1k4+tWYVk0MuR4dZ
J9cj+4ar63c6TWN0qFrGuN//L4ODwpMQlT0qk+2Xrd5ykVv5n/0rJvtyqVx2
B+eH3gJWqRfttfzkBe8s+2YvletY8ODhb/tDRyRvXeI6bw8AVSCbFA==
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "29"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "17"], ",", 
         SubscriptBox["l", "15"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "16"], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         SubscriptBox["l", "14"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}], ",", 
         SubscriptBox["l", "13"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 29: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "29"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "29"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "29"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "29"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "29"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "29"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     SuperscriptBox["\[ScriptT]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], "-", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm]}], ")"}], "2"]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "29"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"2", " ", "\[ScriptS]", " ", "\[ScriptT]", " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "-", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptT]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], ")"}]}]}], ")"}]}]}], "+", 
       RowBox[{"\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{"\[ScriptT]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "29"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptT]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], ")"}]}]}], ")"}]}]}], "+", 
       RowBox[{"\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{"\[ScriptT]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"]}]}], ")"}], "2"],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "29"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "29"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "29"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "29"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10473, 287, 487, InheritFromParent],
Cell[11735, 342, 307, 6, 70, InheritFromParent],
Cell[12045, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12479, 364, 168, 5, 70, "Subsection"],
Cell[12650, 371, 9688, 237, 70, InheritFromParent],
Cell[22341, 610, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22715, 621, 176, 5, 70, "Subsection"],
Cell[22894, 628, 1096, 33, 70, "Text"],
Cell[23993, 663, 513, 16, 70, "Text"],
Cell[24509, 681, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27081, 767, 60, 0, 70, "Subsection"],
Cell[27144, 769, 2571, 88, 70, "Text"],
Cell[29718, 859, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30306, 882, 151, 4, 70, "Subsubsection"],
Cell[30460, 888, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30627, 899, 151, 4, 70, "Subsubsection"],
Cell[30781, 905, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30948, 916, 151, 4, 70, "Subsubsection"],
Cell[31102, 922, 537, 20, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31676, 947, 151, 4, 70, "Subsubsection"],
Cell[31830, 953, 1740, 58, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33607, 1016, 151, 4, 70, "Subsubsection"],
Cell[33761, 1022, 1430, 48, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[35228, 1075, 151, 4, 70, "Subsubsection"],
Cell[35382, 1081, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[35549, 1092, 151, 4, 70, "Subsubsection"],
Cell[35703, 1098, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[35870, 1109, 151, 4, 70, "Subsubsection"],
Cell[36024, 1115, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[36191, 1126, 151, 4, 70, "Subsubsection"],
Cell[36345, 1132, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA3.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     36352,       1141]
NotebookOptionsPosition[     34037,       1065]
NotebookOutlinePosition[     34378,       1080]
CellTagsIndexPosition[     34335,       1077]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 3: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "3"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "3"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{4.720616607652442, 0.5476134173061175}, {
    5.506612162683897, 0.0006599904994295525}, {4.7204308066804295`, 
    1.549750110527743}, {5.506456347257787, 2.096905482376119}, {
    0.7861950347479252, 0.5474539256138583}, {0.0005068217444001988, 0.}, {
    0.7858689654941344, 1.5499331617083971`}, {0., 2.0969869794643126`}, {
    1.5318438049064755`, 0.7964751455628398}, {1.532272604798686, 
    1.3010545539939196`}, {2.753935869002779, 0.7390065527244711}, {
    2.75341371185024, 1.358144522669885}, {3.9748739577793577`, 
    1.3009907282648023`}, {3.9759232997449425`, 0.7963123774574515}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.02204398077185985, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02204398077185985, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02204398077185985, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02204398077185985, 0.8}}], 
       ArrowBox[{3, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02204398077185985, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02204398077185985, 0.8}}], 
       ArrowBox[{5, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02204398077185985, 0.8}}], 
       ArrowBox[{5, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02204398077185985, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02204398077185985, 0.8}}], 
       ArrowBox[{9, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02204398077185985, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02204398077185985, 0.8}}], 
       ArrowBox[{10, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02204398077185985, 0.8}}], 
       ArrowBox[{10, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02204398077185985, 0.8}}], 
       ArrowBox[{11, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02204398077185985, 0.8}}], 
       ArrowBox[{11, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02204398077185985, 0.8}}], 
       ArrowBox[{12, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02204398077185985, 0.8}}], 
       ArrowBox[{13, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02204398077185985, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02204398077185985, 0.8}}], 
       ArrowBox[{14, 3}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{4.720616607652442, 0.5476134173061175}, {
     5.506612162683897, 0.0006599904994295525}, {4.7204308066804295`, 
     1.549750110527743}, {5.506456347257787, 2.096905482376119}, {
     0.7861950347479252, 0.5474539256138583}, {0.0005068217444001988, 0.}, {
     0.7858689654941344, 1.5499331617083971`}, {0., 2.0969869794643126`}, {
     1.5318438049064755`, 0.7964751455628398}, {1.532272604798686, 
     1.3010545539939196`}, {2.753935869002779, 0.7390065527244711}, {
     2.75341371185024, 1.358144522669885}, {3.9748739577793577`, 
     1.3009907282648023`}, {3.9759232997449425`, 0.7963123774574515}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "3"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.7677751606342149, 0.5614306994042649, 
       0.3360690528137256}, {0.001959970022743285, 0., 0.32910270775986905`}},
        0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.3848675653284791, 
         0.28071534970213247`, 0.33258588028679736`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7668290165007838, 1.647983583695639, 
       0.3468505233187337}, {0., 2.2086323066124085`, 0.352831039719681}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.3834145082503919, 
         1.9283079451540237`, 0.34984078151920733`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7668290165007838, 1.647983583695639, 
       0.3468505233187337}, {1.4592347244610901`, 1.1036195493998853`, 
       0.6632100973871822}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {1.113031870480937, 
         1.375801566547762, 0.5050303103529579},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.581500280499664, 0.5625528219913569, 
       0.3467393202182277}, {5.348179386875673, 0.002240729744293235, 
       0.35299349436396493`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {4.964839833687668, 
         0.2823967758678251, 0.3498664072910963},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.581500280499664, 0.5625528219913569, 
       0.3467393202182277}, {3.888150425463742, 1.1034405435035817`, 
       0.019554056064134184`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {4.234825352981703, 
         0.8329966827474693, 0.18314668814118093`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.581500280499664, 0.5625528219913569, 
       0.3467393202182277}, {3.8884264492012646`, 1.1062595279978849`, 
       0.6632882396673381}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {4.234963364850464, 
         0.8344061749946209, 0.5050137799427828},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.581673693328218, 1.6474148470536032`, 
       0.3358474597891194}, {5.34882388939633, 2.206839461674507, 
       0.32921778576897315`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {4.965248791362274, 
         1.9271271543640551`, 0.33253262277904627`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.888150425463742, 1.1034405435035817`, 
       0.019554056064134184`}, {4.581673693328218, 1.6474148470536032`, 
       0.3358474597891194}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {4.23491205939598, 
         1.3754276952785924`, 0.1777007579266268},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.888150425463742, 1.1034405435035817`, 
       0.019554056064134184`}, {2.6736651942982648`, 1.1048859831147058`, 
       0.}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {3.280907809881003, 
         1.1041632633091436`, 0.009777028032067092},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.8884264492012646`, 1.1062595279978849`, 
       0.6632882396673381}, {4.581673693328218, 1.6474148470536032`, 
       0.3358474597891194}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {4.235050071264741, 
         1.376837187525744, 0.49956784972822876`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.8884264492012646`, 1.1062595279978849`, 
       0.6632882396673381}, {2.6740028415485977`, 1.104999881248039, 
       0.6833353975874685}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {3.281214645374931, 
         1.105629704622962, 0.6733118186274033},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6736651942982648`, 1.1048859831147058`, 0.}, {
       2.6740028415485977`, 1.104999881248039, 0.6833353975874685}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.673834017923431, 
         1.1049429321813724`, 0.34166769879373426`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6736651942982648`, 1.1048859831147058`, 0.}, {
       1.4591346104671896`, 1.1063918843067604`, 0.019883880269852106`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.0663999023827273`, 
         1.105638933710733, 0.009941940134926053},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6740028415485977`, 1.104999881248039, 
       0.6833353975874685}, {1.4592347244610901`, 1.1036195493998853`, 
       0.6632100973871822}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {2.066618783004844, 
         1.104309715323962, 0.6732727474873254},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.4592347244610901`, 1.1036195493998853`, 
       0.6632100973871822}, {0.7677751606342149, 0.5614306994042649, 
       0.3360690528137256}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {1.1135049425476526`, 
         0.832525124402075, 0.49963957510045387`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.4591346104671896`, 1.1063918843067604`, 
       0.019883880269852106`}, {0.7677751606342149, 0.5614306994042649, 
       0.3360690528137256}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {1.1134548855507023`, 
         0.8339112918555127, 0.17797646654178886`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.4591346104671896`, 1.1063918843067604`, 
       0.019883880269852106`}, {0.7668290165007838, 1.647983583695639, 
       0.3468505233187337}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {1.1129818134839868`, 
         1.3771877340011995`, 0.1833672017942929},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.7677751606342149, 0.5614306994042649, 0.3360690528137256}, 
      0.06], {}, 
     SphereBox[{0.7668290165007838, 1.647983583695639, 0.3468505233187337}, 
      0.06], {}, {}, {}, 
     SphereBox[{4.581673693328218, 1.6474148470536032`, 0.3358474597891194}, 
      0.06], {}, 
     SphereBox[{3.888150425463742, 1.1034405435035817`, 
      0.019554056064134184`}, 0.06], 
     SphereBox[{3.8884264492012646`, 1.1062595279978849`, 0.6632882396673381},
       0.06], SphereBox[{2.6736651942982648`, 1.1048859831147058`, 0.}, 0.06],
      SphereBox[{2.6740028415485977`, 1.104999881248039, 0.6833353975874685}, 
      0.06], SphereBox[{1.4592347244610901`, 1.1036195493998853`, 
      0.6632100973871822}, 0.06], 
     SphereBox[{1.4591346104671896`, 1.1063918843067604`, 
      0.019883880269852106`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIP4Vs9ls7sQX9jd15jbbfn9o/1Ls0FH1pqv2DBqH
n0TxJdgzQMG+RdvOsghctV9zJZ/xbucLezHRoxwqcb/sb3lM6DxjdA2ubmKA
Xpb7akaHAlb1JSemXLPvLrQ9XxIs5JBgNv1YHsMj+6lHVeR+GVyzfyQmr9yZ
IurAsEtwvlp0kn373Hq2ounX7NXUj7ssAqqXW7Jh9fnoX/bXvfgj2uqu2juJ
fhEzShV1SAmYXTR7OaPD3ZcnKp8LXrXfEGM1550Uv0PLrTLXjcs/2iucMar9
xTrF3u1IY3C9NL/DfKtbBrabP9ozaKk5rbB8ah+7/fzkVcmsDolTt7yZs/Yj
3N1/nvLNik5hdRDfyhAtsu6jfdFpKaNHd5/az/u+uokt8rt9WOK/HzkrgOZ/
vZLIAjTHdWNbx9yI7/bNLb9+Hgean8DxYm5BzBR7AEJBk1w=
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "3"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         SubscriptBox["l", "8"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "17"], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "10"], ",", 
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "13"], ",", 
         SubscriptBox["l", "15"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 3: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "3"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "3"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "3"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "3"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    SuperscriptBox["\[ScriptS]", "6"],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "3"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "3"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "3"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "3"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["l", "11", "2"],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["l", "13", "2"],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"-", 
       SuperscriptBox["\[ScriptS]", "4"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "3"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "3"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "3"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "3"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 141, 5, 76, "Title"],
Cell[782, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[978, 41, 167, 5, 36, "Subsection"],
Cell[1148, 48, 105, 3, 26, "Text"],
Cell[1256, 53, 10463, 287, 228, InheritFromParent],
Cell[11722, 342, 307, 6, 56, InheritFromParent],
Cell[12032, 350, 397, 9, 41, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12466, 364, 167, 5, 36, "Subsection"],
Cell[12636, 371, 9587, 234, 337, InheritFromParent],
Cell[22226, 607, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22600, 618, 175, 5, 70, "Subsection"],
Cell[22778, 625, 1096, 33, 70, "Text"],
Cell[23877, 660, 513, 16, 70, "Text"],
Cell[24393, 678, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[26965, 764, 59, 0, 70, "Subsection"],
Cell[27027, 766, 2571, 88, 70, "Text"],
Cell[29601, 856, 560, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30186, 879, 150, 4, 70, "Subsubsection"],
Cell[30339, 885, 165, 7, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30541, 897, 150, 4, 70, "Subsubsection"],
Cell[30694, 903, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30861, 914, 150, 4, 70, "Subsubsection"],
Cell[31014, 920, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31181, 931, 150, 4, 70, "Subsubsection"],
Cell[31334, 937, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31501, 948, 150, 4, 70, "Subsubsection"],
Cell[31654, 954, 1063, 38, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32754, 997, 150, 4, 70, "Subsubsection"],
Cell[32907, 1003, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33074, 1014, 150, 4, 70, "Subsubsection"],
Cell[33227, 1020, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33394, 1031, 150, 4, 70, "Subsubsection"],
Cell[33547, 1037, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33714, 1048, 150, 4, 70, "Subsubsection"],
Cell[33867, 1054, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA30.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     41212,       1293]
NotebookOptionsPosition[     38891,       1217]
NotebookOutlinePosition[     39232,       1232]
CellTagsIndexPosition[     39189,       1229]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 30: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "30"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "30"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.9600621744768663, 2.7384865535256195`}, {0., 
    2.8805373356623365`}, {2.6013160535235613`, 3.6663832448176206`}, {
    2.600672895914452, 4.6423182942409875`}, {2.6006442516852597`, 
    0.9704128810434982}, {2.60153653588346, 0.}, {4.242726792610046, 
    2.738024827946922}, {5.202226887867999, 2.8813805242923434`}, {
    3.2534507756718387`, 1.7986736645927177`}, {1.9492840414448884`, 
    1.7988476473849124`}, {3.2045764067510514`, 2.3749211631931813`}, {
    3.440619012659778, 2.9184660918786633`}, {1.7612450958326713`, 
    2.918063711853943}, {1.9989706556492979`, 2.3751043488393346`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.022640830459505122`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022640830459505122`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022640830459505122`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022640830459505122`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022640830459505122`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022640830459505122`, 0.8}}], 
       ArrowBox[{7, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022640830459505122`, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022640830459505122`, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022640830459505122`, 0.8}}], 
       ArrowBox[{9, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022640830459505122`, 0.8}}], 
       ArrowBox[{10, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022640830459505122`, 0.8}}], 
       ArrowBox[{10, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022640830459505122`, 0.8}}], 
       ArrowBox[{10, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022640830459505122`, 0.8}}], 
       ArrowBox[{11, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022640830459505122`, 0.8}}], 
       ArrowBox[{11, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022640830459505122`, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022640830459505122`, 0.8}}], 
       ArrowBox[{13, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022640830459505122`, 0.8}}], 
       ArrowBox[{13, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022640830459505122`, 0.8}}], 
       ArrowBox[{14, 1}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.9600621744768663, 2.7384865535256195`}, {0., 
     2.8805373356623365`}, {2.6013160535235613`, 3.6663832448176206`}, {
     2.600672895914452, 4.6423182942409875`}, {2.6006442516852597`, 
     0.9704128810434982}, {2.60153653588346, 0.}, {4.242726792610046, 
     2.738024827946922}, {5.202226887867999, 2.8813805242923434`}, {
     3.2534507756718387`, 1.7986736645927177`}, {1.9492840414448884`, 
     1.7988476473849124`}, {3.2045764067510514`, 2.3749211631931813`}, {
     3.440619012659778, 2.9184660918786633`}, {1.7612450958326713`, 
     2.918063711853943}, {1.9989706556492979`, 2.3751043488393346`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "30"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{3.817072521403852, 1.3222887499206175`, 
       1.8579168287104506`}, {4.682258403856137, 1.1004666961424436`, 
       2.2077319501062753`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {4.249665462629995, 
         1.2113777230315306`, 2.032824389408363},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.3403200963686603`, 0.727730916208087, 
       0.6317550937606181}, {2.340194837149205, 0., 0.}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {2.3402574667589326`, 
         0.3638654581040435, 0.31587754688030906`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.3392823409288837`, 3.0252645523125716`, 
       1.021733435833549}, {2.338076975179524, 3.9502158855869816`, 
       0.7541557505944587}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {2.338679658054204, 
         3.4877402189497766`, 0.8879445932140039},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8644134934390344, 1.3209114089288352`, 
       1.8588943828791442`}, {0., 1.098441185914059, 2.20826108518035}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.4322067467195172, 
         1.209676297421447, 2.0335777340297474`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8644134934390344, 1.3209114089288352`, 
       1.8588943828791442`}, {1.4941299598428128`, 1.2833193104082434`, 
       1.1069122661204363`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {1.1792717266409236`, 
         1.3021153596685393`, 1.4829033244997902`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.710313978436222, 2.235044983639358, 
       1.2554158283038754`}, {2.3392823409288837`, 3.0252645523125716`, 
       1.021733435833549}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {2.024798159682553, 
         2.6301547679759647`, 1.1385746320687122`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.710313978436222, 2.235044983639358, 
       1.2554158283038754`}, {1.7755155317360556`, 1.769090804700683, 
       1.9545034815237172`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {1.7429147550861388`, 
         2.0020678941700205`, 1.6049596549137963`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.710313978436222, 2.235044983639358, 
       1.2554158283038754`}, {1.4941299598428128`, 1.2833193104082434`, 
       1.1069122661204363`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {1.6022219691395174`, 
         1.7591821470238007`, 1.1811640472121558`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.969771394240001, 2.2356981628698955`, 
       1.2546717265038267`}, {2.3392823409288837`, 3.0252645523125716`, 
       1.021733435833549}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {2.6545268675844422`, 
         2.6304813575912336`, 1.138202581168688},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.969771394240001, 2.2356981628698955`, 
       1.2546717265038267`}, {3.1868625853037136`, 1.2839882599631356`, 
       1.1066107346240446`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {3.0783169897718574`, 
         1.7598432114165155`, 1.1806412305639356`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.969771394240001, 2.2356981628698955`, 
       1.2546717265038267`}, {2.905336763727332, 1.7694856363582891`, 
       1.953844499509298}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {2.9375540789836663`, 
         2.0025918996140923`, 1.6042581130065625`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7755155317360556`, 1.769090804700683, 
       1.9545034815237172`}, {0.8644134934390344, 1.3209114089288352`, 
       1.8588943828791442`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {1.319964512587545, 
         1.545001106814759, 1.9066989322014307`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7755155317360556`, 1.769090804700683, 
       1.9545034815237172`}, {2.905336763727332, 1.7694856363582891`, 
       1.953844499509298}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.340426147731694, 
         1.7692882205294862`, 1.9541739905165076`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.4941299598428128`, 1.2833193104082434`, 
       1.1069122661204363`}, {2.3403200963686603`, 0.727730916208087, 
       0.6317550937606181}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {1.9172250281057366`, 
         1.0055251133081653`, 0.8693336799405271},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.1868625853037136`, 1.2839882599631356`, 
       1.1066107346240446`}, {3.817072521403852, 1.3222887499206175`, 
       1.8579168287104506`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {3.501967553353783, 
         1.3031385049418764`, 1.4822637816672475`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.1868625853037136`, 1.2839882599631356`, 
       1.1066107346240446`}, {2.3403200963686603`, 0.727730916208087, 
       0.6317550937606181}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.7635913408361867`, 
         1.0058595880856114`, 0.8691829141923313},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.905336763727332, 1.7694856363582891`, 
       1.953844499509298}, {3.817072521403852, 1.3222887499206175`, 
       1.8579168287104506`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {3.361204642565592, 
         1.5458871931394533`, 1.9058806641098744`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{3.817072521403852, 1.3222887499206175`, 1.8579168287104506`}, 
      0.06], {}, 
     SphereBox[{2.3403200963686603`, 0.727730916208087, 0.6317550937606181}, 
      0.06], {}, {}, {}, 
     SphereBox[{0.8644134934390344, 1.3209114089288352`, 1.8588943828791442`},
       0.06], {}, 
     SphereBox[{1.710313978436222, 2.235044983639358, 1.2554158283038754`}, 
      0.06], SphereBox[{2.969771394240001, 2.2356981628698955`, 
      1.2546717265038267`}, 0.06], 
     SphereBox[{1.7755155317360556`, 1.769090804700683, 1.9545034815237172`}, 
      0.06], SphereBox[{1.4941299598428128`, 1.2833193104082434`, 
      1.1069122661204363`}, 0.06], 
     SphereBox[{3.1868625853037136`, 1.2839882599631356`, 
      1.1066107346240446`}, 0.06], 
     SphereBox[{2.905336763727332, 1.7694856363582891`, 1.953844499509298}, 
      0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIA6Syw+M7eRzOFLYYy+h8dV+/l/5/2y7/trfe5f/
aeEuIYd1vinfm2Z/tK8ITojLX8no0D5TYd/PHUwOX2+viZjk+dy+UyCyNMz8
ib3/dDmhHUBxBjTw2ejzipvbmBwuFZ5/tteYw0FH45AGa+QH+zOZ9ZsTtzA5
3HjkepJrFr/DpelzbLmVXtgrhE2scVv52n63cQpDidJX+2Mfgzg59v21h5kn
5LlQwHzyR/sIjvUnW1YxOgSkbzEoiv1tr96/zjn+IaNDilL4Cz2xL/apt80a
xQ+xOyixv9q+9RGjw+fTHCuVhL/YP+lK/dmU8ceeveGuhpHfH3s2hsDCpa7/
7Sf9Er/45fl3+/JSjyuVHV/sr5S8WPRy60f7fWeXnt9Yx+lQepXfzbz7iz3f
Oc3StVs+2sfMajBWtGN3uJOxTvuC/x/7glO6xZ+c/tsDAN3TlUw=
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "30"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}], ",", 
         SubscriptBox["l", "13"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "17"], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         SubscriptBox["l", "14"], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "15"]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 30: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "30"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "30"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "30"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "30"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "30"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "30"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", "\[ScriptT]", " ", "\[ScriptU]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "7"}]],
           TraditionalForm]}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm]}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ScriptS]", "2"], "-", 
       SuperscriptBox["\[ScriptT]", "2"], "-", 
       SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "30"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ScriptS]", "2"], "-", 
       SuperscriptBox["\[ScriptT]", "2"], "-", 
       SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "30"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}]}], ")"}], "2"], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "30"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "30"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "30"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "30"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10509, 287, 522, InheritFromParent],
Cell[11771, 342, 307, 6, 70, InheritFromParent],
Cell[12081, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12515, 364, 168, 5, 70, "Subsection"],
Cell[12686, 371, 9638, 235, 70, InheritFromParent],
Cell[22327, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22701, 619, 176, 5, 70, "Subsection"],
Cell[22880, 626, 1096, 33, 70, "Text"],
Cell[23979, 661, 513, 16, 70, "Text"],
Cell[24495, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27067, 765, 60, 0, 70, "Subsection"],
Cell[27130, 767, 2571, 88, 70, "Text"],
Cell[29704, 857, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30292, 880, 151, 4, 70, "Subsubsection"],
Cell[30446, 886, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30613, 897, 151, 4, 70, "Subsubsection"],
Cell[30767, 903, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30934, 914, 151, 4, 70, "Subsubsection"],
Cell[31088, 920, 1101, 37, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32226, 962, 151, 4, 70, "Subsubsection"],
Cell[32380, 968, 2660, 88, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[35077, 1061, 151, 4, 70, "Subsubsection"],
Cell[35231, 1067, 2336, 77, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[37604, 1149, 151, 4, 70, "Subsubsection"],
Cell[37758, 1155, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[37925, 1166, 151, 4, 70, "Subsubsection"],
Cell[38079, 1172, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[38246, 1183, 151, 4, 70, "Subsubsection"],
Cell[38400, 1189, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[38567, 1200, 151, 4, 70, "Subsubsection"],
Cell[38721, 1206, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA31.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     80362,       2473]
NotebookOptionsPosition[     78033,       2397]
NotebookOutlinePosition[     78374,       2412]
CellTagsIndexPosition[     78331,       2409]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 31: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "31"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "31"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{1.5700161494562108`, 0.8067534760180318}, {
    0.999840951716056, 0.003025310841919149}, {0.8008009968278529, 
    2.4747504529391895`}, {0., 2.9992822382667206`}, {3.145166295941889, 
    0.8053886061367831}, {3.713445624091934, 0.}, {3.917081662107501, 
    2.4735910955669067`}, {4.7193058722535515`, 2.9973252337919987`}, {
    3.5459047364669987`, 1.5833435551716735`}, {2.0772143634971254`, 
    1.4607615992522378`}, {2.882477443372041, 2.367459669081097}, {
    1.1720157584081752`, 1.5844898012089832`}, {1.8365337412767495`, 
    2.3677178052080423`}, {2.640324174115949, 1.4620041394977796`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.023691458415078522`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023691458415078522`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023691458415078522`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023691458415078522`, 0.8}}], 
       ArrowBox[{3, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023691458415078522`, 0.8}}], 
       ArrowBox[{3, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023691458415078522`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023691458415078522`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023691458415078522`, 0.8}}], 
       ArrowBox[{7, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023691458415078522`, 0.8}}], 
       ArrowBox[{7, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023691458415078522`, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023691458415078522`, 0.8}}], 
       ArrowBox[{9, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023691458415078522`, 0.8}}], 
       ArrowBox[{10, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023691458415078522`, 0.8}}], 
       ArrowBox[{10, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023691458415078522`, 0.8}}], 
       ArrowBox[{11, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023691458415078522`, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023691458415078522`, 0.8}}], 
       ArrowBox[{12, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023691458415078522`, 0.8}}], 
       ArrowBox[{13, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023691458415078522`, 0.8}}], 
       ArrowBox[{14, 1}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{1.5700161494562108`, 0.8067534760180318}, {
     0.999840951716056, 0.003025310841919149}, {0.8008009968278529, 
     2.4747504529391895`}, {0., 2.9992822382667206`}, {3.145166295941889, 
     0.8053886061367831}, {3.713445624091934, 0.}, {3.917081662107501, 
     2.4735910955669067`}, {4.7193058722535515`, 2.9973252337919987`}, {
     3.5459047364669987`, 1.5833435551716735`}, {2.0772143634971254`, 
     1.4607615992522378`}, {2.882477443372041, 2.367459669081097}, {
     1.1720157584081752`, 1.5844898012089832`}, {1.8365337412767495`, 
     2.3677178052080423`}, {2.640324174115949, 1.4620041394977796`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "31"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{1.6014086935774325`, 0.7037133188986443, 
       0.48436306565672704`}, {1.15858854787343, 0., 0.}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {1.3799986207254311`, 
         0.35185665944932215`, 0.24218153282836352`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8261829476510101, 1.9889774686506854`, 
       1.6464410233598878`}, {0., 2.2554717708843333`, 2.047108834271379}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.41309147382550504`, 
         2.1222246197675094`, 1.8467749288156332`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8261829476510101, 1.9889774686506854`, 
       1.6464410233598878`}, {1.2724663803754441`, 1.614845799410767, 
       0.8854728809589442}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {1.049324664013227, 
         1.8019116340307262`, 1.265956952159416},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8261829476510101, 1.9889774686506854`, 
       1.6464410233598878`}, {1.850604285605948, 1.8769464995523863`, 
       1.63592360066975}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {1.3383936166284789`, 
         1.932961984101536, 1.641182312014819},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.058141181945167, 2.4726099500493577`, 
       0.48627484979186597`}, {3.5025800142437227`, 3.1770300777488845`, 
       0.0032390541034612585`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {3.280360598094445, 
         2.824820013899121, 0.24475695194766361`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.831234000208129, 1.1843923797105522`, 
       1.6462292912747045`}, {4.657174241037378, 0.9171411893983805, 
       2.0469985328661817`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {4.244204120622753, 
         1.0507667845544664`, 1.8466139120704432`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.831234000208129, 1.1843923797105522`, 
       1.6462292912747045`}, {3.3867987950377962`, 1.560754815006602, 
       0.8863026693558098}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {3.6090163976229626`, 
         1.372573597358577, 1.2662659803152572`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.831234000208129, 1.1843923797105522`, 
       1.6462292912747045`}, {2.8082913858863554`, 1.2968644751344456`, 
       1.6359289587350387`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {3.319762693047242, 
         1.2406284274224988`, 1.6410791250048717`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.3867987950377962`, 1.560754815006602, 
       0.8863026693558098}, {3.058141181945167, 2.4726099500493577`, 
       0.48627484979186597`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {3.222469988491482, 
         2.01668238252798, 0.6862887595738378},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.3867987950377962`, 1.560754815006602, 
       0.8863026693558098}, {2.604805756973557, 0.9493102568057451, 
       0.8645973456935818}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.9958022760056764`, 
         1.2550325359061736`, 0.8754500075246958},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.0541551845530392`, 2.2263296995040274`, 
       0.8648343728106447}, {3.058141181945167, 2.4726099500493577`, 
       0.48627484979186597`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {2.5561481832491033`, 
         2.3494698247766923`, 0.6755546113012554},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.0541551845530392`, 2.2263296995040274`, 
       0.8648343728106447}, {1.2724663803754441`, 1.614845799410767, 
       0.8854728809589442}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {1.6633107824642417`, 
         1.9205877494573973`, 0.8751536268847944},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8082913858863554`, 1.2968644751344456`, 
       1.6359289587350387`}, {2.604805756973557, 0.9493102568057451, 
       0.8645973456935818}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {2.7065485714299564`, 
         1.1230873659700953`, 1.2502631522143104`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8082913858863554`, 1.2968644751344456`, 
       1.6359289587350387`}, {1.850604285605948, 1.8769464995523863`, 
       1.63592360066975}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.3294478357461514`, 
         1.586905487343416, 1.6359262797023943`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.2724663803754441`, 1.614845799410767, 
       0.8854728809589442}, {1.6014086935774325`, 0.7037133188986443, 
       0.48436306565672704`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {1.4369375369764383`, 
         1.1592795591547056`, 0.6849179733078357},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.850604285605948, 1.8769464995523863`, 
       1.63592360066975}, {2.0541551845530392`, 2.2263296995040274`, 
       0.8648343728106447}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {1.9523797350794936`, 
         2.0516380995282066`, 1.2503789867401973`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.604805756973557, 0.9493102568057451, 
       0.8645973456935818}, {1.6014086935774325`, 0.7037133188986443, 
       0.48436306565672704`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.1031072252754948`, 
         0.8265117878521947, 0.6744802056751544},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{1.6014086935774325`, 0.7037133188986443, 
      0.48436306565672704`}, 0.06], {}, 
     SphereBox[{0.8261829476510101, 1.9889774686506854`, 1.6464410233598878`},
       0.06], {}, {}, {}, 
     SphereBox[{3.831234000208129, 1.1843923797105522`, 1.6462292912747045`}, 
      0.06], {}, 
     SphereBox[{3.3867987950377962`, 1.560754815006602, 0.8863026693558098}, 
      0.06], SphereBox[{2.0541551845530392`, 2.2263296995040274`, 
      0.8648343728106447}, 0.06], 
     SphereBox[{2.8082913858863554`, 1.2968644751344456`, 
      1.6359289587350387`}, 0.06], 
     SphereBox[{1.2724663803754441`, 1.614845799410767, 0.8854728809589442}, 
      0.06], SphereBox[{1.850604285605948, 1.8769464995523863`, 
      1.63592360066975}, 0.06], 
     SphereBox[{2.604805756973557, 0.9493102568057451, 0.8645973456935818}, 
      0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmII6Tf74jbv5P+9N7fE9fbHlm77N5xsez/+/Zq+tr
qU7p/GTPgAbUJk61EC94ZV8cd5Tz1qX/9hd/Puy6FP4Lru7cv+UnTLiZHK4k
bZlRlcDgcJ4rYqdQOYeD1fmdO58fZ3Y4563XoyB/3z4jbdlqD1Yeh+fbL+3r
y+J0YOCyeHeyI8v+yJ6PTHHL+BwWXWjPcf38yX7z/eq2L2G/7O/IHvH4tEDI
YcKvE1UWkW/tbb75HHEAmp/TV/ZdU4LbwaKoguvWjx/2tzanZ02PeWOf0Hzl
5Ys8oP13uT+1nmd0SNhaqrRzzWv7c5oJlYnlbA7C+w98+7L/i31PF+uNwzq/
7PN6+beyxnyxf3q1oyfj2k/7zqtqlqdD39in2XrYCs/5a/9lSx3vT/Z/9mqS
uyz3AdWHCk1NW3KNxeH/3PDn+xPe2dedruM9seq1PQD85Z8T
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "31"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         SubscriptBox["l", "16"], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "17"], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "15"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 31: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "31"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "31"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "31"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "31"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "31"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "31"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     SuperscriptBox["\[ScriptU]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm]}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "8"}]],
           TraditionalForm]}], ")"}], "2"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "31"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"\[ScriptS]", " ", "\[ScriptU]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", "\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm]}]}], ")"}]}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "8"}]],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{"\[ScriptS]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "3"]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "31"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], ")"}], "2"]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "8"}]],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "8"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "6"}]],
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "31"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "9", "2"],
      TraditionalForm], " ", "\[ScriptU]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "11"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "12"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "8"}]],
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "12"}]],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "8"}]],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "11"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "14"}]],
           TraditionalForm]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "31"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"10", ",", "12"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"11", ",", "14"}]],
           TraditionalForm]}], ")"}], " ", 
        SuperscriptBox["\[ScriptU]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "12"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptU]", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", "\[ScriptU]"}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm]}], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", 
             RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptS]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FractionBox["5", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "12"}]],
                TraditionalForm], "2"]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "9", "2"],
      TraditionalForm]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "31"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "31"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10511, 287, 374, InheritFromParent],
Cell[11773, 342, 307, 6, 56, InheritFromParent],
Cell[12083, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12517, 364, 168, 5, 70, "Subsection"],
Cell[12688, 371, 9638, 235, 70, InheritFromParent],
Cell[22329, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22703, 619, 176, 5, 70, "Subsection"],
Cell[22882, 626, 1096, 33, 70, "Text"],
Cell[23981, 661, 513, 16, 70, "Text"],
Cell[24497, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27069, 765, 60, 0, 70, "Subsection"],
Cell[27132, 767, 2571, 88, 70, "Text"],
Cell[29706, 857, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30294, 880, 151, 4, 70, "Subsubsection"],
Cell[30448, 886, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30615, 897, 151, 4, 70, "Subsubsection"],
Cell[30769, 903, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30936, 914, 151, 4, 70, "Subsubsection"],
Cell[31090, 920, 968, 34, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32095, 959, 151, 4, 70, "Subsubsection"],
Cell[32249, 965, 4016, 129, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[36302, 1099, 151, 4, 70, "Subsubsection"],
Cell[36456, 1105, 7452, 234, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[43945, 1344, 151, 4, 70, "Subsubsection"],
Cell[44099, 1350, 4885, 153, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[49021, 1508, 151, 4, 70, "Subsubsection"],
Cell[49175, 1514, 28176, 844, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[77388, 2363, 151, 4, 70, "Subsubsection"],
Cell[77542, 2369, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[77709, 2380, 151, 4, 70, "Subsubsection"],
Cell[77863, 2386, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA32.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    401616,      12618]
NotebookOptionsPosition[    399264,      12542]
NotebookOutlinePosition[    399605,      12557]
CellTagsIndexPosition[    399562,      12554]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 32: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "32"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "32"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{4.1793849629400555`, 2.639702576079296}, {
    4.96878382375453, 3.2424473565044396`}, {4.200195749998267, 
    1.4692387419402264`}, {5.05703603518298, 0.9646601153214246}, {
    2.5849963676435923`, 0.9561612132735999}, {2.357807590264789, 0.}, {
    0.955703429007825, 2.216395335570767}, {0., 2.364657728972802}, {
    1.9305169949079837`, 2.408850090622667}, {3.141788225378839, 
    2.1574096342928053`}, {2.356740787897479, 2.626907410163074}, {
    1.8022865917083195`, 1.750385389031566}, {3.620825845462768, 
    1.5793071322809156`}, {3.2900834899725933`, 2.8616822811113956`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.022942530292015907`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022942530292015907`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022942530292015907`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022942530292015907`, 0.8}}], 
       ArrowBox[{3, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022942530292015907`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022942530292015907`, 0.8}}], 
       ArrowBox[{5, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022942530292015907`, 0.8}}], 
       ArrowBox[{5, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022942530292015907`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022942530292015907`, 0.8}}], 
       ArrowBox[{7, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022942530292015907`, 0.8}}], 
       ArrowBox[{9, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022942530292015907`, 0.8}}], 
       ArrowBox[{9, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022942530292015907`, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022942530292015907`, 0.8}}], 
       ArrowBox[{10, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022942530292015907`, 0.8}}], 
       ArrowBox[{11, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022942530292015907`, 0.8}}], 
       ArrowBox[{12, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022942530292015907`, 0.8}}], 
       ArrowBox[{13, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022942530292015907`, 0.8}}], 
       ArrowBox[{14, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022942530292015907`, 0.8}}], 
       ArrowBox[{14, 1}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "9"],
       Annotation[#, 9, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{4.1793849629400555`, 2.639702576079296}, {
     4.96878382375453, 3.2424473565044396`}, {4.200195749998267, 
     1.4692387419402264`}, {5.05703603518298, 0.9646601153214246}, {
     2.5849963676435923`, 0.9561612132735999}, {2.357807590264789, 0.}, {
     0.955703429007825, 2.216395335570767}, {0., 2.364657728972802}, {
     1.9305169949079837`, 2.408850090622667}, {3.141788225378839, 
     2.1574096342928053`}, {2.356740787897479, 2.626907410163074}, {
     1.8022865917083195`, 1.750385389031566}, {3.620825845462768, 
     1.5793071322809156`}, {3.2900834899725933`, 2.8616822811113956`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "32"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{4.055759124259694, 1.721574694235409, 
       0.5206282051727498}, {4.8488317217677315`, 1.5384509472580827`, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {4.452295423013712, 
         1.630012820746746, 0.2603141025863749},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.731750913068558, 2.517981920373228, 
       1.8144284246700126`}, {4.327398744362137, 2.9927805002609063`, 
       2.411425924282404}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {4.029574828715347, 
         2.755381210317067, 2.112927174476208},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.731750913068558, 2.517981920373228, 
       1.8144284246700126`}, {3.576330357618735, 1.551688842984243, 
       1.404635691401878}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {3.6540406353436463`, 
         2.0348353816787355`, 1.6095320580359453`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6117389109552476`, 0.8882912368207518, 
       1.5424125196834173`}, {2.521857751931875, 0., 1.9049061442407207`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {2.566798331443561, 
         0.4441456184103759, 1.723659331962069},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6117389109552476`, 0.8882912368207518, 
       1.5424125196834173`}, {3.576330357618735, 1.551688842984243, 
       1.404635691401878}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {3.0940346342869915`, 
         1.2199900399024974`, 1.4735241055426478`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6117389109552476`, 0.8882912368207518, 
       1.5424125196834173`}, {1.7406483298311861`, 1.5026926009604455`, 
       1.1458136142805782`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {2.176193620393217, 
         1.1954919188905988`, 1.3441130669819978`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9463640663948019, 2.156086952835264, 
       1.0689471378581505`}, {0., 2.291185264267635, 1.0397795141878776`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.47318203319740093`, 
         2.2236361085514496`, 1.054363326023014},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9463640663948019, 2.156086952835264, 
       1.0689471378581505`}, {1.7406483298311861`, 1.5026926009604455`, 
       1.1458136142805782`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {1.343506198112994, 
         1.8293897768978549`, 1.1073803760693643`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.837087761177854, 2.602422895017097, 
       1.0184375439239644`}, {0.9463640663948019, 2.156086952835264, 
       1.0689471378581505`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {1.391725913786328, 
         2.3792549239261804`, 1.0436923408910574`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.837087761177854, 2.602422895017097, 
       1.0184375439239644`}, {2.898312795400334, 2.715670076321956, 
       1.2114790176405055`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {2.367700278289094, 
         2.659046485669527, 1.114958280782235},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.837087761177854, 2.602422895017097, 
       1.0184375439239644`}, {2.1991343508046963`, 2.0842785026849486`, 
       0.6471344637235306}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {2.018111055991275, 
         2.343350698851023, 0.8327860038237475},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.898312795400334, 2.715670076321956, 
       1.2114790176405055`}, {3.731750913068558, 2.517981920373228, 
       1.8144284246700126`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {3.315031854234446, 
         2.616825998347592, 1.512953721155259},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.1991343508046963`, 2.0842785026849486`, 
       0.6471344637235306}, {3.161812905230329, 2.22457226278733, 
       0.540929249691475}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.6804736280175128`, 
         2.1544253827361395`, 0.5940318567075028},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7406483298311861`, 1.5026926009604455`, 
       1.1458136142805782`}, {2.1991343508046963`, 2.0842785026849486`, 
       0.6471344637235306}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {1.9698913403179412`, 
         1.793485551822697, 0.8964740390020544},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.576330357618735, 1.551688842984243, 
       1.404635691401878}, {4.055759124259694, 1.721574694235409, 
       0.5206282051727498}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {3.8160447409392146`, 
         1.636631768609826, 0.9626319482873139},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.161812905230329, 2.22457226278733, 0.540929249691475}, {
       2.898312795400334, 2.715670076321956, 1.2114790176405055`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {3.0300628503153315`, 
         2.470121169554643, 0.8762041336659903},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.161812905230329, 2.22457226278733, 0.540929249691475}, {
       4.055759124259694, 1.721574694235409, 0.5206282051727498}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {3.6087860147450117`, 
         1.9730734785113695`, 0.5307787274321124},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{4.055759124259694, 1.721574694235409, 0.5206282051727498}, 
      0.06], {}, 
     SphereBox[{3.731750913068558, 2.517981920373228, 1.8144284246700126`}, 
      0.06], {}, 
     SphereBox[{2.6117389109552476`, 0.8882912368207518, 1.5424125196834173`},
       0.06], {}, 
     SphereBox[{0.9463640663948019, 2.156086952835264, 1.0689471378581505`}, 
      0.06], {}, {}, 
     SphereBox[{2.898312795400334, 2.715670076321956, 1.2114790176405055`}, 
      0.06], SphereBox[{2.1991343508046963`, 2.0842785026849486`, 
      0.6471344637235306}, 0.06], 
     SphereBox[{1.7406483298311861`, 1.5026926009604455`, 
      1.1458136142805782`}, 0.06], 
     SphereBox[{3.576330357618735, 1.551688842984243, 1.404635691401878}, 
      0.06], SphereBox[{3.161812905230329, 2.22457226278733, 
      0.540929249691475}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIJ4wo+a1hKWAw4vToi8mdv+2P/MpqPrPigf2P40m
q5ikCjtYTOnfWzf3hz0DFKydwmy54Bavw62E+i2XVVgcGu37JJ+x/7XfpXp+
rqO/oIPCRdXnZh/ZHd6pn1kz04vZYfKng3HXn7A4yP3L2/cw54290mb+AzvW
/rCX23j24GEdFgeYuc8yy+/WVf2zv3Quw3uuxzv7X8J6LavsGR2m8qUEZEh9
hNsfdmvGh4gQJoeFZ9lvvF/0wb7K4ZHStpS/9tbrnCUOX2RxqDzQpNXq/cGe
a2revH367A4LrJZYb9zJ6iD9rOOSedJne5ndigcuT2d0MPdVM521hsGh5PLO
0OCtT+zNUtQFNt38bd/BPzGVnfuH/dIIrhUOoZ/szwToigfP4XHI/K60bvvl
H/Z7b4S6JVd+s9/i3jAhxZvTQUL0Udeb04wOk/7Ovu3l/9AeAOqAlR0=
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "32"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         SubscriptBox["l", "9"], ",", 
         SubscriptBox["l", "15"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "8"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         SubscriptBox["l", "14"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 32: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "32"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "32"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "32"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "32"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "32"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "32"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     SuperscriptBox["\[ScriptT]", "3"]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "32"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptT]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", 
         FormBox[
          SubsuperscriptBox["l", "6", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptS]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "7"}]],
          TraditionalForm]}]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "+", 
          RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[ScriptT]", "+", 
           RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "5"}]],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "32"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "+", 
     RowBox[{
      FractionBox["11", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "-", 
     RowBox[{"3", " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "+", 
     RowBox[{"3", " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      FractionBox["15", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"2", " ", "\[ScriptS]", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ScriptU]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "7"}]],
          TraditionalForm]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptT]", "+", 
           RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm]}], "+", 
        RowBox[{"\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "10"}]],
          TraditionalForm]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["5", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["21", "8"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"5", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "4"]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "5"}]],
        TraditionalForm], "4"]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptS]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "6"}]],
        TraditionalForm], "4"]}], "+", 
     RowBox[{"2", " ", "\[ScriptS]", " ", 
      RowBox[{"(", 
       RowBox[{"\[ScriptT]", "+", 
        RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "6"}]],
        TraditionalForm], "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["\[ScriptS]", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "6"}]],
        TraditionalForm], "2"]}], "-", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{"\[ScriptT]", "+", 
        RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "5"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "6"}]],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ScriptU]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptT]", "+", 
           RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["\[ScriptU]", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "3"]}], "-", 
        RowBox[{"6", " ", "\[ScriptU]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptT]", "+", 
           RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptS]", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ScriptT]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", "\[ScriptS]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptT]", "+", 
           RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm], "3"]}], "-", 
        RowBox[{
         SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm]}], "+", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm]}], "+", 
           RowBox[{"3", " ", "\[ScriptU]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], "-", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "7"}]],
                TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "2"]}], "-", 
        RowBox[{"12", " ", "\[ScriptU]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptT]", "+", 
           RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["\[ScriptS]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ScriptT]", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm], "2"]}], "-", 
        RowBox[{"3", " ", "\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ScriptS]", "2"], " ", 
            FormBox[
             SubsuperscriptBox["l", "7", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ScriptU]", "2"], " ", 
            FormBox[
             SubsuperscriptBox["l", "8", "2"],
             TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "4"], "+", 
        RowBox[{
         SuperscriptBox["\[ScriptU]", "3"], " ", "\[ScriptT]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptS]", "2"]}], ")"}], " ", "\[ScriptU]", " ",
          "\[ScriptT]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptS]", "2"]}], ")"}], " ", 
         SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "32"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["17", "4"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FractionBox["5", "4"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FractionBox["11", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["17", "4"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"6", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"5", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["7", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"6", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "8"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "10"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "8"}]],
         TraditionalForm], "-", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "6"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "6"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "8"}]],
         TraditionalForm], "-", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptS]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm]}], "+", 
        RowBox[{"\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], ")"}]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["13", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["41", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["17", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["13", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["25", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["17", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["81", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "8"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptT]", "-", 
           RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], " ", "\[ScriptS]"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm]}], "-", 
        RowBox[{"2", " ", "\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptT]", "-", 
           RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", "\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptU]", "-", 
           RowBox[{"2", " ", "\[ScriptT]"}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ScriptT]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[ScriptT]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm]}], "-", 
        RowBox[{
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ScriptS]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], " ", 
         
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm]}], "+", 
        RowBox[{"\[ScriptU]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], " ", 
         
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ScriptU]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], " ", 
         
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "10"}]],
           TraditionalForm], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], " ", 
            SuperscriptBox["\[ScriptT]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "-", 
              RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], " ", "\[ScriptT]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[ScriptT]", "+", 
                 RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "8"}]],
                TraditionalForm]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[ScriptT]"}], "-", "\[ScriptU]"}], ")"}],
                " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "10"}]],
                TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
           RowBox[{"\[ScriptS]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ScriptU]"}], "-", 
              RowBox[{"3", " ", "\[ScriptT]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptT]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[ScriptT]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "10"}]],
           TraditionalForm], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptS]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "6"}]],
           TraditionalForm], "2"]}], "+", 
        RowBox[{"\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", "\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm]}]}], ")"}]}], "-", 
        RowBox[{"\[ScriptS]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm]}]}], ")"}]}], "+", 
        RowBox[{"\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm]}], "-", 
           RowBox[{"4", " ", "\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "-", 
              RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{"3", " ", "\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm]}]}], ")"}]}], "+", 
        RowBox[{"\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptU]", "-", 
              RowBox[{"2", " ", "\[ScriptT]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{"3", " ", "\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["19", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["21", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "6"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "6"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["27", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["5", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"13", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"5", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["11", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["51", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"9", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["21", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "8"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "5", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "10"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "5", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{"4", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "5", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[ScriptT]", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "5", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", "\[ScriptT]"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ScriptU]", " ", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm]}], "+", 
            RowBox[{"\[ScriptS]", " ", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm]}], "+", 
            RowBox[{"\[ScriptT]", " ", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm]}]}], ")"}], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "6", "2"],
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], " ", 
         SuperscriptBox["\[ScriptS]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "6"}]],
           TraditionalForm], "2"]}], "+", 
        RowBox[{"8", " ", "\[ScriptS]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "+", 
              RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "-", 
           RowBox[{"\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "8"}]],
           TraditionalForm], "2"]}], "+", 
        RowBox[{"8", " ", "\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm]}], "-", 
        RowBox[{"8", " ", "\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ScriptS]"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", "\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ScriptT]"}], "+", 
              RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["\[ScriptT]", "3"]}], "-", 
              RowBox[{"36", " ", "\[ScriptU]", " ", 
               SuperscriptBox["\[ScriptT]", "2"]}], "-", 
              RowBox[{"13", " ", 
               SuperscriptBox["\[ScriptU]", "2"], " ", "\[ScriptT]"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ScriptU]", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["\[ScriptS]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", " ", "\[ScriptT]"}], "+", 
                 RowBox[{"36", " ", "\[ScriptU]"}]}], ")"}]}]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "7", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[ScriptT]", "2"], " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm], "2"]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "5"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["7", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "7"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["9", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "-", 
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"5", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"5", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"10", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"5", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["5", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["5", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["5", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm]}], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm]}], ")"}], " ", 
         SuperscriptBox["\[ScriptT]", "3"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           SuperscriptBox["\[ScriptT]", "2"], "+", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm]}], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], "+", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "13"}]],
                TraditionalForm]}], "-", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "16"}]],
                TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
        "+", 
        RowBox[{"\[ScriptU]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           SuperscriptBox["\[ScriptT]", "2"], "+", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], "-", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "13"}]],
                TraditionalForm]}], "+", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "16"}]],
                TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ScriptU]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm], "-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "13"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "32"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"8", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"3", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"7", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"11", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"13", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"19", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"13", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"22", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"3", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"7", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"15", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"9", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"9", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"17", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"17", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"3", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"9", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"29", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"5", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"32", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"9", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"20", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"20", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"16", " ", "\[ScriptU]", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"68", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"44", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"52", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"100", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"92", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", 
             RowBox[{"5", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                RowBox[{"10", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", "\[ScriptT]"}], "+", 
                RowBox[{"11", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", "\[ScriptS]"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "13"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "13"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[ScriptT]"}], "+", 
                RowBox[{"5", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"8", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", "\[ScriptS]"}], "+", 
          RowBox[{"4", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "9"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             FormBox[
              SubsuperscriptBox["l", "8", "2"],
              TraditionalForm]}], ")"}], " ", "\[ScriptS]"}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "13"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "+", 
             RowBox[{"16", " ", "\[ScriptU]", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"39", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", "\[ScriptT]"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[ScriptU]", "3"]}], "-", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"39", " ", "\[ScriptT]"}], "+", 
                RowBox[{"16", " ", "\[ScriptU]"}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "3"], "-", 
                RowBox[{"\[ScriptU]", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptU]", "2"], " ", "\[ScriptT]"}], "-", 
                
                SuperscriptBox["\[ScriptU]", "3"], "+", 
                RowBox[{
                 SuperscriptBox["\[ScriptS]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[ScriptU]", "-", 
                   RowBox[{"2", " ", "\[ScriptT]"}]}], ")"}]}]}], ")"}], " ", 
              
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "3"], "-", 
                RowBox[{"2", " ", "\[ScriptU]", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ScriptU]", "2"], " ", "\[ScriptT]"}], "+", 
                
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptU]", "3"]}], "-", 
                RowBox[{
                 SuperscriptBox["\[ScriptS]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "-", 
                   RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}]}]}], ")"}], " ", 
              
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "32"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"17", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"13", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"18", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[ScriptT]"}], "-", 
          RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "+", 
          RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"47", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"29", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"26", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"23", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"16", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", "\[ScriptS]"}], "-", 
          RowBox[{"24", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", "\[ScriptS]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "15"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "16"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "15"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "32"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "+", 
              RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], "2"]}], "-", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"19", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10479, 287, 378, InheritFromParent],
Cell[11741, 342, 307, 6, 56, InheritFromParent],
Cell[12051, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12485, 364, 168, 5, 70, "Subsection"],
Cell[12656, 371, 9555, 234, 70, InheritFromParent],
Cell[22214, 607, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22588, 618, 176, 5, 70, "Subsection"],
Cell[22767, 625, 1096, 33, 70, "Text"],
Cell[23866, 660, 513, 16, 70, "Text"],
Cell[24382, 678, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[26954, 764, 60, 0, 70, "Subsection"],
Cell[27017, 766, 2571, 88, 70, "Text"],
Cell[29591, 856, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30179, 879, 151, 4, 70, "Subsubsection"],
Cell[30333, 885, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30500, 896, 151, 4, 70, "Subsubsection"],
Cell[30654, 902, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30821, 913, 151, 4, 70, "Subsubsection"],
Cell[30975, 919, 367, 14, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31379, 938, 151, 4, 70, "Subsubsection"],
Cell[31533, 944, 5491, 173, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[37061, 1122, 151, 4, 70, "Subsubsection"],
Cell[37215, 1128, 38990, 1223, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[76242, 2356, 151, 4, 70, "Subsubsection"],
Cell[76396, 2362, 122679, 3952, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[199112, 6319, 151, 4, 70, "Subsubsection"],
Cell[199266, 6325, 170206, 5311, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[369509, 11641, 151, 4, 70, "Subsubsection"],
Cell[369663, 11647, 27075, 807, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[396775, 12459, 151, 4, 70, "Subsubsection"],
Cell[396929, 12465, 2295, 72, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA33.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    287753,       9091]
NotebookOptionsPosition[    285410,       9015]
NotebookOutlinePosition[    285751,       9030]
CellTagsIndexPosition[    285708,       9027]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 33: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "33"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "33"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{3.6532996625239207`, 2.806790645716247}, {
    4.434265951321862, 3.3689680823716532`}, {3.107868688236071, 
    0.7994377305587219}, {3.6467393361149005`, 0.}, {0.7913486597572568, 
    2.6798969745635284`}, {0., 3.2434992592549463`}, {1.0387880602216273`, 
    1.2759416432578177`}, {0.26542924478222507`, 0.6761181877704576}, {
    1.6994166251108316`, 1.956858435346367}, {1.4341801202940383`, 
    2.3749649588686537`}, {1.9977823486871222`, 1.0628102157493937`}, {
    2.6420215025241762`, 2.1374957155158594`}, {2.5672713607730535`, 
    2.782998844291366}, {3.4330392860097865`, 1.819877607896038}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.024380558751075525`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024380558751075525`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024380558751075525`, 0.8}}], 
       ArrowBox[{1, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024380558751075525`, 0.8}}], 
       ArrowBox[{1, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024380558751075525`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024380558751075525`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024380558751075525`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024380558751075525`, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024380558751075525`, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024380558751075525`, 0.8}}], 
       ArrowBox[{10, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024380558751075525`, 0.8}}], 
       ArrowBox[{10, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024380558751075525`, 0.8}}], 
       ArrowBox[{11, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024380558751075525`, 0.8}}], 
       ArrowBox[{11, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024380558751075525`, 0.8}}], 
       ArrowBox[{12, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024380558751075525`, 0.8}}], 
       ArrowBox[{12, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024380558751075525`, 0.8}}], 
       ArrowBox[{13, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024380558751075525`, 0.8}}], 
       ArrowBox[{14, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024380558751075525`, 0.8}}], 
       ArrowBox[{14, 3}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{3.6532996625239207`, 2.806790645716247}, {
     4.434265951321862, 3.3689680823716532`}, {3.107868688236071, 
     0.7994377305587219}, {3.6467393361149005`, 0.}, {0.7913486597572568, 
     2.6798969745635284`}, {0., 3.2434992592549463`}, {1.0387880602216273`, 
     1.2759416432578177`}, {0.26542924478222507`, 0.6761181877704576}, {
     1.6994166251108316`, 1.956858435346367}, {1.4341801202940383`, 
     2.3749649588686537`}, {1.9977823486871222`, 1.0628102157493937`}, {
     2.6420215025241762`, 2.1374957155158594`}, {2.5672713607730535`, 
     2.782998844291366}, {3.4330392860097865`, 1.819877607896038}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "33"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.7826716298787673, 0.5059844821968228, 
       0.72937689073997}, {0., 0., 0.5072133499554636}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.39133581493938363`, 
         0.2529922410984114, 0.6182951203477168},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7826716298787673, 0.5059844821968228, 
       0.72937689073997}, {1.8481000810652488`, 0.554347424500552, 
       0.7142126018008689}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {1.315385855472008, 
         0.5301659533486873, 0.7217947462704195},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7826716298787673, 0.5059844821968228, 
       0.72937689073997}, {1.0438625833901096`, 1.3634588350376535`, 
       1.167368309061534}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {0.9132671066344384, 
         0.9347216586172382, 0.9483725999007521},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.3844348242759255`, 2.356107045781668, 
       1.3206709202013904`}, {0.8809550623452822, 3.1427250691022826`, 
       1.5472596432271557`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {1.1326949433106037`, 
         2.7494160574419753`, 1.433965281714273},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.549400346400728, 0.6095695626018627, 
       1.3779192862173022`}, {4.32278673328903, 0.11831674040610651`, 
       1.6755526389801991`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {3.936093539844879, 
         0.3639431515039846, 1.5267359625987507`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.258373847039591, 1.9121174704586368`, 
       0.4898295016294535}, {3.9156720476740166`, 2.422740826389618, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {3.587022947356804, 
         2.1674291484241275`, 0.24491475081472674`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.729552468527343, 1.2025886121675708`, 
       1.49768290758211}, {3.549400346400728, 0.6095695626018627, 
       1.3779192862173022`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {3.1394764074640356`, 
         0.9060790873847168, 1.4378010968997061`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.729552468527343, 1.2025886121675708`, 
       1.49768290758211}, {2.4619388896277163`, 2.0744106829015037`, 
       1.1348216310438366`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {2.5957456790775297`, 
         1.6384996475345373`, 1.3162522693129732`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.961011921432414, 0.9069120471243881, 
       0.6808590405478419}, {3.549400346400728, 0.6095695626018627, 
       1.3779192862173022`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {3.255206133916571, 
         0.7582408048631254, 1.029389163382572},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.961011921432414, 0.9069120471243881, 
       0.6808590405478419}, {3.258373847039591, 1.9121174704586368`, 
       0.4898295016294535}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {3.1096928842360025`, 
         1.4095147587915124`, 0.5853442710886476},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.4619388896277163`, 2.0744106829015037`, 
       1.1348216310438366`}, {3.258373847039591, 1.9121174704586368`, 
       0.4898295016294535}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.8601563683336537`, 
         1.9932640766800702`, 0.8123255663366451},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.4619388896277163`, 2.0744106829015037`, 
       1.1348216310438366`}, {1.3844348242759255`, 2.356107045781668, 
       1.3206709202013904`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {1.923186856951821, 
         2.215258864341586, 1.2277462756226134`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8087658543713014`, 0.9657420102793803, 
       1.3420315285922326`}, {2.729552468527343, 1.2025886121675708`, 
       1.49768290758211}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.2691591614493225`, 
         1.0841653112234755`, 1.4198572180871714`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8087658543713014`, 0.9657420102793803, 
       1.3420315285922326`}, {1.8481000810652488`, 0.554347424500552, 
       0.7142126018008689}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {1.8284329677182751`, 
         0.7600447173899662, 1.0281220651965508`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8481000810652488`, 0.554347424500552, 
       0.7142126018008689}, {2.961011921432414, 0.9069120471243881, 
       0.6808590405478419}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.4045560012488316`, 
         0.73062973581247, 0.6975358211743554},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.0438625833901096`, 1.3634588350376535`, 
       1.167368309061534}, {1.8087658543713014`, 0.9657420102793803, 
       1.3420315285922326`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {1.4263142188807056`, 
         1.164600422658517, 1.2546999188268835`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.0438625833901096`, 1.3634588350376535`, 
       1.167368309061534}, {1.3844348242759255`, 2.356107045781668, 
       1.3206709202013904`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {1.2141487038330174`, 
         1.8597829404096609`, 1.2440196146314624`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.7826716298787673, 0.5059844821968228, 0.72937689073997}, 
      0.06], {}, 
     SphereBox[{1.3844348242759255`, 2.356107045781668, 1.3206709202013904`}, 
      0.06], {}, {}, {}, 
     SphereBox[{3.258373847039591, 1.9121174704586368`, 0.4898295016294535}, 
      0.06], {}, 
     SphereBox[{2.729552468527343, 1.2025886121675708`, 1.49768290758211}, 
      0.06], SphereBox[{2.961011921432414, 0.9069120471243881, 
      0.6808590405478419}, 0.06], 
     SphereBox[{2.4619388896277163`, 2.0744106829015037`, 
      1.1348216310438366`}, 0.06], 
     SphereBox[{1.8087658543713014`, 0.9657420102793803, 1.3420315285922326`},
       0.06], SphereBox[{1.8481000810652488`, 0.554347424500552, 
      0.7142126018008689}, 0.06], 
     SphereBox[{1.0438625833901096`, 1.3634588350376535`, 1.167368309061534}, 
      0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIFY7vCt+KfdLe0aTrDg2wwf2Fd9aTfjCn9szoIF/
z4/Uils/sC8Ji1ZcqvbN3oZ/zjK/m0wOHzZsuFKu+NV+1owDq08YvLHf96KB
y1eF0+Gmz8PgyQd/2EvNc2TSSeVxaEpiYJ/R+Nh+nfdb8a/c3+yrbP7M6vAS
dJggOLeJ0Wuf/Z3wTR4C53/Z/8nc6acmyOVQsk66lmPGP/tVwe3XYiPv24f8
uHLXO5jfQcvC4ePRRGYHmLv+BJ+YJX+N1eHT5Zq+s7af7RPqbKOavn23j/m0
hkV9A7vDhTfXM3NY39rn3OB6NuPkU/t7c2xZeDcxOyxzP7MgZQaDw0k2pl1W
Gp/s/4W9Ktvy4Y992L4LJ6Ofv7PvEYrg/Vbx1V5twr/kixP/2is4Rp832/vQ
fjLbk6Qrt57Zt96e5LBy8wd76btyZrsufLW//DQmpWvtJ3sAQGGZaA==
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "33"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "13"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "10"], ",", 
         SubscriptBox["l", "8"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         SubscriptBox["l", "9"], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 33: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "33"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "33"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "33"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "33"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "33"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "33"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ScriptS]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[ScriptS]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", "\[ScriptS]"}], "+", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", "\[ScriptT]"}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "33"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", "\[ScriptS]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "7"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "9"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "14"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "16"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "10"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "7"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "17"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "9"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "14"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "16"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"20", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "10"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm], "+", 
                RowBox[{"9", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"9", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "15"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"14", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"17", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "-", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "3"]}], "+", 
       RowBox[{"8", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{"8", " ", "\[ScriptS]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ScriptT]"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "15"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "16"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "33"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"7", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"7", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"9", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"14", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "-", 
     RowBox[{
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"6", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"6", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"6", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"6", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"8", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"8", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"8", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"10", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"10", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"8", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"8", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"10", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"10", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"12", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["7", "4"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "9"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FractionBox["9", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"7", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"7", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"9", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"14", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      FractionBox["3", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "16", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"\[ScriptS]", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm]}], "+", 
        RowBox[{"\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "17"}]],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", "\[ScriptS]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"\[ScriptS]", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm]}], ")"}]}], "-", 
        RowBox[{"2", " ", "\[ScriptU]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"7", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"7", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"9", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"14", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["15", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["3", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "9"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["3", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["7", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["13", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["17", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["5", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["5", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["9", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["9", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["5", "8"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "4"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptT]", " ", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm]}], "+", 
         RowBox[{"\[ScriptS]", " ", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "7"}]],
           TraditionalForm]}]}], ")"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "6"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm]}], "+", 
        RowBox[{"\[ScriptS]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm]}], "-", 
        RowBox[{"\[ScriptU]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm]}], "-", 
        RowBox[{"\[ScriptS]", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ScriptT]"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm]}], "+", 
        RowBox[{"\[ScriptU]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm]}], "+", 
        RowBox[{"\[ScriptS]", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ScriptT]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "2"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptS]", " ", "\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "7"}]],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], "-", 
              SuperscriptBox["\[ScriptT]", "2"], "-", 
              SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptS]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ScriptU]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "7"}]],
                TraditionalForm]}], "+", 
              RowBox[{"\[ScriptT]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptS]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], ")"}]}]}], ")"}], "2"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"5", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"5", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"5", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"5", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"8", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"8", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"8", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"8", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"6", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "9"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "9"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "8"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["9", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["21", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox["\[ScriptU]", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "8"], " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "33"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "15"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "15"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "16"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"5", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"5", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"5", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"5", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"6", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"8", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"8", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"10", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"10", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "9"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "9"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "9"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["3", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["5", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["3", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "15"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "15"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "16"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "16"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "15"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "15"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "16"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "9"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptS]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "9"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "9"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["\[ScriptS]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm]}], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "16"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "16"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["5", "8"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[ScriptS]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], " ", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[ScriptT]", "2"]}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptT]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], ")"}]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "13", "2"],
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "8"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "15"}]],
             TraditionalForm], "+", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "16"}]],
             TraditionalForm], "+", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], "+", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm]}], ")"}], "2"]}], "+", 
        RowBox[{"\[ScriptS]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "+", 
              RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "13", "2"],
          TraditionalForm]}]}], ")"}]}], "-", 
     RowBox[{"\[ScriptS]", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptS]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], "+", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "13", "2"],
          TraditionalForm]}], "-", 
        RowBox[{"\[ScriptS]", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "10"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "15"}]],
             TraditionalForm], "+", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "16"}]],
             TraditionalForm], "+", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], "+", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm]}], ")"}], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptU]", " ", 
            FormBox[
             SubsuperscriptBox["l", "7", "2"],
             TraditionalForm], " ", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[ScriptT]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "9"}]],
              TraditionalForm], "2"]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "13", "2"],
          TraditionalForm]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "15"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "16"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{"32", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "15"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "-", 
        RowBox[{"8", " ", "\[ScriptS]", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "15"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", "\[ScriptT]"}], "-", 
        RowBox[{"8", " ", "\[ScriptS]", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "16"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", "\[ScriptT]"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "15"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "15"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "16"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "16"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "15"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "15"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "15"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "15"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "-", 
        RowBox[{"8", " ", "\[ScriptS]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "15"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], ")"}]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "-", 
        RowBox[{"8", " ", "\[ScriptS]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "15"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "16"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "15"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], ")"}]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{
         SuperscriptBox["\[ScriptS]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "8"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "13", "2"],
          TraditionalForm]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            FormBox[
             SubsuperscriptBox["l", "7", "2"],
             TraditionalForm], " ", 
            SuperscriptBox["\[ScriptS]", "3"]}], "+", 
           RowBox[{"8", " ", "\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], ")"}], " ", "\[ScriptS]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[ScriptT]", "2"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "9"}]],
              TraditionalForm], "2"]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "13", "2"],
          TraditionalForm]}], "-", 
        RowBox[{"8", " ", "\[ScriptS]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "10"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ScriptT]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "15"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "7", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "13", "2"],
             TraditionalForm]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "\[ScriptS]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[ScriptT]"}], "+", 
              RowBox[{"8", " ", "\[ScriptU]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "13", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"4", " ", "\[ScriptT]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "15"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "7", "2"],
             TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "16"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "15"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "16"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{"12", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "15"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{"12", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{"16", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "15"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "-", 
        RowBox[{"4", " ", "\[ScriptS]", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "15"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", "\[ScriptT]"}], "+", 
        RowBox[{"4", " ", "\[ScriptS]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "10"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm], " ", "\[ScriptT]"}], "-", 
        RowBox[{"4", " ", "\[ScriptS]", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "10"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "13", "2"],
          TraditionalForm], " ", "\[ScriptT]"}], "-", 
        RowBox[{"\[ScriptS]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "9"}]],
                TraditionalForm]}], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "13", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "15"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "7", "2"],
             TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "16"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "15"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "15"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "16"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "16"}]],
           TraditionalForm], "2"], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "15"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "15"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "15"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "15"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "8"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "15"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "15"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "16"}]],
          TraditionalForm], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "-", 
        RowBox[{"4", " ", "\[ScriptS]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "15"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "16"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "15"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], ")"}]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "7", "2"],
          TraditionalForm]}], "+", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptT]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[ScriptT]", "+", 
                 RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], ")"}]}], "+", 
              RowBox[{"3", " ", "\[ScriptT]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "10"}]],
                TraditionalForm]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}], "+", 
              SuperscriptBox["\[ScriptT]", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "13", "2"],
          TraditionalForm]}], "+", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm]}], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "15"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "7", "2"],
             TraditionalForm], " ", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ScriptT]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "\[ScriptT]"}], "+", 
                 RowBox[{"8", " ", "\[ScriptU]"}]}], ")"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "9"}]],
                TraditionalForm]}], "+", 
              RowBox[{"\[ScriptS]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[ScriptU]", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                   TraditionalForm]}], "-", 
                 RowBox[{"4", " ", "\[ScriptT]", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                   TraditionalForm]}], "-", 
                 RowBox[{"3", " ", "\[ScriptT]", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                   TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "13", "2"],
             TraditionalForm]}]}], ")"}]}]}], ")"}]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "33"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "8"]}], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "13", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ScriptS]", "2"]}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "9"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}]}]}],
          ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "9"}]],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "9"}]],
           TraditionalForm], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "9"}]],
           TraditionalForm], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "9"}]],
           TraditionalForm], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "9"}]],
           TraditionalForm], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ScriptS]", " ", "\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "33"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "33"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10515, 287, 446, InheritFromParent],
Cell[11777, 342, 307, 6, 70, InheritFromParent],
Cell[12087, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12521, 364, 168, 5, 70, "Subsection"],
Cell[12692, 371, 9610, 235, 70, InheritFromParent],
Cell[22305, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22679, 619, 176, 5, 70, "Subsection"],
Cell[22858, 626, 1096, 33, 70, "Text"],
Cell[23957, 661, 513, 16, 70, "Text"],
Cell[24473, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27045, 765, 60, 0, 70, "Subsection"],
Cell[27108, 767, 2571, 88, 70, "Text"],
Cell[29682, 857, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30270, 880, 151, 4, 70, "Subsubsection"],
Cell[30424, 886, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30591, 897, 151, 4, 70, "Subsubsection"],
Cell[30745, 903, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30912, 914, 151, 4, 70, "Subsubsection"],
Cell[31066, 920, 1485, 46, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32588, 971, 151, 4, 70, "Subsubsection"],
Cell[32742, 977, 20694, 586, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[53473, 1568, 151, 4, 70, "Subsubsection"],
Cell[53627, 1574, 132344, 4271, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[186008, 5850, 151, 4, 70, "Subsubsection"],
Cell[186162, 5856, 90166, 2852, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[276365, 8713, 151, 4, 70, "Subsubsection"],
Cell[276519, 8719, 8209, 257, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[284765, 8981, 151, 4, 70, "Subsubsection"],
Cell[284919, 8987, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[285086, 8998, 151, 4, 70, "Subsubsection"],
Cell[285240, 9004, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA34.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    247496,       7076]
NotebookOptionsPosition[    245155,       7000]
NotebookOutlinePosition[    245496,       7015]
CellTagsIndexPosition[    245453,       7012]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 34: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "34"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "34"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{4.367033241531638, 1.6201805985766091`}, {
    5.321206354913937, 1.500591682327817}, {0.9808506242170336, 
    1.9158576632588895`}, {0., 2.045012228126077}, {1.5793127971404641`, 
    0.8588641414021528}, {1.0907489130486472`, 0.}, {2.1608875054331698`, 
    3.0112576149635357`}, {2.024114916377036, 3.982298214116741}, {
    1.5507007497149863`, 2.031367722765895}, {3.071984239545567, 
    2.466263085174166}, {2.2283327995751865`, 1.7070054878048655`}, {
    3.394668424732806, 1.9488671063127956`}, {2.544028488315153, 
    1.0248697253929548`}, {3.480818409880044, 1.48879886973322}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.02240197942829683, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02240197942829683, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02240197942829683, 0.8}}], 
       ArrowBox[{1, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02240197942829683, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02240197942829683, 0.8}}], 
       ArrowBox[{3, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02240197942829683, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02240197942829683, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02240197942829683, 0.8}}], 
       ArrowBox[{7, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02240197942829683, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02240197942829683, 0.8}}], 
       ArrowBox[{10, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02240197942829683, 0.8}}], 
       ArrowBox[{10, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02240197942829683, 0.8}}], 
       ArrowBox[{10, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02240197942829683, 0.8}}], 
       ArrowBox[{11, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02240197942829683, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02240197942829683, 0.8}}], 
       ArrowBox[{12, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02240197942829683, 0.8}}], 
       ArrowBox[{13, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02240197942829683, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02240197942829683, 0.8}}], 
       ArrowBox[{14, 13}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{4.367033241531638, 1.6201805985766091`}, {
     5.321206354913937, 1.500591682327817}, {0.9808506242170336, 
     1.9158576632588895`}, {0., 2.045012228126077}, {1.5793127971404641`, 
     0.8588641414021528}, {1.0907489130486472`, 0.}, {2.1608875054331698`, 
     3.0112576149635357`}, {2.024114916377036, 3.982298214116741}, {
     1.5507007497149863`, 2.031367722765895}, {3.071984239545567, 
     2.466263085174166}, {2.2283327995751865`, 1.7070054878048655`}, {
     3.394668424732806, 1.9488671063127956`}, {2.544028488315153, 
     1.0248697253929548`}, {3.480818409880044, 1.48879886973322}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "34"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.9424026297152328, 2.263791204765051, 
       1.4758896471351437`}, {0., 2.38736730066248, 1.4758096764453499`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.4712013148576164, 
         2.3255792527137658`, 1.4758496617902468`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9424026297152328, 2.263791204765051, 
       1.4758896471351437`}, {1.832328602282138, 2.141712579622936, 
       1.8360632362011529`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {1.3873656159986854`, 
         2.2027518921939935`, 1.6559764416681482`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.8116836481570973`, 2.4800287377587664`, 
       2.2791604471571123`}, {4.416335188253253, 2.805759124362692, 
       2.9560283207076004`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {4.114009418205175, 
         2.642893931060729, 2.6175943839323565`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.8116836481570973`, 2.4800287377587664`, 
       2.2791604471571123`}, {3.830093807087391, 1.8583794353850895`, 
       1.474939168723611}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {3.8208887276222443`, 
         2.169204086571928, 1.8770498079403617`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.813141050121127, 2.485399440756716, 
       0.6742589657494762}, {4.4188916557659415`, 2.814982384693225, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {4.116016352943534, 
         2.6501909127249705`, 0.3371294828747381},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.246330795543129, 0.9287066440605216, 
       1.47296311646044}, {3.505690784302448, 0., 1.4707877442533015`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {3.3760107899227885`, 
         0.4643533220302608, 1.4718754303568709`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.246330795543129, 0.9287066440605216, 
       1.47296311646044}, {3.830093807087391, 1.8583794353850895`, 
       1.474939168723611}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {3.53821230131526, 
         1.3935430397228057`, 1.4739511425920255`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.830093807087391, 1.8583794353850895`, 
       1.474939168723611}, {3.813141050121127, 2.485399440756716, 
       0.6742589657494762}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {3.821617428604259, 
         2.171889438070903, 1.0745990672365435`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.26582702073666, 1.4418033992657344`, 
       1.4736213497677981`}, {3.246330795543129, 0.9287066440605216, 
       1.47296311646044}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {2.7560789081398944`, 
         1.185255021663128, 1.473292233114119},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.26582702073666, 1.4418033992657344`, 
       1.4736213497677981`}, {1.832328602282138, 2.141712579622936, 
       1.8360632362011529`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {2.049077811509399, 
         1.7917579894443352`, 1.6548422929844755`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.26582702073666, 1.4418033992657344`, 
       1.4736213497677981`}, {1.8321687545036989`, 2.143833626356347, 
       1.1151473650861647`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {2.0489978876201795`, 
         1.7928185128110408`, 1.2943843574269813`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.808293880892538, 2.5400048445612073`, 
       1.9253212000226712`}, {3.8116836481570973`, 2.4800287377587664`, 
       2.2791604471571123`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {3.3099887645248174`, 
         2.5100167911599867`, 2.1022408235898915`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.808293880892538, 2.5400048445612073`, 
       1.9253212000226712`}, {2.8079798450545606`, 2.5429949772055416`, 
       1.028174216269074}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.8081368629735493`, 
         2.5414999108833745`, 1.4767477081458726`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.832328602282138, 2.141712579622936, 
       1.8360632362011529`}, {2.808293880892538, 2.5400048445612073`, 
       1.9253212000226712`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.320311241587338, 
         2.3408587120920714`, 1.880692218111912},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8079798450545606`, 2.5429949772055416`, 
       1.028174216269074}, {3.813141050121127, 2.485399440756716, 
       0.6742589657494762}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {3.310560447587844, 
         2.5141972089811286`, 0.851216591009275},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8321687545036989`, 2.143833626356347, 
       1.1151473650861647`}, {0.9424026297152328, 2.263791204765051, 
       1.4758896471351437`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {1.3872856921094658`, 
         2.203812415560699, 1.2955185061106542`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8321687545036989`, 2.143833626356347, 
       1.1151473650861647`}, {2.8079798450545606`, 2.5429949772055416`, 
       1.028174216269074}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.3200742997791295`, 
         2.3434143017809443`, 1.0716607906776194`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.9424026297152328, 2.263791204765051, 1.4758896471351437`}, 
      0.06], {}, 
     SphereBox[{3.8116836481570973`, 2.4800287377587664`, 
      2.2791604471571123`}, 0.06], {}, 
     SphereBox[{3.813141050121127, 2.485399440756716, 0.6742589657494762}, 
      0.06], {}, {}, {}, 
     SphereBox[{3.830093807087391, 1.8583794353850895`, 1.474939168723611}, 
      0.06], SphereBox[{2.26582702073666, 1.4418033992657344`, 
      1.4736213497677981`}, 0.06], 
     SphereBox[{2.808293880892538, 2.5400048445612073`, 1.9253212000226712`}, 
      0.06], SphereBox[{1.832328602282138, 2.141712579622936, 
      1.8360632362011529`}, 0.06], 
     SphereBox[{2.8079798450545606`, 2.5429949772055416`, 1.028174216269074}, 
      0.06], SphereBox[{1.8321687545036989`, 2.143833626356347, 
      1.1151473650861647`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIG4J8uzX1Hhnv7VRe4KdDJPDO5P8Mru53+0ZoOCU
yH+2EElmh1/25bNfzflu/8tJ5n9wHZ+DcXOfn+R1ZgcV5u8VO6yZHHgetx0N
XiXoILX7zzXDIjaH6JfSup+WsjuEFnpJBDTyOVyMl5GSfMTsMGvH3c72yU/t
fwVrvP+4RtCheRpHjWgrmwPMvrvXt7nX/OB0uKX969+37W/tb027dtRx4nf7
5XuV5yzn5oGrYz1/bldEx3f7yuwLFhxL+BycZmsIv9n9155HLuRC5Mzv9iIr
Dr/KVGByMNn1sWCB4Hf7dq7/vz5P/m7v/sb+RFI5m0PU5Aj+d4EsDlKebrNk
z/2zl7J5eto88K99uk+5iZUSo4PxZ94bzQl/7eU3CinvK2NzWPFa/QBvBIuD
Zun0c2nFH+xZukX1JwT8tf8g32U3SY3RQcqh5PCS6x/tAXeFjIM=
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "34"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "8"], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         SubscriptBox["l", "9"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 34: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "34"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "34"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "34"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "34"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "34"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "34"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "34"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "+", 
          RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "34"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"11", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "15"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "17"}]],
              TraditionalForm], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "15"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "17"}]],
                TraditionalForm], "2"]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm]}], ")"}], "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm]}], ")"}], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], "2"]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "24"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"11", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"24", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{"16", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "13", "2"],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"14", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm], "+", 
             RowBox[{"14", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "14"}]],
             TraditionalForm], "2"]}], "-", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"13", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm], "+", 
             RowBox[{"13", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"11", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "-", 
             FormBox[
              SubsuperscriptBox["l", "13", "2"],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "9"}]],
              TraditionalForm]}], ")"}], "2"]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "14"}]],
              TraditionalForm], "+", 
             RowBox[{"13", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"13", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "14"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "16"}]],
             TraditionalForm], "2"]}], "-", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "14"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"11", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "15"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm]}], "-", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm], "2"], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "17"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm]}], ")"}], "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "24"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"11", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"24", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{"16", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "13", "2"],
              TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "34"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "5"}]],
              TraditionalForm], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "15"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"11", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "15"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "17"}]],
                TraditionalForm], "3"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "17"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "+", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "15"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "17"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "17"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "15"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "17"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm], "-", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm]}], ")"}], "2"], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm], "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}], "2"]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "17"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm], "-", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "+", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm], "2"], "+", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm], "2"], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "15"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "9"}]],
                TraditionalForm], "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "9"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "9"}]],
                TraditionalForm], "3"]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "9"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], ")"}], "2"], "-", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm], "2"]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "9"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "8"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "12"}]],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "15"}]],
                   TraditionalForm]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "17"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                 RowBox[{"6", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                   TraditionalForm]}]}], ")"}]}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"11", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
       "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "14"}]],
              TraditionalForm], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "17"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "14"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "15"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "16"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "17"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "15"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "17"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "15"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], "2"], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "15"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "17"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], "2"], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "14"}]],
              TraditionalForm], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "14"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "15"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "16"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "17"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "15"}]],
                TraditionalForm], "3"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "15"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "17"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "+", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm], "2"], "+", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm]}]}], ")"}]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "15"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "17"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm]}], ")"}], "2"], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm]}], ")"}], "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                   TraditionalForm], "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "15"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "17"}]],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "17"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "17"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "+", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm], "2"], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm]}]}], ")"}]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "8"}]],
                TraditionalForm], "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "8"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "-", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "3"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm], "3"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "9"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], ")"}], "2"], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                   TraditionalForm], "2"]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "6"}]],
              TraditionalForm], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "15"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "17"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"11", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "15"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "15"}]],
                   TraditionalForm]}], "+", 
                 RowBox[{"5", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "17"}]],
                   TraditionalForm]}], "+", 
                 RowBox[{"2", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                   TraditionalForm]}], "+", 
                 RowBox[{"6", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                   TraditionalForm]}]}], ")"}]}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"11", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm], "-", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "17"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "5"}]],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "11"}]],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "34"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "3"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
           " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
           " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "+", 
                RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "12"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ScriptT]"}], "+", 
                RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        FractionBox["67", "2"], " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        FractionBox["67", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "34"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     FormBox[
      SubsuperscriptBox["l", "8", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "9", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "13", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"27", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm]}]}], "+", 
          RowBox[{"27", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"19", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"19", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm]}]}], "-", 
          RowBox[{"35", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"15", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"18", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"11", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"11", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"15", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"35", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "-", 
             RowBox[{"11", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"11", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "-", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"18", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "34"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10449, 287, 439, InheritFromParent],
Cell[11711, 342, 307, 6, 70, InheritFromParent],
Cell[12021, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12455, 364, 168, 5, 70, "Subsection"],
Cell[12626, 371, 9593, 235, 70, InheritFromParent],
Cell[22222, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22596, 619, 176, 5, 70, "Subsection"],
Cell[22775, 626, 1096, 33, 70, "Text"],
Cell[23874, 661, 513, 16, 70, "Text"],
Cell[24390, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[26962, 765, 60, 0, 70, "Subsection"],
Cell[27025, 767, 2571, 88, 70, "Text"],
Cell[29599, 857, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30187, 880, 151, 4, 70, "Subsubsection"],
Cell[30341, 886, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30508, 897, 151, 4, 70, "Subsubsection"],
Cell[30662, 903, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30829, 914, 151, 4, 70, "Subsubsection"],
Cell[30983, 920, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31150, 931, 151, 4, 70, "Subsubsection"],
Cell[31304, 937, 3149, 98, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[34490, 1040, 151, 4, 70, "Subsubsection"],
Cell[34644, 1046, 57607, 1675, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[92288, 2726, 151, 4, 70, "Subsubsection"],
Cell[92442, 2732, 111639, 3019, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[204118, 5756, 151, 4, 70, "Subsubsection"],
Cell[204272, 5762, 31909, 950, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[236218, 6717, 151, 4, 70, "Subsubsection"],
Cell[236372, 6723, 8422, 255, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[244831, 6983, 151, 4, 70, "Subsubsection"],
Cell[244985, 6989, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA35.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    283846,       8491]
NotebookOptionsPosition[    281502,       8415]
NotebookOutlinePosition[    281843,       8430]
CellTagsIndexPosition[    281800,       8427]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 35: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "35"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "35"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{4.124425308169625, 2.723454863222022}, {
    5.065110015572669, 2.914086840105941}, {1.964265770708597, 
    3.7666703935278583`}, {1.7313467336660053`, 4.706888743167788}, {
    0.965936209124554, 2.4427902006928015`}, {0., 2.414871833216484}, {
    2.284062779436881, 0.9596795107813463}, {2.2052635344115434`, 0.}, {
    1.7486013038451116`, 1.8739327080037773`}, {1.8746781048991719`, 
    3.0007421707905877`}, {3.0027062298863623`, 1.6782273649225137`}, {
    2.3782635401388195`, 2.7275583523570504`}, {3.0493759327368957`, 
    2.653722230631625}, {3.4009801173190786`, 2.3314658835816475`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.02292544763805681, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02292544763805681, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02292544763805681, 0.8}}], 
       ArrowBox[{1, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02292544763805681, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02292544763805681, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02292544763805681, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02292544763805681, 0.8}}], 
       ArrowBox[{7, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02292544763805681, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02292544763805681, 0.8}}], 
       ArrowBox[{10, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02292544763805681, 0.8}}], 
       ArrowBox[{10, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02292544763805681, 0.8}}], 
       ArrowBox[{11, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02292544763805681, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02292544763805681, 0.8}}], 
       ArrowBox[{11, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02292544763805681, 0.8}}], 
       ArrowBox[{12, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02292544763805681, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02292544763805681, 0.8}}], 
       ArrowBox[{13, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02292544763805681, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02292544763805681, 0.8}}], 
       ArrowBox[{14, 12}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{4.124425308169625, 2.723454863222022}, {
     5.065110015572669, 2.914086840105941}, {1.964265770708597, 
     3.7666703935278583`}, {1.7313467336660053`, 4.706888743167788}, {
     0.965936209124554, 2.4427902006928015`}, {0., 2.414871833216484}, {
     2.284062779436881, 0.9596795107813463}, {2.2052635344115434`, 0.}, {
     1.7486013038451116`, 1.8739327080037773`}, {1.8746781048991719`, 
     3.0007421707905877`}, {3.0027062298863623`, 1.6782273649225137`}, {
     2.3782635401388195`, 2.7275583523570504`}, {3.0493759327368957`, 
     2.653722230631625}, {3.4009801173190786`, 2.3314658835816475`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "35"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{3.7937999097670216`, 2.758619720586768, 
       0.5723154010780402}, {4.699283573329483, 3.015369492751807, 
       0.3984880125592335}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {4.246541741548253, 
         2.8869946066692878`, 0.48540170681863687`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.7937999097670216`, 2.758619720586768, 
       0.5723154010780402}, {2.82074683258193, 2.555892284155126, 
       0.4106615584756359}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {3.3072733711744755`, 
         2.6572560023709473`, 0.49148847977683807`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.5317062541749222`, 3.517193142771799, 
       1.1696657335352758`}, {1.1506551412086594`, 4.348498261039047, 
       1.4761428207884504`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {1.3411806976917908`, 
         3.932845701905423, 1.322904277161863},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8764644873204055, 2.2413080791099897`, 
       0.3861515675839004}, {0., 2.12931223490138, 0.}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.43823224366020275`, 
         2.185310157005685, 0.1930757837919502},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.181205573210703, 0.9433281347956894, 
       1.065488734389032}, {2.186628959674519, 0., 1.250766182502673}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {2.183917266442611, 
         0.4716640673978447, 1.1581274584458525`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.181205573210703, 0.9433281347956894, 
       1.065488734389032}, {1.5532393947410164`, 1.781814732477677, 
       0.9793472940605901}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {1.8672224839758598`, 
         1.3625714336366832`, 1.0224180142248112`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.5532393947410164`, 1.781814732477677, 
       0.9793472940605901}, {0.8764644873204055, 2.2413080791099897`, 
       0.3861515675839004}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {1.214851941030711, 
         2.0115614057938336`, 0.6827494308222453},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7003522997137481`, 2.880272076665428, 
       0.4698554594545232}, {0.8764644873204055, 2.2413080791099897`, 
       0.3861515675839004}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {1.2884083935170767`, 
         2.5607900778877086`, 0.42800351351921184`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7003522997137481`, 2.880272076665428, 
       0.4698554594545232}, {1.5317062541749222`, 3.517193142771799, 
       1.1696657335352758`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {1.6160292769443352`, 
         3.1987326097186135`, 0.8197605964948995},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8273574647921533`, 1.7097073723043894`, 
       0.8435123490501516}, {2.181205573210703, 0.9433281347956894, 
       1.065488734389032}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {2.5042815190014283`, 
         1.3265177535500394`, 0.9545005417195918},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8273574647921533`, 1.7097073723043894`, 
       0.8435123490501516}, {2.82074683258193, 2.555892284155126, 
       0.4106615584756359}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {2.8240521486870414`, 
         2.132799828229758, 0.6270869537628938},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8273574647921533`, 1.7097073723043894`, 
       0.8435123490501516}, {3.076156795059429, 2.4545090253326336`, 
       1.0998100484756617`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {2.951757129925791, 
         2.0821081988185117`, 0.9716611987629067},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.042515093178336, 2.6459469969108333`, 
       1.285024098346979}, {1.5532393947410164`, 1.781814732477677, 
       0.9793472940605901}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {1.7978772439596762`, 
         2.2138808646942554`, 1.1321856962037846`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.042515093178336, 2.6459469969108333`, 
       1.285024098346979}, {1.5317062541749222`, 3.517193142771799, 
       1.1696657335352758`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {1.7871106736766291`, 
         3.081570069841316, 1.2273449159411274`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.82074683258193, 2.555892284155126, 
       0.4106615584756359}, {1.7003522997137481`, 2.880272076665428, 
       0.4698554594545232}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.260549566147839, 
         2.718082180410277, 0.44025850896507956`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.076156795059429, 2.4545090253326336`, 
       1.0998100484756617`}, {3.7937999097670216`, 2.758619720586768, 
       0.5723154010780402}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {3.4349783524132254`, 
         2.606564372959701, 0.836062724776851},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.076156795059429, 2.4545090253326336`, 
       1.0998100484756617`}, {2.042515093178336, 2.6459469969108333`, 
       1.285024098346979}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.5593359441188825`, 
         2.5502280111217335`, 1.1924170734113204`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{3.7937999097670216`, 2.758619720586768, 0.5723154010780402}, 
      0.06], {}, 
     SphereBox[{1.5317062541749222`, 3.517193142771799, 1.1696657335352758`}, 
      0.06], {}, {}, {}, 
     SphereBox[{2.181205573210703, 0.9433281347956894, 1.065488734389032}, 
      0.06], {}, 
     SphereBox[{1.5532393947410164`, 1.781814732477677, 0.9793472940605901}, 
      0.06], SphereBox[{1.7003522997137481`, 2.880272076665428, 
      0.4698554594545232}, 0.06], 
     SphereBox[{2.8273574647921533`, 1.7097073723043894`, 0.8435123490501516},
       0.06], SphereBox[{2.042515093178336, 2.6459469969108333`, 
      1.285024098346979}, 0.06], 
     SphereBox[{2.82074683258193, 2.555892284155126, 0.4106615584756359}, 
      0.06], SphereBox[{3.076156795059429, 2.4545090253326336`, 
      1.0998100484756617`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIOZSTjiyOZLPYblWgPlyQTaHJ0IhyRkBj+yFgiz+
CZwRcuA5m8pVJc/hUNZXdPdyw037Yxpnsu41/rC/GdOvYabM4/BoUk/W522f
7BuK2mNFMz/ZT29I33UnRdChSN/ivfu87/ZtG5Y4/Od+Y3/GV+Gd0TtGh+zZ
LQJbt92wZ4AC9X9xt65wMDrA+PfCw15IFzM6ZDBz1+zTf2dvFOj+ypbno/0v
v09B5nUIdQyre9KUmb/YC0SY9Are+mE/L8ZCK6Dpj/2koLdKF8Le29/Sez9n
iclv+8CHamJnuNgdFIR4F8kI3bP/Jqg9PXcem0NegYzct6jf9q6acnN4/72y
r/ExUxcKZ3CYURzq9EyL1eFX7/nc0v4v9tYPFbc/nsDmoBOTsry8iMXhisqN
LHePW/Y/9BklfszmcPgQtGfB1UXMDqx2D7IvzfhoDwB6cIkr
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "35"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "8"], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "10"], ",", 
         SubscriptBox["l", "9"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 35: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "35"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "35"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "35"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "35"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "35"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "35"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ScriptS]", "4"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"2", " ", 
          FormBox[
           SubsuperscriptBox["l", "8", "2"],
           TraditionalForm], " ", 
          SuperscriptBox["\[ScriptS]", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         FormBox[
          SubsuperscriptBox["l", "5", "2"],
          TraditionalForm], " ", "\[ScriptS]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         FormBox[
          SubsuperscriptBox["l", "10", "2"],
          TraditionalForm], " ", "\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}]}], ")"}]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "35"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "11"}]],
                TraditionalForm]}], "+", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "13"}]],
                TraditionalForm]}], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], "-", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm]}], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], ")"}]}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "15"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "9"}]],
              TraditionalForm], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "13"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "15"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "15"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "9"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "14"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "17"}]],
              TraditionalForm], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "5", "2"],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "12"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "9"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ScriptT]"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "15"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "17"}]],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "13"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "15"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "15"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "17"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "16"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "9"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "9"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "35"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"11", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"13", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"12", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"20", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"20", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"20", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"13", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"12", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", "\[ScriptS]", " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"13", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"12", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "-", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[ScriptT]"}], "+", 
                RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "9"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"14", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"20", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm]}]}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ScriptT]"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"12", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptS]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], "2"], "-", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", "\[ScriptS]"}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], ")"}], "2"]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], ")"}], "2"], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm], " ", "\[ScriptT]"}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptS]", " ", "\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "-", 
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ScriptU]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "10", "2"],
              TraditionalForm], "-", 
             FormBox[
              SubsuperscriptBox["l", "12", "2"],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptU]", "2"], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptS]", "2"], "+", 
                   SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", "\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "9"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "35"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"12", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"12", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"12", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"3", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"5", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "15"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"12", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"12", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"12", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"12", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "15"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptU]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], ")"}]}]}], ")"}], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "16"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "17"}]],
             TraditionalForm]}], " ", 
           SuperscriptBox["\[ScriptU]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"12", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"12", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"12", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"12", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
           " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"12", ",", "16"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "17"}]],
               TraditionalForm]}]}], ")"}], " ", "\[ScriptS]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "15"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", 
             RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "-", 
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", "\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptU]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "-", 
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", "\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptU]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "17"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "-", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "17"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptU]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}], "2"]}], "-", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], 
               ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"12", ",", "16"}]],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "9"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "15"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"4", " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptT]"}], "+", 
             RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"12", ",", "16"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm], " ", "\[ScriptS]"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
              " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "15"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[ScriptU]", "-", 
                   RowBox[{"2", " ", "\[ScriptT]"}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ScriptU]"}], "-", 
                   RowBox[{"5", " ", "\[ScriptT]"}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", "\[ScriptS]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "16"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "-", 
                   RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", "\[ScriptS]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "16"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                   SuperscriptBox["\[ScriptT]", "2"], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                   SuperscriptBox["\[ScriptT]", "2"], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptU]", "2"], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[ScriptS]", "2"], "+", 
                    SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}]}], ")"}], 
                 " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", "\[ScriptT]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], 
                  ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "9"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", "\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptT]", "2"], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ScriptU]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", "\[ScriptS]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], 
                  ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "9"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                   SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptT]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ScriptU]"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"\[ScriptS]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"\[ScriptT]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ScriptS]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", "\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[ScriptU]"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"\[ScriptS]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "10"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                   TraditionalForm]}], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"\[ScriptU]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], 
                  ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ScriptT]", "2"], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptS]", " ", "\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptU]", "-", 
                RowBox[{"3", " ", "\[ScriptT]"}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "9"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", "\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "9"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptS]", "2"], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", "\[ScriptU]", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[ScriptU]", "-", 
                   RowBox[{"3", " ", "\[ScriptT]"}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptS]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ScriptT]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"\[ScriptS]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[ScriptT]", "-", 
                    RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[ScriptT]", "-", 
                    RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "35"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"\[ScriptS]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm]}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"2", " ", "\[ScriptS]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm]}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", "\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm]}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}]}], "+", 
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{"\[ScriptS]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm], "+", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm], " ", "\[ScriptS]"}]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}]}]}],
          ")"}]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "35"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "35"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10465, 287, 543, InheritFromParent],
Cell[11727, 342, 307, 6, 70, InheritFromParent],
Cell[12037, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12471, 364, 168, 5, 70, "Subsection"],
Cell[12642, 371, 9572, 233, 70, InheritFromParent],
Cell[22217, 606, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22591, 617, 176, 5, 70, "Subsection"],
Cell[22770, 624, 1096, 33, 70, "Text"],
Cell[23869, 659, 513, 16, 70, "Text"],
Cell[24385, 677, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[26957, 763, 60, 0, 70, "Subsection"],
Cell[27020, 765, 2571, 88, 70, "Text"],
Cell[29594, 855, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30182, 878, 151, 4, 70, "Subsubsection"],
Cell[30336, 884, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30503, 895, 151, 4, 70, "Subsubsection"],
Cell[30657, 901, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30824, 912, 151, 4, 70, "Subsubsection"],
Cell[30978, 918, 1343, 43, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32358, 966, 151, 4, 70, "Subsubsection"],
Cell[32512, 972, 20865, 615, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[53414, 1592, 151, 4, 70, "Subsubsection"],
Cell[53568, 1598, 98602, 2924, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[152207, 4527, 151, 4, 70, "Subsubsection"],
Cell[152361, 4533, 115902, 3482, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[268300, 8020, 151, 4, 70, "Subsubsection"],
Cell[268454, 8026, 12366, 350, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[280857, 8381, 151, 4, 70, "Subsubsection"],
Cell[281011, 8387, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[281178, 8398, 151, 4, 70, "Subsubsection"],
Cell[281332, 8404, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA36.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    558542,      16078]
NotebookOptionsPosition[    556176,      16002]
NotebookOutlinePosition[    556517,      16017]
CellTagsIndexPosition[    556474,      16014]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 36: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "36"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "36"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{3.7961446162306203`, 3.017325851320793}, {
    4.452860612097274, 3.716064277333736}, {3.9110316299198713`, 
    1.2716667139462414`}, {4.7032042166359656`, 0.7301198256379808}, {
    0.8794300382213114, 2.5895129600164264`}, {0., 2.956647885997992}, {
    1.9125137556871494`, 0.8706805160387994}, {1.5040633342687353`, 0.}, {
    1.8708409299314395`, 2.7364835512149766`}, {1.463830955520159, 
    1.78280914532881}, {2.9167682741592853`, 1.3867295849542212`}, {
    3.491680272916786, 2.1553507607192297`}, {2.9031475596110523`, 
    2.53139817482914}, {2.32667407819079, 2.187705498558728}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.023728925648275584`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023728925648275584`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023728925648275584`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023728925648275584`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023728925648275584`, 0.8}}], 
       ArrowBox[{5, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023728925648275584`, 0.8}}], 
       ArrowBox[{5, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023728925648275584`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023728925648275584`, 0.8}}], 
       ArrowBox[{9, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023728925648275584`, 0.8}}], 
       ArrowBox[{10, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023728925648275584`, 0.8}}], 
       ArrowBox[{10, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023728925648275584`, 0.8}}], 
       ArrowBox[{11, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023728925648275584`, 0.8}}], 
       ArrowBox[{11, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023728925648275584`, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023728925648275584`, 0.8}}], 
       ArrowBox[{12, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023728925648275584`, 0.8}}], 
       ArrowBox[{13, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023728925648275584`, 0.8}}], 
       ArrowBox[{13, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023728925648275584`, 0.8}}], 
       ArrowBox[{14, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023728925648275584`, 0.8}}], 
       ArrowBox[{14, 9}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "12"],
       Annotation[#, 12, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{3.7961446162306203`, 3.017325851320793}, {
     4.452860612097274, 3.716064277333736}, {3.9110316299198713`, 
     1.2716667139462414`}, {4.7032042166359656`, 0.7301198256379808}, {
     0.8794300382213114, 2.5895129600164264`}, {0., 2.956647885997992}, {
     1.9125137556871494`, 0.8706805160387994}, {1.5040633342687353`, 0.}, {
     1.8708409299314395`, 2.7364835512149766`}, {1.463830955520159, 
     1.78280914532881}, {2.9167682741592853`, 1.3867295849542212`}, {
     3.491680272916786, 2.1553507607192297`}, {2.9031475596110523`, 
     2.53139817482914}, {2.32667407819079, 2.187705498558728}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "36"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.8885562262932627, 2.9362908865995823`, 
       0.46914443133173933`}, {0.22957284636570874`, 3.623726213692649, 
       0.5909333934451844}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.5590645363294857, 
         3.280008550146116, 0.5300389123884619},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7853889855648499, 1.256367339986578, 
       0.18508977417559605`}, {0., 0.7177617110807615, 0.05904107249015017}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.39269449278242496`, 
         0.9870645255336697, 0.12206542333287311`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.7577252845702116`, 2.544228078272643, 
       0.2524777079461603}, {4.634517218947306, 2.9129581830520133`, 
       0.206336424447182}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {4.196121251758759, 
         2.728593130662328, 0.22940706619667117`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.7577252845702116`, 2.544228078272643, 
       0.2524777079461603}, {2.7674283719607815`, 2.6602126251554576`, 
       0.3700529712795108}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {3.2625768282654963`, 
         2.6022203517140503`, 0.31126533961283553`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.7577252845702116`, 2.544228078272643, 
       0.2524777079461603}, {3.1674123591063044`, 1.7551923758064591`, 
       0.20860494802994223`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {3.462568821838258, 
         2.149710227039551, 0.23054132798805127`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.751552403496384, 0.8525981234810547, 
       0.48944458607022495`}, {3.1671154212156205`, 0., 0.6406290276821336}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {2.9593339123560023`, 
         0.42629906174052734`, 0.5650368068761793},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.7674283719607815`, 2.6602126251554576`, 
       0.3700529712795108}, {1.7648240655674732`, 2.427959928205024, 
       0.6063524251652097}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.2661262187641276`, 
         2.5440862766802406`, 0.4882026982223603},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.1674123591063044`, 1.7551923758064591`, 
       0.20860494802994223`}, {2.751552403496384, 0.8525981234810547, 
       0.48944458607022495`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {2.9594823813013442`, 
         1.303895249643757, 0.34902476705008356`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.1674123591063044`, 1.7551923758064591`, 
       0.20860494802994223`}, {2.3204701012559443`, 2.1939079364201706`, 0.}},
        0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {2.7439412301811243`, 
         1.974550156113315, 0.10430247401497111`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7444186341236854`, 1.3353470298811294`, 
       0.5139651655353126}, {2.751552403496384, 0.8525981234810547, 
       0.48944458607022495`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.247985518810035, 
         1.0939725766810922`, 0.5017048758027688},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7444186341236854`, 1.3353470298811294`, 
       0.5139651655353126}, {0.7853889855648499, 1.256367339986578, 
       0.18508977417559605`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {1.2649038098442675`, 
         1.2958571849338538`, 0.3495274698554543},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.194779648698562, 2.1524632598376052`, 
       0.06855111104452716}, {0.7853889855648499, 1.256367339986578, 
       0.18508977417559605`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {0.990084317131706, 
         1.7044152999120916`, 0.1268204426100616},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.194779648698562, 2.1524632598376052`, 
       0.06855111104452716}, {0.8885562262932627, 2.9362908865995823`, 
       0.46914443133173933`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {1.0416679374959124`, 
         2.5443770732185937`, 0.26884777118813324`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7648240655674732`, 2.427959928205024, 
       0.6063524251652097}, {1.7444186341236854`, 1.3353470298811294`, 
       0.5139651655353126}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {1.7546213498455794`, 
         1.8816534790430768`, 0.5601587953502611},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7648240655674732`, 2.427959928205024, 
       0.6063524251652097}, {0.8885562262932627, 2.9362908865995823`, 
       0.46914443133173933`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {1.326690145930368, 
         2.682125407402303, 0.5377484282484746},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.3204701012559443`, 2.1939079364201706`, 0.}, {
       1.194779648698562, 2.1524632598376052`, 0.06855111104452716}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {1.7576248749772532`, 
         2.173185598128888, 0.03427555552226358},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.3204701012559443`, 2.1939079364201706`, 0.}, {
       2.7674283719607815`, 2.6602126251554576`, 0.3700529712795108}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {2.5439492366083627`, 
         2.4270602807878143`, 0.1850264856397554},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.8885562262932627, 2.9362908865995823`, 
      0.46914443133173933`}, 0.06], {}, 
     SphereBox[{0.7853889855648499, 1.256367339986578, 0.18508977417559605`}, 
      0.06], {}, {}, {}, 
     SphereBox[{2.751552403496384, 0.8525981234810547, 0.48944458607022495`}, 
      0.06], {}, 
     SphereBox[{2.7674283719607815`, 2.6602126251554576`, 0.3700529712795108},
       0.06], SphereBox[{3.1674123591063044`, 1.7551923758064591`, 
      0.20860494802994223`}, 0.06], 
     SphereBox[{1.7444186341236854`, 1.3353470298811294`, 0.5139651655353126},
       0.06], SphereBox[{1.194779648698562, 2.1524632598376052`, 
      0.06855111104452716}, 0.06], 
     SphereBox[{1.7648240655674732`, 2.427959928205024, 0.6063524251652097}, 
      0.06], SphereBox[{2.3204701012559443`, 2.1939079364201706`, 0.}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIJ5wbFI5b/4b+/bn3cJttewOl55lxZax3bMviJ0x
d0nSWXuFfd7aKX95HNoO31N9++KR/Z/yLyIvFF/avxO+sFhE6ou9rUNJP+vG
4/YMUGBnlpvx/Psz+4hJ75YttFpnP2eZitslfj6HVd91HaZEsTgEOS1zmqFx
wX5u04GH+zqFHJqmi7Hu9WV38N5ck2idecre6JfgC11mNoeYXPk71R6v7f35
ZiTxB9+3F7JSm+MQxukAs+dGVkQRR8MT+7UHamo2KrM59Ezv7pP1YHUI3xG9
4tO66/YRZVVed4DqD+Yfmeki+sf+jPNJpYmbT9m/bmxsVn75214z/dGNKbFf
7SfZaAinFz2wl0i+6HxR9rP90gNhK+wsGB0eZHOdmdCz0X7O0zMaO2z+2N+U
sXUsy2F2SHtVa2yb/th+y+uHC4ImMDmYP1g1S76XEe4uAGeZkLY=
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "36"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "10"], ",", 
         SubscriptBox["l", "9"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         SubscriptBox["l", "13"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 36: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "36"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "36"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "36"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "36"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     SuperscriptBox["\[ScriptT]", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[ScriptT]", "+", 
        RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], "2"]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "36"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["\[ScriptT]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"\[ScriptT]", "+", 
       RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[ScriptS]", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}]}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "+", 
          RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}]}], "-", 
       RowBox[{"\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "36"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[ScriptT]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], "+", 
              SuperscriptBox["\[ScriptT]", "2"], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[ScriptT]", "2"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "\[ScriptT]", " ", "\[ScriptU]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
       RowBox[{"2", " ", "\[ScriptT]", " ", "\[ScriptU]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
       RowBox[{"2", " ", "\[ScriptT]", " ", "\[ScriptU]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
       RowBox[{"2", " ", "\[ScriptT]", " ", "\[ScriptU]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
       RowBox[{"4", " ", "\[ScriptT]", " ", "\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{"4", " ", "\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptT]"}], "+", 
             RowBox[{"5", " ", "\[ScriptU]"}]}], ")"}]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"8", " ", "\[ScriptS]", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptT]"}], "+", 
          RowBox[{"5", " ", "\[ScriptU]"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "4"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "4"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "4"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"10", " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{"9", " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "5"]}], "-", 
       RowBox[{"16", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "5"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "5"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "36"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"28", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"24", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"32", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"48", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"14", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"14", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "9"}]],
           TraditionalForm], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "3"], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", "\[ScriptS]", " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "+", 
          RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm]}], ")"}], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "-", 
                RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
       "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}]}], ")"}], " ", "\[ScriptS]"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "-", 
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptT]", "2"], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}]}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "-", 
                   RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        "\[ScriptT]"}], "+", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"10", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"11", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"11", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"24", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"30", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"18", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"18", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "-", 
                   RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"6", " ", "\[ScriptU]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", "\[ScriptS]"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "7"}]],
                TraditionalForm], "2"]}]}], ")"}]}]}], ")"}], " ", 
        "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "+", 
          RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "3"]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "36"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"9", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"8", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"3", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"20", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"32", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"40", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"40", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"56", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"48", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"64", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"32", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "4"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"9", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"8", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"14", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"14", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"14", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"14", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"22", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"9", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"8", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"22", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptT]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "6"}]],
                TraditionalForm]}], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], ")"}]}], "+", 
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm]}]}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"14", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"14", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"11", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"7", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"14", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"14", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"20", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"18", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"18", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"24", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"22", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"18", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"28", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"24", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"20", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"24", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"18", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"30", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"24", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"24", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"9", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[ScriptS]", " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", "\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", "\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "-", 
                RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "-", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptS]", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", "\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "-", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "36"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"9", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "17"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"17", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "13"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "13"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "13"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "14"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "14"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "15"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "14"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "15"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "15"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "14"}]],
                TraditionalForm], "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "14"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm], "2"], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "2"]}], "+", 
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm], "2"]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], "3"], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "9"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "14"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "15"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "9"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "15"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "15"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "11"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "9"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}], "+", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "9"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "9"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm], "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "13"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "6", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "8", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "9"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "9"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "13"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm], "2"]}], "+", 
                   RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], "2"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm], "2"]}], "+", 
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "13"}]],
                    TraditionalForm], "2"], "+", 
                   RowBox[{"10", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "13"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "8", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "6"}]],
                    TraditionalForm], "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "9"}]],
                    TraditionalForm]}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "6"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "9"}]],
                    TraditionalForm], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "9"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "10"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "13"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "13"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "6"}]],
                TraditionalForm], "3"], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "10"}]],
                TraditionalForm], "3"], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "10"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "10"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "13"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "13"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "6"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "10"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"10", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "13"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "13"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "6"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "13"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "6", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "6"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "13"}]],
                    TraditionalForm], "+", 
                    RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                    FormBox[
                    SubsuperscriptBox["l", "6", "2"],
                    TraditionalForm]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "6"}]],
                    TraditionalForm], "-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], ")"}], " ", 
                    FormBox[
                    SubsuperscriptBox["l", "13", "2"],
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"25", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"14", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"9", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"9", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"9", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"9", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"9", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"9", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"9", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"19", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "13"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
       "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"9", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "17"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"25", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"14", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"38", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "9"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "15"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"9", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "14"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "12"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"17", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "13"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "13"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "14"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "14"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "15"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "14"}]],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "14"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "15"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "14"}]],
                TraditionalForm], "2"]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm], "3"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "14"}]],
                TraditionalForm], "3"]}], "-", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], "3"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "15"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "9"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm], "-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm], "+", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "14"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "13"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "13"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "6"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "9"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "13"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "13"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "9"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "9"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "13"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm], "2"], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "13"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "14"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "14"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "15"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "14"}]],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "14"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "15"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "14"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "15"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "14"}]],
                TraditionalForm], "3"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "14"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"9", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm], "2"], "-", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "-", 
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "2"], "+", 
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm], "2"], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "-", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], "3"], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"8", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"7", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "15"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "9"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "-", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "15"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "13"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "6"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "13"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "13"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm], "3"], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm], " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "13"}]],
                    TraditionalForm], "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "+", 
                    RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "13"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], "-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "+", 
                    RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}], ")"}], " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}], ")"}], " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "13"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "13"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "9"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "13"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "6", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "9"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "9"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "6"}]],
                    TraditionalForm], "2"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm]}], "-", 
                    RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "9"}]],
                    TraditionalForm]}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "6"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "9"}]],
                    TraditionalForm], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "9"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "13"}]],
                    TraditionalForm]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "13"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "8", "2"],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "36"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ScriptS]", " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptT]", "2"], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"19", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"31", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "24"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptT]", "2"], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptT]", "2"], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "8"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "7"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "-", 
          RowBox[{"76", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", "\[ScriptT]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[ScriptT]"}], "+", 
                RowBox[{"5", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptT]", "2"], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "8"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "9"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "7"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "7"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"9", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "8"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "10"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "7"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"76", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "36"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "32"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"58", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"44", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"72", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"64", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"34", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"52", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"52", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"19", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"28", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"28", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"48", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"19", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"23", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"32", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"15", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"17", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"22", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"45", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"61", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"9", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"35", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"51", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"52", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"26", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"28", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"84", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"68", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"56", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"34", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"56", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"34", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"56", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"11", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"27", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"46", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"44", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"14", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"16", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"32", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"13", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"9", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"16", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"32", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"13", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"9", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"20", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"22", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"37", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"53", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"37", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"53", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"116", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"56", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"59", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"80", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"72", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"34", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"52", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"52", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"13", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"28", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"23", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"32", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"15", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"48", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"19", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "15"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"17", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"22", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"35", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"51", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"45", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"61", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "15"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"9", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "36"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10491, 287, 463, InheritFromParent],
Cell[11753, 342, 307, 6, 70, InheritFromParent],
Cell[12063, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12497, 364, 168, 5, 70, "Subsection"],
Cell[12668, 371, 9607, 233, 70, InheritFromParent],
Cell[22278, 606, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22652, 617, 176, 5, 70, "Subsection"],
Cell[22831, 624, 1096, 33, 70, "Text"],
Cell[23930, 659, 513, 16, 70, "Text"],
Cell[24446, 677, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27018, 763, 60, 0, 70, "Subsection"],
Cell[27081, 765, 2571, 88, 70, "Text"],
Cell[29655, 855, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30243, 878, 151, 4, 70, "Subsubsection"],
Cell[30397, 884, 320, 12, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30754, 901, 151, 4, 70, "Subsubsection"],
Cell[30908, 907, 1471, 49, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32416, 961, 151, 4, 70, "Subsubsection"],
Cell[32570, 967, 13364, 382, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[45971, 1354, 151, 4, 70, "Subsubsection"],
Cell[46125, 1360, 58053, 1674, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[104215, 3039, 151, 4, 70, "Subsubsection"],
Cell[104369, 3045, 184213, 5536, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[288619, 8586, 151, 4, 70, "Subsubsection"],
Cell[288773, 8592, 186482, 5093, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[475292, 13690, 151, 4, 70, "Subsubsection"],
Cell[475446, 13696, 25090, 677, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[500573, 14378, 151, 4, 70, "Subsubsection"],
Cell[500727, 14384, 55088, 1596, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[555852, 15985, 151, 4, 70, "Subsubsection"],
Cell[556006, 15991, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA37.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    157404,       4794]
NotebookOptionsPosition[    155067,       4718]
NotebookOutlinePosition[    155408,       4733]
CellTagsIndexPosition[    155365,       4730]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 37: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "37"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "37"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{2.324243195309997, 0.9925740511043226}, {
    2.3850596284911947`, 0.}, {0.9419961139121398, 1.7945266424425015`}, {0., 
    1.5133200974791376`}, {1.6526438600808238`, 3.300131100289879}, {
    1.2371843516046364`, 4.202688465090455}, {4.124334294384477, 
    2.299752484382282}, {5.091277064793282, 2.366662159177045}, {
    1.5155488083885298`, 2.6210471179244803`}, {2.5985545069655, 
    2.7078770422115204`}, {3.302945450442079, 2.614363917836864}, {
    3.097067761685642, 1.9674055098497287`}, {2.334341687849504, 
    2.25510278813176}, {1.9952207469663912`, 1.5176543825046598`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.022870334993904985`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022870334993904985`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022870334993904985`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022870334993904985`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022870334993904985`, 0.8}}], 
       ArrowBox[{5, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022870334993904985`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022870334993904985`, 0.8}}], 
       ArrowBox[{7, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022870334993904985`, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022870334993904985`, 0.8}}], 
       ArrowBox[{9, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022870334993904985`, 0.8}}], 
       ArrowBox[{10, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022870334993904985`, 0.8}}], 
       ArrowBox[{10, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022870334993904985`, 0.8}}], 
       ArrowBox[{10, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022870334993904985`, 0.8}}], 
       ArrowBox[{11, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022870334993904985`, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022870334993904985`, 0.8}}], 
       ArrowBox[{12, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022870334993904985`, 0.8}}], 
       ArrowBox[{13, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022870334993904985`, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.022870334993904985`, 0.8}}], 
       ArrowBox[{14, 3}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{2.324243195309997, 0.9925740511043226}, {
     2.3850596284911947`, 0.}, {0.9419961139121398, 1.7945266424425015`}, {0.,
      1.5133200974791376`}, {1.6526438600808238`, 3.300131100289879}, {
     1.2371843516046364`, 4.202688465090455}, {4.124334294384477, 
     2.299752484382282}, {5.091277064793282, 2.366662159177045}, {
     1.5155488083885298`, 2.6210471179244803`}, {2.5985545069655, 
     2.7078770422115204`}, {3.302945450442079, 2.614363917836864}, {
     3.097067761685642, 1.9674055098497287`}, {2.334341687849504, 
     2.25510278813176}, {1.9952207469663912`, 1.5176543825046598`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "37"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{1.1558852676227802`, 1.685547235695387, 
       1.7489703219190358`}, {0.9428827241174259, 1.6832230638231216`, 
       2.695314598343205}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {1.049383995870103, 
         1.6843851497592541`, 2.2221424601311206`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.5833660283345273, 0.7238414364034989, 
       0.2693920370901763}, {0.0014230910305741418`, 0., 0.}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.29239455968255074`, 
         0.3619207182017494, 0.13469601854508814`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.5826046185877032, 2.6537629567742194`, 
       0.27301219677422306`}, {0., 3.3781725418280937`, 
       0.006181378415198946}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.2913023092938516, 
         3.0159677493011565`, 0.139596787594711},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.5826046185877032, 2.6537629567742194`, 
       0.27301219677422306`}, {1.3358506237082803`, 2.370428452516858, 
       0.962486023236703}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {0.9592276211479918, 
         2.5120957046455388`, 0.6177491100054631},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.1874677962877005`, 1.6888357913239076`, 
       0.4589562259271718}, {4.139915660750888, 1.6890027831452536`, 
       0.3652006592377312}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {3.6636917285192943`, 
         1.6889192872345806`, 0.4120784425824515},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.1874677962877005`, 1.6888357913239076`, 
       0.4589562259271718}, {2.309885062755833, 1.2249886373233174`, 
       0.5373221738355041}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {2.7486764295217667`, 
         1.4569122143236126`, 0.4981391998813379},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8233873278106206, 1.6890799057385166`, 
       0.012077195700130217`}, {0.5826046185877032, 2.6537629567742194`, 
       0.27301219677422306`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {0.702995973199162, 
         2.171421431256368, 0.14254469623717664`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8233873278106206, 1.6890799057385166`, 
       0.012077195700130217`}, {0.5833660283345273, 0.7238414364034989, 
       0.2693920370901763}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {0.703376678072574, 
         1.2064606710710077`, 0.14073461639515325`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8184754427928225`, 1.6891129573525072`, 
       0.07085695210732079}, {0.8233873278106206, 1.6890799057385166`, 
       0.012077195700130217`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {1.3209313853017215`, 
         1.689096431545512, 0.041467073903725504`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8184754427928225`, 1.6891129573525072`, 
       0.07085695210732079}, {2.309638412899738, 2.1520994301238354`, 
       0.5391788434330375}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {2.06405692784628, 
         1.9206061937381713`, 0.3050178977701791},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8184754427928225`, 1.6891129573525072`, 
       0.07085695210732079}, {2.309885062755833, 1.2249886373233174`, 
       0.5373221738355041}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {2.0641802527743276`, 
         1.4570507973379123`, 0.30408956297141243`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.309638412899738, 2.1520994301238354`, 
       0.5391788434330375}, {3.1874677962877005`, 1.6888357913239076`, 
       0.4589562259271718}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {2.7485531045937193`, 
         1.9204676107238714`, 0.4990675346801046},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.309638412899738, 2.1520994301238354`, 
       0.5391788434330375}, {1.3358506237082803`, 2.370428452516858, 
       0.962486023236703}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {1.8227445183040092`, 
         2.2612639413203466`, 0.7508324333348702},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.309885062755833, 1.2249886373233174`, 
       0.5373221738355041}, {1.3361901198237764`, 1.0048882143472886`, 
       0.9598746167981267}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {1.8230375912898047`, 
         1.114938425835303, 0.7485983953168154},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.3358506237082803`, 2.370428452516858, 
       0.962486023236703}, {1.1558852676227802`, 1.685547235695387, 
       1.7489703219190358`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {1.2458679456655304`, 
         2.0279878441061223`, 1.3557281725778694`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.3361901198237764`, 1.0048882143472886`, 
       0.9598746167981267}, {1.1558852676227802`, 1.685547235695387, 
       1.7489703219190358`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {1.2460376937232782`, 
         1.3452177250213377`, 1.3544224693585813`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.3361901198237764`, 1.0048882143472886`, 
       0.9598746167981267}, {0.5833660283345273, 0.7238414364034989, 
       0.2693920370901763}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {0.9597780740791519, 
         0.8643648253753937, 0.6146333269441515},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{1.1558852676227802`, 1.685547235695387, 1.7489703219190358`}, 
      0.06], {}, 
     SphereBox[{0.5833660283345273, 0.7238414364034989, 0.2693920370901763}, 
      0.06], {}, 
     SphereBox[{0.5826046185877032, 2.6537629567742194`, 
      0.27301219677422306`}, 0.06], {}, 
     SphereBox[{3.1874677962877005`, 1.6888357913239076`, 0.4589562259271718},
       0.06], {}, {}, 
     SphereBox[{1.8184754427928225`, 1.6891129573525072`, 
      0.07085695210732079}, 0.06], 
     SphereBox[{2.309638412899738, 2.1520994301238354`, 0.5391788434330375}, 
      0.06], SphereBox[{2.309885062755833, 1.2249886373233174`, 
      0.5373221738355041}, 0.06], 
     SphereBox[{1.3358506237082803`, 2.370428452516858, 0.962486023236703}, 
      0.06], SphereBox[{1.3361901198237764`, 1.0048882143472886`, 
      0.9598746167981267}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIG5//LSnse6TfdSZSwkMP37ZXxJ86nvi92977nbG
FAmdd/bOT9b7Vb/7Zc/WtkiScQKrg3zWSuv3qx7Zh3yXatmq+dw+eZeb5A7b
i/YMDA+iHwSEA2lUcGbpq4JNSx7ZnyjeKvTCitUhrlpZjaPyIlzdIZ3o4Ho2
bgcGOWOlpYGV9l/ubZB9X8/psPncgbUVrL/tA45rvu+Mv2vvWMfD69Yv4LA9
2f2EOttve/VrP6cWxV+3/546J9Eg8pX9giXbl1UAxRsOVh55u7vDXvLv1i2V
En/tWZw/+s0Gihsc+Ze8TnmT/adX7luUq5gcRH99eF5vzuggui7972eHh/ZC
hQKsS4HiBekl63tnfrYvcmh03Wf40N5iY9DzJfFf7W90eRgu/sbkECMiWrv+
zDv7JCm5JxyJX+1r5HhWsYp8sA8SevvDa/s7ewDhPJQz
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "37"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "13"], ",", 
         SubscriptBox["l", "11"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "10"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 37: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "37"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "37"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "37"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "37"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "37"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "37"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     SuperscriptBox["\[ScriptU]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], ")"}], "2"]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "37"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"2", " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "6"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "6"}]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "37"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "\[ScriptU]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["\[ScriptU]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm], "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptS]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "4"]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptS]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "6"}]],
        TraditionalForm], "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptS]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "6"}]],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "6"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptS]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm]}], "+", 
        RowBox[{"\[ScriptU]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptU]", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], ")"}]}], "-", 
        RowBox[{"\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", "\[ScriptS]", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "6"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm]}], "-", 
        RowBox[{"\[ScriptU]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], ")"}]}], "-", 
        RowBox[{"\[ScriptS]", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "+", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "+", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "+", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ScriptS]", " ", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm]}], "+", 
            RowBox[{"\[ScriptU]", " ", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm]}]}], ")"}]}]}], "-", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptU]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], ")"}]}], "-", 
           RowBox[{"\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptT]", " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "+", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm]}], ")"}]}], "-", 
         RowBox[{"\[ScriptS]", " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "+", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm]}], ")"}]}]}], ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptS]", " ", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm]}], "+", 
         RowBox[{"\[ScriptU]", " ", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm]}]}], ")"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "5"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptS]", " ", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm]}], "+", 
         RowBox[{"\[ScriptU]", " ", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm]}]}], ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptU]", " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "+", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm]}], ")"}]}], "-", 
         RowBox[{"\[ScriptT]", " ", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm]}]}], ")"}], "2"]}], "+", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "6"}]],
        TraditionalForm], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptU]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}], "-", 
        RowBox[{"\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "6"}]],
        TraditionalForm], "4"]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[ScriptT]", "3"]}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["\[ScriptT]", "2"], " ", "\[ScriptU]"}], "+", 
           RowBox[{"26", " ", "\[ScriptT]", " ", 
            SuperscriptBox["\[ScriptU]", "2"]}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["\[ScriptU]", "3"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ScriptS]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["\[ScriptT]", "2"]}], "+", 
           RowBox[{"17", " ", "\[ScriptT]", " ", "\[ScriptU]"}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "37"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "13"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"5", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "5"}]],
                TraditionalForm]}]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"32", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm], "-", 
             RowBox[{"28", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "9"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "13"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "9"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "13"}]],
              TraditionalForm], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"33", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"33", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"3", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "9"}]],
                TraditionalForm]}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "13"}]],
              TraditionalForm], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "5"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"13", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "7"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "37"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "17"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"24", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "11"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "9"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "9"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "15"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "15"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "17"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "17"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "13"}]],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "-", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "13"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "15"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "17"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "13"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "15"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptU]", "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptU]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "-", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptU]", "2"], "-", 
                SuperscriptBox["\[ScriptS]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "-", 
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptU]", "2"], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "37"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "37"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10481, 287, 484, InheritFromParent],
Cell[11743, 342, 307, 6, 70, InheritFromParent],
Cell[12053, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12487, 364, 168, 5, 70, "Subsection"],
Cell[12658, 371, 9656, 235, 70, InheritFromParent],
Cell[22317, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22691, 619, 176, 5, 70, "Subsection"],
Cell[22870, 626, 1096, 33, 70, "Text"],
Cell[23969, 661, 513, 16, 70, "Text"],
Cell[24485, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27057, 765, 60, 0, 70, "Subsection"],
Cell[27120, 767, 2571, 88, 70, "Text"],
Cell[29694, 857, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30282, 880, 151, 4, 70, "Subsubsection"],
Cell[30436, 886, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30603, 897, 151, 4, 70, "Subsubsection"],
Cell[30757, 903, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30924, 914, 151, 4, 70, "Subsubsection"],
Cell[31078, 920, 1013, 36, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32128, 961, 151, 4, 70, "Subsubsection"],
Cell[32282, 967, 3587, 118, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[35906, 1090, 151, 4, 70, "Subsubsection"],
Cell[36060, 1096, 12959, 420, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[49056, 1521, 151, 4, 70, "Subsubsection"],
Cell[49210, 1527, 15796, 462, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[65043, 1994, 151, 4, 70, "Subsubsection"],
Cell[65197, 2000, 89188, 2679, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[154422, 4684, 151, 4, 70, "Subsubsection"],
Cell[154576, 4690, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[154743, 4701, 151, 4, 70, "Subsubsection"],
Cell[154897, 4707, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA38.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    363180,      10755]
NotebookOptionsPosition[    360826,      10679]
NotebookOutlinePosition[    361167,      10694]
CellTagsIndexPosition[    361124,      10691]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 38: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "38"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "38"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.7429418757093205, 0.6189730687439687}, {
    0.00028381394472543064`, 0.}, {0.7427302426726543, 2.272899881681946}, {
    0., 2.8910246319608857`}, {3.367962073686549, 0.6203007293640829}, {
    4.111620869689448, 0.0025538826214561716`}, {3.3659460580295395`, 
    2.2727178367027046`}, {4.108936894071189, 2.8906498352787975`}, {
    2.7414096370017025`, 1.446996271108601}, {2.535581584372388, 
    0.9392187226897218}, {2.5344634329788613`, 1.9535131098990284`}, {
    1.3670850312459562`, 1.446227732788635}, {1.5741561472884982`, 
    1.9533117165479568`}, {1.574726999620541, 0.9384317301818037}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.02523259078210352, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02523259078210352, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02523259078210352, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02523259078210352, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02523259078210352, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02523259078210352, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02523259078210352, 0.8}}], 
       ArrowBox[{9, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02523259078210352, 0.8}}], 
       ArrowBox[{9, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02523259078210352, 0.8}}], 
       ArrowBox[{10, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02523259078210352, 0.8}}], 
       ArrowBox[{10, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02523259078210352, 0.8}}], 
       ArrowBox[{11, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02523259078210352, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02523259078210352, 0.8}}], 
       ArrowBox[{11, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02523259078210352, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02523259078210352, 0.8}}], 
       ArrowBox[{12, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02523259078210352, 0.8}}], 
       ArrowBox[{13, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02523259078210352, 0.8}}], 
       ArrowBox[{13, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02523259078210352, 0.8}}], 
       ArrowBox[{14, 1}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "9"],
       Annotation[#, 9, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.7429418757093205, 0.6189730687439687}, {
     0.00028381394472543064`, 0.}, {0.7427302426726543, 2.272899881681946}, {
     0., 2.8910246319608857`}, {3.367962073686549, 0.6203007293640829}, {
     4.111620869689448, 0.0025538826214561716`}, {3.3659460580295395`, 
     2.2727178367027046`}, {4.108936894071189, 2.8906498352787975`}, {
     2.7414096370017025`, 1.446996271108601}, {2.535581584372388, 
     0.9392187226897218}, {2.5344634329788613`, 1.9535131098990284`}, {
     1.3670850312459562`, 1.446227732788635}, {1.5741561472884982`, 
     1.9533117165479568`}, {1.574726999620541, 0.9384317301818037}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "38"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{3.1811199614081715`, 2.1933459961615522`, 
       0.5529645549287462}, {3.9124161454411173`, 2.817278987692962, 
       0.6535529082813232}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {3.5467680534246444`, 
         2.505312491927257, 0.6032587316050346},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.181435074284229, 0.6237744414109797, 
       0.5515468248207093}, {3.9135072934921267`, 0., 0.6504532492413304}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {3.547471183888178, 
         0.31188722070548985`, 0.6010000370310198},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7322117110057786, 2.1916610923633453`, 
       0.5517404356579483}, {0., 2.8139950370169236`, 0.6507440562878004}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {0.3661058555028893, 
         2.502828064690134, 0.6012422459728743},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7328743596329699, 0.6245119281799737, 
       0.5529607686296837}, {0.0010335153690006482`, 0.0019276875742300081`, 
       0.6536665258381759}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.36695393750098526`, 
         0.31321980787710185`, 0.6033136472339298},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.33216101922849, 1.4082405259865534`, 
       0.8675166583972871}, {0.7322117110057786, 2.1916610923633453`, 
       0.5517404356579483}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {1.0321863651171344`, 
         1.7999508091749492`, 0.7096285470276177},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.33216101922849, 1.4082405259865534`, 
       0.8675166583972871}, {0.7328743596329699, 0.6245119281799737, 
       0.5529607686296837}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {1.03251768943073, 
         1.0163762270832635`, 0.7102387135134853},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.33216101922849, 1.4082405259865534`, 
       0.8675166583972871}, {2.584179991303139, 1.408069650276929, 
       0.8672959562507965}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {1.9581705052658145`, 
         1.4081550881317413`, 0.8674063073240418},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.4549869410591305`, 1.862659088657319, 0.}, {
       0.7322117110057786, 2.1916610923633453`, 0.5517404356579483}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {1.0935993260324546`, 
         2.027160090510332, 0.27587021782897414`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.4549869410591305`, 1.862659088657319, 0.}, {
       2.4588885178835787`, 1.8628978459619616`, 0.0007279601480875697}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {1.9569377294713546`, 
         1.8627784673096404`, 0.00036398007404378485`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.4554466699178708`, 0.9540459100082819, 
       0.00036015252425664057`}, {0.7328743596329699, 0.6245119281799737, 
       0.5529607686296837}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {1.0941605147754203`, 
         0.7892789190941278, 0.27666046057697014`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.4554466699178708`, 0.9540459100082819, 
       0.00036015252425664057`}, {2.4586571897649954`, 0.9541153961895652, 
       0.0005077715358208224}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {1.957051929841433, 
         0.9540806530989235, 0.00043396203003873146`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.4554466699178708`, 0.9540459100082819, 
       0.00036015252425664057`}, {1.4549869410591305`, 1.862659088657319, 
       0.}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {1.4552168054885006`, 
         1.4083524993328005`, 0.00018007626212832029`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.584179991303139, 1.408069650276929, 
       0.8672959562507965}, {3.181435074284229, 0.6237744414109797, 
       0.5515468248207093}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {2.882807532793684, 
         1.0159220458439544`, 0.7094213905357529},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.584179991303139, 1.408069650276929, 
       0.8672959562507965}, {3.1811199614081715`, 2.1933459961615522`, 
       0.5529645549287462}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {2.8826499763556552`, 
         1.8007078232192406`, 0.7101302555897713},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.4586571897649954`, 0.9541153961895652, 
       0.0005077715358208224}, {3.181435074284229, 0.6237744414109797, 
       0.5515468248207093}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {2.820046132024612, 
         0.7889449188002724, 0.27602729817826505`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.4586571897649954`, 0.9541153961895652, 
       0.0005077715358208224}, {2.4588885178835787`, 1.8628978459619616`, 
       0.0007279601480875697}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {2.458772853824287, 
         1.4085066210757633`, 0.000617865841954196},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.4588885178835787`, 1.8628978459619616`, 
       0.0007279601480875697}, {3.1811199614081715`, 2.1933459961615522`, 
       0.5529645549287462}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.820004239645875, 
         2.028121921061757, 0.27684625753841685`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{3.1811199614081715`, 2.1933459961615522`, 0.5529645549287462},
       0.06], {}, 
     SphereBox[{3.181435074284229, 0.6237744414109797, 0.5515468248207093}, 
      0.06], {}, {}, {}, 
     SphereBox[{0.7328743596329699, 0.6245119281799737, 0.5529607686296837}, 
      0.06], {}, 
     SphereBox[{1.33216101922849, 1.4082405259865534`, 0.8675166583972871}, 
      0.06], SphereBox[{1.4549869410591305`, 1.862659088657319, 0.}, 0.06], 
     SphereBox[{1.4554466699178708`, 0.9540459100082819, 
      0.00036015252425664057`}, 0.06], 
     SphereBox[{2.584179991303139, 1.408069650276929, 0.8672959562507965}, 
      0.06], SphereBox[{2.4586571897649954`, 0.9541153961895652, 
      0.0005077715358208224}, 0.06], 
     SphereBox[{2.4588885178835787`, 1.8628978459619616`, 
      0.0007279601480875697}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIGYw3c76vojToWZO0J8f3YwOyS0vdjza+NC+Q4Lj
2gIffgeP0/cmnOxkc4g78uLk85dP7H30i62nFHM62EvbXfz69bH9Ws1bba7L
HtqbLSt8eceP34EBCg4YKIU2X3hiv2SygKN73nP7P29j5rR2MDq0MT/su738
oT1MXeOBiiv8zWwO5wJ/GT299MT+Sda1t1uKn9vLX8svYPjz2D60U/3ELaB7
GJ7krH3wLsCeoWTpUb+p8fb1D+7xX3v1xL6gaqVQR8BX+42WB8zVO77ZByyb
6L3p0Gv7b97/kxa4f7d/JXptbvHZv3D7XrxoLWry/G6/4/hpz+72d/YMOYYB
0bPM7YX+6/SnrWFxaLq/jKuk/Zt90mzG4scHXttnvP1QGrKa2YHt4nMm2Q6g
+gMfBesXO9jL9bvtOwsUX6Zw+EfuOaD58zY0T7rlbg8AHHGgsw==
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "38"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         SubscriptBox["l", "15"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "13"], ",", 
         SubscriptBox["l", "11"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         SubscriptBox["l", "10"], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "17"], ",", 
         SubscriptBox["l", "9"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 38: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "38"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "38"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "38"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "38"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"16", " ", 
     SuperscriptBox["\[ScriptS]", "4"], " ", 
     SuperscriptBox["\[ScriptT]", "2"]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "38"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", "8"}], " ", 
     SuperscriptBox["\[ScriptS]", "3"], " ", "\[ScriptT]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", "\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm]}], "-", 
       RowBox[{"\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "17"}]],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "7"}]],
           TraditionalForm], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "8"}]],
           TraditionalForm], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm]}], ")"}]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "16"}]],
           TraditionalForm]}], ")"}]}], "-", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "17"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "7"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "8"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "16"}]],
           TraditionalForm]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "38"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"7", ",", "8"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"16", ",", "17"}]],
           TraditionalForm]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"3", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "17"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
       
       RowBox[{"3", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "17"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], "-", 
       
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"7", ",", "8"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"16", ",", "17"}]],
           TraditionalForm]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "17"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}], "2"]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"7", ",", "8"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"16", ",", "17"}]],
           TraditionalForm]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "38"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", "\[ScriptS]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "17"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"16", ",", "17"}]],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "17"}]],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "6"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], ")"}], "2"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], ")"}], "2"]}], ")"}]}]}], ")"}], " ", 
           
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "17"}]],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"16", ",", "17"}]],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "5"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "6"}]],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "17"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}], "2"]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "17"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "17"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "-", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], ")"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], ")"}], "2"]}], ")"}]}]}], ")"}], " ", 
           
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "17"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], "2"], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "6"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"16", ",", "17"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], ")"}]}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "17"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"16", ",", "17"}]],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "38"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"16", ",", "17"}]],
            TraditionalForm], "2"]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"16", ",", "17"}]],
              TraditionalForm]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"16", ",", "17"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"16", ",", "17"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"16", ",", "17"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"16", ",", "17"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"16", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                   TraditionalForm]}], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], ")"}]}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"16", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"16", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"16", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "6"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "6"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "7"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "7"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "4"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm]}], ")"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}], "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "17"}]],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "5"}]],
                TraditionalForm], "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], "3"], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "7"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"16", ",", "17"}]],
            TraditionalForm], "2"]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"6", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"16", ",", "17"}]],
            TraditionalForm], "2"]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"16", ",", "17"}]],
              TraditionalForm]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "7"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"16", ",", "17"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"16", ",", "17"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"16", ",", "17"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"16", ",", "17"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "7"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"16", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "7"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"16", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"16", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"16", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
       "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm]}], ")"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "17"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}], "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], ")"}]}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], "2"], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "17"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "16"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "7"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm]}], ")"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}], "2"]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "17"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "17"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "16"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "7"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], "2"], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm], "2"], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "5"}]],
                TraditionalForm], "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], "3"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "7"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], ")"}], "2"], "+", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm], "2"]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "5"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "6"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "5"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "6"}]],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "17"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "16"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"16", ",", "17"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"16", ",", "17"}]],
            TraditionalForm], "2"]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"16", ",", "17"}]],
            TraditionalForm], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"16", ",", "17"}]],
              TraditionalForm]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "7"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"16", ",", "17"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"16", ",", "17"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"16", ",", "17"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"16", ",", "17"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "7"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"16", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "7"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"16", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"16", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "17"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"16", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "38"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "38"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "38"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "38"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10477, 287, 413, InheritFromParent],
Cell[11739, 342, 307, 6, 56, InheritFromParent],
Cell[12049, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12483, 364, 168, 5, 70, "Subsection"],
Cell[12654, 371, 9622, 234, 70, InheritFromParent],
Cell[22279, 607, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22653, 618, 176, 5, 70, "Subsection"],
Cell[22832, 625, 1096, 33, 70, "Text"],
Cell[23931, 660, 513, 16, 70, "Text"],
Cell[24447, 678, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27019, 764, 60, 0, 70, "Subsection"],
Cell[27082, 766, 2571, 88, 70, "Text"],
Cell[29656, 856, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30244, 879, 151, 4, 70, "Subsubsection"],
Cell[30398, 885, 238, 9, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30673, 899, 151, 4, 70, "Subsubsection"],
Cell[30827, 905, 2810, 90, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33674, 1000, 151, 4, 70, "Subsubsection"],
Cell[33828, 1006, 21018, 630, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[54883, 1641, 151, 4, 70, "Subsubsection"],
Cell[55037, 1647, 87819, 2591, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[142893, 4243, 151, 4, 70, "Subsubsection"],
Cell[143047, 4249, 216455, 6357, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[359539, 10611, 151, 4, 70, "Subsubsection"],
Cell[359693, 10617, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[359860, 10628, 151, 4, 70, "Subsubsection"],
Cell[360014, 10634, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[360181, 10645, 151, 4, 70, "Subsubsection"],
Cell[360335, 10651, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[360502, 10662, 151, 4, 70, "Subsubsection"],
Cell[360656, 10668, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA39.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    289422,       8984]
NotebookOptionsPosition[    287078,       8908]
NotebookOutlinePosition[    287419,       8923]
CellTagsIndexPosition[    287376,       8920]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 39: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "39"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "39"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{1.0364049914112567`, 0.6913485313013885}, {
    0.3612900940020489, 0.000025570071390923488`}, {0.7831766297117446, 
    2.346973977486865}, {0., 2.9051473557096807`}, {3.3999042475806975`, 
    0.6913782955726625}, {4.074425570055016, 0.}, {3.6573496801491205`, 
    2.344858183817192}, {4.44286495409945, 2.900157790242456}, {
    3.143798152228436, 1.4661660142803676`}, {2.489052302814728, 
    1.306919572087482}, {2.7055651354204286`, 2.221112348381638}, {
    1.2938378009274825`, 1.4673856699552414`}, {1.7342990606975568`, 
    2.2210185254262615`}, {1.9490150981564087`, 1.3053249722475195`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.02435893884761019, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02435893884761019, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02435893884761019, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02435893884761019, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02435893884761019, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02435893884761019, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02435893884761019, 0.8}}], 
       ArrowBox[{9, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02435893884761019, 0.8}}], 
       ArrowBox[{10, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02435893884761019, 0.8}}], 
       ArrowBox[{10, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02435893884761019, 0.8}}], 
       ArrowBox[{11, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02435893884761019, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02435893884761019, 0.8}}], 
       ArrowBox[{12, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02435893884761019, 0.8}}], 
       ArrowBox[{12, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02435893884761019, 0.8}}], 
       ArrowBox[{13, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02435893884761019, 0.8}}], 
       ArrowBox[{13, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02435893884761019, 0.8}}], 
       ArrowBox[{14, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02435893884761019, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02435893884761019, 0.8}}], 
       ArrowBox[{14, 13}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "9"],
       Annotation[#, 9, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{1.0364049914112567`, 0.6913485313013885}, {
     0.3612900940020489, 0.000025570071390923488`}, {0.7831766297117446, 
     2.346973977486865}, {0., 2.9051473557096807`}, {3.3999042475806975`, 
     0.6913782955726625}, {4.074425570055016, 0.}, {3.6573496801491205`, 
     2.344858183817192}, {4.44286495409945, 2.900157790242456}, {
     3.143798152228436, 1.4661660142803676`}, {2.489052302814728, 
     1.306919572087482}, {2.7055651354204286`, 2.221112348381638}, {
     1.2938378009274825`, 1.4673856699552414`}, {1.7342990606975568`, 
     2.2210185254262615`}, {1.9490150981564087`, 1.3053249722475195`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "39"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{1.0407110241627304`, 1.8598528405093402`, 
       1.3968943281517845`}, {0.3919441681713438, 2.4388975161803073`, 
       1.8116403760589632`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.7163275961670371, 
         2.149375178344824, 1.6042673521053739`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7718021952008349, 0.4861902712876015, 
       0.5160426343296931}, {0., 0.0012658296041514472`, 0.216769203017937}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.38590109760041746`, 
         0.24372805044587648`, 0.36640591867381506`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.279590578887733, 1.8614927811545208`, 
       0.4136318547866375}, {3.927459558737408, 2.4414602098473797`, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {3.6035250688125706`, 
         2.15147649550095, 0.20681592739331875`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.550118086209487, 0.4864149848323148, 
       1.2931772422809729`}, {4.321357048200662, 0., 1.5925502481326514`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {3.9357375672050745`, 
         0.2432074924161574, 1.4428637452068123`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.0583142263702396`, 1.3257609012568987`, 
       1.1905959321921242`}, {3.279590578887733, 1.8614927811545208`, 
       0.4136318547866375}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {3.168952402628986, 
         1.5936268412057097`, 0.8021138934893809},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.0583142263702396`, 1.3257609012568987`, 
       1.1905959321921242`}, {3.550118086209487, 0.4864149848323148, 
       1.2931772422809729`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {3.304216156289863, 
         0.9060879430446067, 1.2418865872365485`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.3769840807996636`, 1.347580015529232, 
       0.41203155888643833`}, {3.279590578887733, 1.8614927811545208`, 
       0.4136318547866375}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.8282873298436986`, 
         1.6045363983418763`, 0.4128317068365379},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.3769840807996636`, 1.347580015529232, 
       0.41203155888643833`}, {2.6441961604106736`, 0.5504151412905665, 
       0.854819693050211}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {2.5105901206051686`, 
         0.9489975784098992, 0.6334256259683246},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6441961604106736`, 0.5504151412905665, 
       0.854819693050211}, {3.550118086209487, 0.4864149848323148, 
       1.2931772422809729`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {3.0971571233100805`, 
         0.5184150630614406, 1.073998467665592},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.2623400546641927`, 1.326305589104668, 
       0.6200178286179142}, {0.7718021952008349, 0.4861902712876015, 
       0.5160426343296931}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {1.0170711249325137`, 
         0.9062479301961348, 0.5680302314738037},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.2623400546641927`, 1.326305589104668, 
       0.6200178286179142}, {1.0407110241627304`, 1.8598528405093402`, 
       1.3968943281517845`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {1.1515255394134616`, 
         1.593079214807004, 1.0084560783848493`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.2623400546641927`, 1.326305589104668, 
       0.6200178286179142}, {2.3769840807996636`, 1.347580015529232, 
       0.41203155888643833`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {1.8196620677319282`, 
         1.3369428023169498`, 0.5160246937521763},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6771291199085623`, 0.5502331334326, 
       0.9536541866265879}, {0.7718021952008349, 0.4861902712876015, 
       0.5160426343296931}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {1.2244656575546986`, 
         0.5182117023601007, 0.7348484104781405},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6771291199085623`, 0.5502331334326, 
       0.9536541866265879}, {2.6441961604106736`, 0.5504151412905665, 
       0.854819693050211}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {2.160662640159618, 
         0.5503241373615833, 0.9042369398383994},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9438689849862192`, 1.3460728325623235`, 
       1.3979984223096218`}, {3.0583142263702396`, 1.3257609012568987`, 
       1.1905959321921242`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {2.5010916056782295`, 
         1.335916866909611, 1.294297177250873},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9438689849862192`, 1.3460728325623235`, 
       1.3979984223096218`}, {1.0407110241627304`, 1.8598528405093402`, 
       1.3968943281517845`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {1.4922900045744747`, 
         1.602962836535832, 1.3974463752307031`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9438689849862192`, 1.3460728325623235`, 
       1.3979984223096218`}, {1.6771291199085623`, 0.5502331334326, 
       0.9536541866265879}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {1.8104990524473907`, 
         0.9481529829974618, 1.1758263044681048`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{1.0407110241627304`, 1.8598528405093402`, 
      1.3968943281517845`}, 0.06], {}, 
     SphereBox[{0.7718021952008349, 0.4861902712876015, 0.5160426343296931}, 
      0.06], {}, {}, {}, 
     SphereBox[{3.550118086209487, 0.4864149848323148, 1.2931772422809729`}, 
      0.06], {}, 
     SphereBox[{3.0583142263702396`, 1.3257609012568987`, 
      1.1905959321921242`}, 0.06], 
     SphereBox[{2.3769840807996636`, 1.347580015529232, 0.41203155888643833`},
       0.06], SphereBox[{2.6441961604106736`, 0.5504151412905665, 
      0.854819693050211}, 0.06], 
     SphereBox[{1.2623400546641927`, 1.326305589104668, 0.6200178286179142}, 
      0.06], SphereBox[{1.6771291199085623`, 0.5502331334326, 
      0.9536541866265879}, 0.06], 
     SphereBox[{1.9438689849862192`, 1.3460728325623235`, 
      1.3979984223096218`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIK64GTrrwLIP9vcPh/J+PfjXfoPwt7trI7/Zz7nB
+W+O6E17tqCizXeamB14ppbMq/rzx77tdHbLrE0v7L2EtpzZK3vf/p/JzuvZ
zQ/sGWCAR9nAbW+I/ZJf9+6J7z9tX7PX5c9MGy6HDcd7lq858de+X9Zy38eK
W/ZWcidf5WfzO7DYxnnJdDA7wLRvWLnSf0kaj0PVc47AHMX79puLd8y7teGL
/azCwkuCnoJwdRVl/D9Eq3/a7zT7WZRbzuHwL1tYINDsq/1+hx+B63g+22fr
XrQSYGF2cOD/zr+h/6v9w8lT5+6Mu2XfnMgZGKDO6hAi98iMYe5D+xPCJlfW
Rb2235dlXNNt9MVe1G+2aY/FV/tYK+mF+tcf20teFopovfrLvmeGRkvT7If2
vmovToS2vLNfOT05Vkzqv32O1bxVzZ1f7V/d+zXdOO6bPQBqyZfw
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "39"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "6"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "16"], ",", 
         SubscriptBox["l", "13"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}], ",", 
         SubscriptBox["l", "8"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         SubscriptBox["l", "10"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 39: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "39"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "39"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "39"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "39"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "39"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "39"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     SuperscriptBox["\[ScriptT]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], "2"], "+", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], "2"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "39"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"\[ScriptS]", " ", "\[ScriptT]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"10", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"\[ScriptS]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "10"}]],
                TraditionalForm]}]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}]}], "+", 
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "12"}]],
             TraditionalForm], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm]}]}], "+", 
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "39"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"5", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"10", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"5", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"5", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"10", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"5", ",", "7"}]],
          TraditionalForm], "2"], " ", "\[ScriptT]"}], "-", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"10", ",", "12"}]],
          TraditionalForm], "2"], " ", "\[ScriptT]"}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"5", ",", "7"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"40", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"23", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "3"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptT]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], ")"}]}], "-", 
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm]}]}], ")"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm]}], "-", 
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm]}]}], ")"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "7"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "7"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "7"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "7"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "11"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"5", ",", "7"}]],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"5", ",", "7"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"10", ",", "12"}]],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"10", ",", "12"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"5", ",", "7"}]],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"5", ",", "7"}]],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"8", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", "\[ScriptS]"}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "7"}]],
               TraditionalForm]}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"4", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", "\[ScriptS]"}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "39"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", "\[ScriptS]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
           " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", "\[ScriptS]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "39"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"5", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"10", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"5", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"9", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "3"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"20", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"20", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"34", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"48", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"20", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"34", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"20", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"20", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"14", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"14", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"14", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"12", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ScriptT]"}], "-", "\[ScriptU]"}], ")"}], 
           " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"5", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptT]"}], "-", 
             RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ScriptT]"}], "+", 
             RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", "\[ScriptS]"}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptU]", "-", 
             RowBox[{"3", " ", "\[ScriptT]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", "\[ScriptS]"}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ScriptT]"}], "-", "\[ScriptU]"}], ")"}], 
           " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", "\[ScriptS]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "14"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", "\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptS]", "2"], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptS]", "2"], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", "\[ScriptS]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[ScriptT]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"\[ScriptU]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "13"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "39"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "39"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "8", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "9", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "10", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       SuperscriptBox["\[ScriptT]", "2"], "+", 
       SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10471, 287, 385, InheritFromParent],
Cell[11733, 342, 307, 6, 56, InheritFromParent],
Cell[12043, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12477, 364, 168, 5, 70, "Subsection"],
Cell[12648, 371, 9644, 236, 70, InheritFromParent],
Cell[22295, 609, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22669, 620, 176, 5, 70, "Subsection"],
Cell[22848, 627, 1096, 33, 70, "Text"],
Cell[23947, 662, 513, 16, 70, "Text"],
Cell[24463, 680, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27035, 766, 60, 0, 70, "Subsection"],
Cell[27098, 768, 2571, 88, 70, "Text"],
Cell[29672, 858, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30260, 881, 151, 4, 70, "Subsubsection"],
Cell[30414, 887, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30581, 898, 151, 4, 70, "Subsubsection"],
Cell[30735, 904, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30902, 915, 151, 4, 70, "Subsubsection"],
Cell[31056, 921, 601, 22, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31694, 948, 151, 4, 70, "Subsubsection"],
Cell[31848, 954, 6730, 204, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[38615, 1163, 151, 4, 70, "Subsubsection"],
Cell[38769, 1169, 108198, 3338, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[147004, 4512, 151, 4, 70, "Subsubsection"],
Cell[147158, 4518, 22563, 680, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[169758, 5203, 151, 4, 70, "Subsubsection"],
Cell[169912, 5209, 115869, 3639, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[285818, 8853, 151, 4, 70, "Subsubsection"],
Cell[285972, 8859, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[286139, 8870, 151, 4, 70, "Subsubsection"],
Cell[286293, 8876, 745, 27, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA4.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     35691,       1117]
NotebookOptionsPosition[     33380,       1041]
NotebookOutlinePosition[     33721,       1056]
CellTagsIndexPosition[     33678,       1053]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 4: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "4"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "4"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{5.062819756769176, 0.5067034567159205}, {
    5.849991406454295, 0.0012943009999186739`}, {5.0623373255377455`, 
    1.37423169627906}, {5.848838286841547, 1.880656211118502}, {
    0.7918448058853143, 1.3707422590753282`}, {0., 1.880085466590615}, {
    0.7921150929235758, 0.510836745244222}, {0.0016455226216733898`, 0.}, {
    1.9119938115552104`, 1.2619123381006667`}, {1.9131566659468815`, 
    0.6200281161190515}, {2.7528303789316335`, 0.6451830925203463}, {
    2.7525431331475265`, 1.2362707759862779`}, {3.956176364365574, 
    1.2946392200323371`}, {3.9562191653173, 0.5866818164502203}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.021423091820372445`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021423091820372445`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021423091820372445`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021423091820372445`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021423091820372445`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021423091820372445`, 0.8}}], 
       ArrowBox[{5, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021423091820372445`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021423091820372445`, 0.8}}], 
       ArrowBox[{7, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021423091820372445`, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021423091820372445`, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021423091820372445`, 0.8}}], 
       ArrowBox[{9, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021423091820372445`, 0.8}}], 
       ArrowBox[{10, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021423091820372445`, 0.8}}], 
       ArrowBox[{11, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021423091820372445`, 0.8}}], 
       ArrowBox[{11, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021423091820372445`, 0.8}}], 
       ArrowBox[{12, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021423091820372445`, 0.8}}], 
       ArrowBox[{13, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021423091820372445`, 0.8}}], 
       ArrowBox[{14, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021423091820372445`, 0.8}}], 
       ArrowBox[{14, 1}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{5.062819756769176, 0.5067034567159205}, {
     5.849991406454295, 0.0012943009999186739`}, {5.0623373255377455`, 
     1.37423169627906}, {5.848838286841547, 1.880656211118502}, {
     0.7918448058853143, 1.3707422590753282`}, {0., 1.880085466590615}, {
     0.7921150929235758, 0.510836745244222}, {0.0016455226216733898`, 0.}, {
     1.9119938115552104`, 1.2619123381006667`}, {1.9131566659468815`, 
     0.6200281161190515}, {2.7528303789316335`, 0.6451830925203463}, {
     2.7525431331475265`, 1.2362707759862779`}, {3.956176364365574, 
     1.2946392200323371`}, {3.9562191653173, 0.5866818164502203}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "4"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.7841446854255025, 0.48758894773128025`, 
       1.0214820645619052`}, {0., 0., 1.1591540498423611`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.39207234271275127`, 
         0.24379447386564013`, 1.0903180572021332`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7847823630151178, 1.3247646287977615`, 
       0.7823378403475935}, {0.0006539188033674037, 1.8124485954498883`, 
       0.6442020385568921}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.3927181409092426, 
         1.568606612123825, 0.7132699394522428},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7847823630151178, 1.3247646287977615`, 
       0.7823378403475935}, {0.7841446854255025, 0.48758894773128025`, 
       1.0214820645619052`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {0.7844635242203102, 
         0.9061767882645209, 0.9019099524547494},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{5.029793295373512, 0.7748142447675954, 
       0.4864190875163623}, {5.817788836436179, 0.6200242326006153, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {5.423791065904846, 
         0.6974192386841054, 0.24320954375818116`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{5.029793295373512, 0.7748142447675954, 
       0.4864190875163623}, {5.02961695946708, 1.0374505070790585`, 
       1.3172960594007228`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {5.029705127420296, 
         0.906132375923327, 0.9018575734585426},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{5.02961695946708, 1.0374505070790585`, 
       1.3172960594007228`}, {5.817752086250112, 1.1922631908749197`, 
       1.803560222891343}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {5.423684522858596, 
         1.1148568489769892`, 1.560428141146033},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{5.02961695946708, 1.0374505070790585`, 
       1.3172960594007228`}, {3.909149148574151, 1.009373944738248, 
       1.2337616998433318`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {4.469383054020615, 
         1.023412225908653, 1.2755288796220272`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.909595310333791, 0.8024621898321773, 
       0.5701801950378752}, {5.029793295373512, 0.7748142447675954, 
       0.4864190875163623}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {4.469694302853652, 
         0.7886382172998864, 0.5282996412771188},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.909595310333791, 0.8024621898321773, 
       0.5701801950378752}, {3.089807860191017, 0.5942976362853316, 
       0.9938167061991547}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {3.499701585262404, 
         0.6983799130587545, 0.7819984506185149},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.909595310333791, 0.8024621898321773, 
       0.5701801950378752}, {3.090222004934332, 1.2176668152919137`, 
       0.8098869984047452}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {3.4999086576340614`, 
         1.0100645025620456`, 0.6900335967213103},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.909149148574151, 1.009373944738248, 
       1.2337616998433318`}, {3.090222004934332, 1.2176668152919137`, 
       0.8098869984047452}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {3.499685576754241, 
         1.1135203800150808`, 1.0218243491240386`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.089807860191017, 0.5942976362853316, 
       0.9938167061991547}, {1.8882269182461726`, 0.5596494448408451, 
       1.0024535920035524`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.4890173892185947`, 
         0.5769735405630884, 0.9981351491013536},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.089807860191017, 0.5942976362853316, 
       0.9938167061991547}, {3.909149148574151, 1.009373944738248, 
       1.2337616998433318`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {3.499478504382584, 
         0.8018357905117898, 1.1137892030212433`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.090222004934332, 1.2176668152919137`, 
       0.8098869984047452}, {1.8887371900471388`, 1.2525718306158886`, 
       0.8012729030742323}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {2.4894795974907353`, 
         1.235119322953901, 0.8055799507394887},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8887371900471388`, 1.2525718306158886`, 
       0.8012729030742323}, {0.7847823630151178, 1.3247646287977615`, 
       0.7823378403475935}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {1.3367597765311283`, 
         1.288668229706825, 0.7918053717109128},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8882269182461726`, 0.5596494448408451, 
       1.0024535920035524`}, {1.8887371900471388`, 1.2525718306158886`, 
       0.8012729030742323}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {1.8884820541466558`, 
         0.9061106377283669, 0.9018632475388924},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8882269182461726`, 0.5596494448408451, 
       1.0024535920035524`}, {0.7841446854255025, 0.48758894773128025`, 
       1.0214820645619052`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {1.3361858018358377`, 
         0.5236191962860627, 1.011967828282729},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.7841446854255025, 0.48758894773128025`, 
      1.0214820645619052`}, 0.06], {}, 
     SphereBox[{0.7847823630151178, 1.3247646287977615`, 0.7823378403475935}, 
      0.06], {}, {}, {}, 
     SphereBox[{5.02961695946708, 1.0374505070790585`, 1.3172960594007228`}, 
      0.06], {}, 
     SphereBox[{3.909595310333791, 0.8024621898321773, 0.5701801950378752}, 
      0.06], SphereBox[{3.909149148574151, 1.009373944738248, 
      1.2337616998433318`}, 0.06], 
     SphereBox[{3.089807860191017, 0.5942976362853316, 0.9938167061991547}, 
      0.06], SphereBox[{3.090222004934332, 1.2176668152919137`, 
      0.8098869984047452}, 0.06], 
     SphereBox[{1.8887371900471388`, 1.2525718306158886`, 0.8012729030742323},
       0.06], SphereBox[{1.8882269182461726`, 0.5596494448408451, 
      1.0024535920035524`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIGZoTp+xTfyl/Y00SbcVJvftDZ+fnvw3/IM9AxoQ
nvpR9mn3J/s9Il+evZd5af8m3DLVxuir/c9X12Jfcry0Z3D49r4819X+hZmR
5Kn/f+xPnfw83XfuE/sjwqZKTXIiDnl8Fnbup1/Yr5B2aqtVvG//Qfpcfpar
uMOkF+b8ttcfw+3b7Nr4IhiovuXHx82pMz/YT8tM4Vgq/NU+eEfX2QSg+uUt
ARObhD/bP/1y61vi7T/2elc+P7/pxu/gkrRZ/+jal/bp5QGdr+we2efXK/19
78rvEBqr6J2q9sH+slrdi5q9n+0X937We7udw6Hkw9/KGpbH9nUM2Rsjzr63
r5vSEnBsB4fDw2UXjSZUf7a/EVysPOPVS/sjd+7XuFj8sy/QbTvUwfXFPuOf
tRD7kpf2n7dcydU1+2ffJ3Pr89IXD+2nzRY7zsP1wR4A3DSfxg==
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "4"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         SubscriptBox["l", "5"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "16"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "10"], ",", 
         SubscriptBox["l", "14"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 4: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "4"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "4"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "4"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "4"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    SuperscriptBox["\[ScriptS]", "6"],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "4"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "4"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "4"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "4"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"4", " ", 
     FormBox[
      SubsuperscriptBox["l", "8", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "10", "2"],
      TraditionalForm], " ", 
     SuperscriptBox["\[ScriptS]", "4"]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "4"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "4"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "4"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "4"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 141, 5, 76, "Title"],
Cell[782, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[978, 41, 167, 5, 34, "Subsection"],
Cell[1148, 48, 105, 3, 26, "Text"],
Cell[1256, 53, 10501, 287, 194, InheritFromParent],
Cell[11760, 342, 307, 6, 56, InheritFromParent],
Cell[12070, 350, 397, 9, 41, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12504, 364, 167, 5, 34, "Subsection"],
Cell[12674, 371, 9595, 234, 390, InheritFromParent],
Cell[22272, 607, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22646, 618, 175, 5, 70, "Subsection"],
Cell[22824, 625, 1096, 33, 70, "Text"],
Cell[23923, 660, 513, 16, 70, "Text"],
Cell[24439, 678, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27011, 764, 59, 0, 70, "Subsection"],
Cell[27073, 766, 2571, 88, 70, "Text"],
Cell[29647, 856, 560, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30232, 879, 150, 4, 70, "Subsubsection"],
Cell[30385, 885, 165, 7, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30587, 897, 150, 4, 70, "Subsubsection"],
Cell[30740, 903, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30907, 914, 150, 4, 70, "Subsubsection"],
Cell[31060, 920, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31227, 931, 150, 4, 70, "Subsubsection"],
Cell[31380, 937, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31547, 948, 150, 4, 70, "Subsubsection"],
Cell[31700, 954, 360, 14, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32097, 973, 150, 4, 70, "Subsubsection"],
Cell[32250, 979, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32417, 990, 150, 4, 70, "Subsubsection"],
Cell[32570, 996, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32737, 1007, 150, 4, 70, "Subsubsection"],
Cell[32890, 1013, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33057, 1024, 150, 4, 70, "Subsubsection"],
Cell[33210, 1030, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA40.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    153017,       4549]
NotebookOptionsPosition[    150683,       4473]
NotebookOutlinePosition[    151024,       4488]
CellTagsIndexPosition[    150981,       4485]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 40: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "40"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "40"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.8116288376516023, 0.5087232542014124}, {
    0.0010599535439705932`, 0.}, {0.8116596261396598, 1.5415705638777477`}, {
    0., 2.0496229042984493`}, {4.259282610260182, 0.5310500369723878}, {
    5.071550881621431, 0.019573227474580568`}, {4.259501422958701, 
    1.518916209667811}, {5.072016570555988, 2.0299101312917687`}, {
    3.0951237297668954`, 0.430877276179199}, {3.095620088789924, 
    1.619864937268428}, {2.5502711287988973`, 0.8249689248348949}, {
    2.549580365154121, 1.2246516381361765`}, {1.9651732014751304`, 
    1.73852863402308}, {1.9641600251500426`, 0.3112562349608118}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.02291086400797363, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02291086400797363, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02291086400797363, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02291086400797363, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02291086400797363, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02291086400797363, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02291086400797363, 0.8}}], 
       ArrowBox[{7, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02291086400797363, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02291086400797363, 0.8}}], 
       ArrowBox[{9, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02291086400797363, 0.8}}], 
       ArrowBox[{9, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02291086400797363, 0.8}}], 
       ArrowBox[{10, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02291086400797363, 0.8}}], 
       ArrowBox[{11, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02291086400797363, 0.8}}], 
       ArrowBox[{11, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02291086400797363, 0.8}}], 
       ArrowBox[{12, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02291086400797363, 0.8}}], 
       ArrowBox[{13, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02291086400797363, 0.8}}], 
       ArrowBox[{13, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02291086400797363, 0.8}}], 
       ArrowBox[{14, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02291086400797363, 0.8}}], 
       ArrowBox[{14, 1}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.8116288376516023, 0.5087232542014124}, {
     0.0010599535439705932`, 0.}, {0.8116596261396598, 1.5415705638777477`}, {
     0., 2.0496229042984493`}, {4.259282610260182, 0.5310500369723878}, {
     5.071550881621431, 0.019573227474580568`}, {4.259501422958701, 
     1.518916209667811}, {5.072016570555988, 2.0299101312917687`}, {
     3.0951237297668954`, 0.430877276179199}, {3.095620088789924, 
     1.619864937268428}, {2.5502711287988973`, 0.8249689248348949}, {
     2.549580365154121, 1.2246516381361765`}, {1.9651732014751304`, 
     1.73852863402308}, {1.9641600251500426`, 0.3112562349608118}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "40"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{4.214225870697865, 1.4886291416658468`, 
       0.20876869467500514`}, {5.021742959372899, 1.9877218207124165`, 
       0.10453926842329872`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {4.617984415035382, 
         1.7381754811891317`, 0.15665398154915194`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.212903084563826, 0.4988062000748484, 
       0.4081290513761339}, {5.020780954711636, 2.032830537013197*^-6, 
       0.5128004513371364}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {4.6168420196377316`, 
         0.2494041164526927, 0.4604647513566351},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.212903084563826, 0.4988062000748484, 
       0.4081290513761339}, {4.214225870697865, 1.4886291416658468`, 
       0.20876869467500514`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {4.213564477630845, 
         0.9937176708703476, 0.30844887302556956`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.810093079922743, 1.4895914112764215`, 
       0.4084267854610796}, {0.0017329088128694714`, 1.9885535058102752`, 
       0.5124156633517936}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.40591299436780626`, 
         1.7390724585433484`, 0.46042122440643657`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8080925444557299, 0.49948015964488107`, 
       0.20904752610839472`}, {0., 0., 0.10463510074495155`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {0.40404627222786493`, 
         0.24974007982244054`, 0.15684131342667312`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8080925444557299, 0.49948015964488107`, 
       0.20904752610839472`}, {0.810093079922743, 1.4895914112764215`, 
       0.4084267854610796}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {0.8090928121892365, 
         0.9945357854606512, 0.30873715578473715`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.963920360401771, 1.635763246067874, 
       0.43327273584204096`}, {0.810093079922743, 1.4895914112764215`, 
       0.4084267854610796}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {1.387006720162257, 
         1.5626773286721476`, 0.42084976065156027`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.963920360401771, 1.635763246067874, 
       0.43327273584204096`}, {2.510987744988285, 0.993616111125435, 
       0.6162961566691427}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {2.237454052695028, 
         1.3146896785966544`, 0.5247844462555918},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.963920360401771, 1.635763246067874, 
       0.43327273584204096`}, {3.05971855800589, 1.6354042865874363`, 
       0.18357378217769307`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {2.5118194592038305`, 
         1.6355837663276551`, 0.308423259009867},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9626698523146495`, 0.35193109928171395`, 
       0.18359792028401573`}, {0.8080925444557299, 0.49948015964488107`, 
       0.20904752610839472`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {1.3853811983851898`, 
         0.4257056294632975, 0.19632272319620522`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.5110554359687915`, 0.9929212986639501, 0.}, {
       2.510987744988285, 0.993616111125435, 0.6162961566691427}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.5110215904785385`, 
         0.9932687048946925, 0.30814807833457136`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.5110554359687915`, 0.9929212986639501, 0.}, {
       1.9626698523146495`, 0.35193109928171395`, 0.18359792028401573`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.2368626441417208`, 
         0.672426198972832, 0.09179896014200786},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.510987744988285, 0.993616111125435, 
       0.6162961566691427}, {3.059491162874495, 0.35155122254877846`, 
       0.43315946497444}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.78523945393139, 
         0.6725836668371068, 0.5247278108217914},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.059491162874495, 0.35155122254877846`, 
       0.43315946497444}, {4.212903084563826, 0.4988062000748484, 
       0.4081290513761339}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {3.6361971237191604`, 
         0.4251787113118134, 0.42064425817528694`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.059491162874495, 0.35155122254877846`, 
       0.43315946497444}, {1.9626698523146495`, 0.35193109928171395`, 
       0.18359792028401573`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {2.5110805075945724`, 
         0.3517411609152462, 0.3083786926292279},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.05971855800589, 1.6354042865874363`, 
       0.18357378217769307`}, {2.5110554359687915`, 0.9929212986639501, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.7853869969873406`, 
         1.3141627926256931`, 0.09178689108884654},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.05971855800589, 1.6354042865874363`, 
       0.18357378217769307`}, {4.214225870697865, 1.4886291416658468`, 
       0.20876869467500514`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {3.6369722143518777`, 
         1.5620167141266417`, 0.1961712384263491},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{4.214225870697865, 1.4886291416658468`, 0.20876869467500514`},
       0.06], {}, 
     SphereBox[{4.212903084563826, 0.4988062000748484, 0.4081290513761339}, 
      0.06], {}, {}, {}, 
     SphereBox[{0.8080925444557299, 0.49948015964488107`, 
      0.20904752610839472`}, 0.06], {}, 
     SphereBox[{1.963920360401771, 1.635763246067874, 0.43327273584204096`}, 
      0.06], SphereBox[{1.9626698523146495`, 0.35193109928171395`, 
      0.18359792028401573`}, 0.06], 
     SphereBox[{2.5110554359687915`, 0.9929212986639501, 0.}, 0.06], 
     SphereBox[{2.510987744988285, 0.993616111125435, 0.6162961566691427}, 
      0.06], SphereBox[{3.059491162874495, 0.35155122254877846`, 
      0.43315946497444}, 0.06], 
     SphereBox[{3.05971855800589, 1.6354042865874363`, 0.18357378217769307`}, 
      0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIP6WdYkt7raAw0Ob0lM5F7/bT0hh3/duxyl7vs2+
J53FRByUxSJSt579b882l+2x6OFd9uZrVV2Ybwk4bHQWv17w5r79bX/egJNy
t+zflDnPchcVcWBg4Mio4D1od3rf79o7GQ/st9XOD/J489L+f9Tes7FXv9vH
ZUyXXKV8yx6obHVESow95yWZatmL/+31djd2bE19YJ/VGvT0ye2X9pm2qxdW
f79vH/Lvx37BQ6fsGdBA0rRt62NP7rKv+lN70Dznv/29w3dFxHR+2etorpm4
d9dt+1NTTzRIpP+3Z+AvZ+Fqu2Yv9Wjub6WG4/Z9efXWS8RYHLbmaTxmOvYe
bq4jr/a+BqB47/+DzFtOv7e3yNm4fdOOx/bJk7c3XKvkcGC58HbThfpr9noa
jFWPdty2f39aZ6dvFYfDLMms9XO1ftnPnJFbH1F/3B4AfNmY6A==
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "40"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         SubscriptBox["l", "7"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         SubscriptBox["l", "17"], ",", 
         SubscriptBox["l", "9"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         SubscriptBox["l", "13"], ",", 
         SubscriptBox["l", "15"]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 40: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "40"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "40"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "40"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "40"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "40"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "40"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "40"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "40"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"5", ",", "6"}]],
         TraditionalForm], "2"], "+", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"11", ",", "12"}]],
         TraditionalForm], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["l", "5", "2"],
           TraditionalForm], "+", 
          FormBox[
           SubsuperscriptBox["l", "6", "2"],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["l", "11", "2"],
           TraditionalForm], "+", 
          FormBox[
           SubsuperscriptBox["l", "12", "2"],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "40"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "5"}]],
              TraditionalForm], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "-", 
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "-", 
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "14"}]],
              TraditionalForm], "-", 
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "5"}]],
              TraditionalForm], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "7"}]],
              TraditionalForm], "+", 
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"26", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"26", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"24", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"24", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"26", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"26", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"24", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"26", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"26", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"13", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"13", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "40"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"10", ",", "14"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubsuperscriptBox["l", "7", "2"],
           TraditionalForm], "+", 
          FormBox[
           SubsuperscriptBox["l", "14", "2"],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "12"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "12"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"10", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "7", "2"],
              TraditionalForm], "+", 
             FormBox[
              SubsuperscriptBox["l", "14", "2"],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"10", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "7", "2"],
              TraditionalForm], "+", 
             FormBox[
              SubsuperscriptBox["l", "14", "2"],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"26", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"26", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"10", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "7", "2"],
              TraditionalForm], "+", 
             FormBox[
              SubsuperscriptBox["l", "14", "2"],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "12"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ScriptS]"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptU]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ScriptU]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], 
                  ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "7"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm]}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "12"}]],
              TraditionalForm], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "7"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "14"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "12"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "12"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "7"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "2"], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "14"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "6"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "12"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "14"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "12"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "12"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "7"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "14"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "7"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "40"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"36", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"29", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"29", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"29", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"36", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"24", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"24", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"29", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"29", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"29", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"36", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"29", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"29", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"29", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"36", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"29", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"29", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"29", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"36", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"24", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"29", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "29"}], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"29", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "24"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"36", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "17"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"29", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"29", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"29", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"36", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"29", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "29"}], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "29"}], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "29"}], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "29"}], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "40"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     FormBox[
      SubsuperscriptBox["l", "8", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "9", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "15", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "16", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"19", " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10463, 287, 241, InheritFromParent],
Cell[11725, 342, 307, 6, 56, InheritFromParent],
Cell[12035, 350, 397, 9, 41, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12469, 364, 168, 5, 36, "Subsection"],
Cell[12640, 371, 9595, 233, 334, InheritFromParent],
Cell[22238, 606, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22612, 617, 176, 5, 70, "Subsection"],
Cell[22791, 624, 1096, 33, 70, "Text"],
Cell[23890, 659, 513, 16, 70, "Text"],
Cell[24406, 677, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[26978, 763, 60, 0, 70, "Subsection"],
Cell[27041, 765, 2571, 88, 70, "Text"],
Cell[29615, 855, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30203, 878, 151, 4, 70, "Subsubsection"],
Cell[30357, 884, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30524, 895, 151, 4, 70, "Subsubsection"],
Cell[30678, 901, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30845, 912, 151, 4, 70, "Subsubsection"],
Cell[30999, 918, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31166, 929, 151, 4, 70, "Subsubsection"],
Cell[31320, 935, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31487, 946, 151, 4, 70, "Subsubsection"],
Cell[31641, 952, 1296, 45, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32974, 1002, 151, 4, 70, "Subsubsection"],
Cell[33128, 1008, 16776, 487, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[49941, 1500, 151, 4, 70, "Subsubsection"],
Cell[50095, 1506, 68804, 1996, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[118936, 3507, 151, 4, 70, "Subsubsection"],
Cell[119090, 3513, 30580, 916, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[149707, 4434, 151, 4, 70, "Subsubsection"],
Cell[149861, 4440, 782, 28, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA41.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     74569,       2284]
NotebookOptionsPosition[     72243,       2208]
NotebookOutlinePosition[     72584,       2223]
CellTagsIndexPosition[     72541,       2220]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 41: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "41"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "41"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{2.8313735444550163`, 0.8299152063459778}, {
    3.299275432948176, 0.}, {1.7117267702704169`, 0.8449700892356296}, {
    1.2196212308391496`, 0.029526752927565347`}, {3.7496031454096883`, 
    2.9003512725555054`}, {4.618968491620844, 3.314720248931266}, {
    0.856388657061913, 2.9416879365301023`}, {0., 3.3816244929348462`}, {
    2.0115819277514375`, 2.588366055086791}, {2.742099324684339, 
    3.2125602670061166`}, {1.306940259297834, 1.9637610133409726`}, {
    2.582317350753304, 2.5809101117004865`}, {1.8703382747189394`, 
    3.2258967136211605`}, {3.268768200739066, 1.9371968945659332`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.023927709601451876`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023927709601451876`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023927709601451876`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023927709601451876`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023927709601451876`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023927709601451876`, 0.8}}], 
       ArrowBox[{5, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023927709601451876`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023927709601451876`, 0.8}}], 
       ArrowBox[{7, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023927709601451876`, 0.8}}], 
       ArrowBox[{9, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023927709601451876`, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023927709601451876`, 0.8}}], 
       ArrowBox[{9, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023927709601451876`, 0.8}}], 
       ArrowBox[{10, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023927709601451876`, 0.8}}], 
       ArrowBox[{10, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023927709601451876`, 0.8}}], 
       ArrowBox[{11, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023927709601451876`, 0.8}}], 
       ArrowBox[{12, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023927709601451876`, 0.8}}], 
       ArrowBox[{13, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023927709601451876`, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023927709601451876`, 0.8}}], 
       ArrowBox[{14, 12}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{2.8313735444550163`, 0.8299152063459778}, {
     3.299275432948176, 0.}, {1.7117267702704169`, 0.8449700892356296}, {
     1.2196212308391496`, 0.029526752927565347`}, {3.7496031454096883`, 
     2.9003512725555054`}, {4.618968491620844, 3.314720248931266}, {
     0.856388657061913, 2.9416879365301023`}, {0., 3.3816244929348462`}, {
     2.0115819277514375`, 2.588366055086791}, {2.742099324684339, 
     3.2125602670061166`}, {1.306940259297834, 1.9637610133409726`}, {
     2.582317350753304, 2.5809101117004865`}, {1.8703382747189394`, 
     3.2258967136211605`}, {3.268768200739066, 1.9371968945659332`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "41"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{1.7734940669462085`, 2.5133922222165737`, 
       0.15579881861040235`}, {1.3053987670242586`, 3.338946625755837, 
       0.08259892088261764}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {1.5394464169852335`, 
         2.926169423986205, 0.11919886974650999`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.875804932850033, 2.503828925229146, 
       0.29639732996122947`}, {3.3603852697731513`, 3.3200469692963077`, 
       0.36935354079037463`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {3.1180951013115923`, 
         2.911937947262727, 0.33287543537580205`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.875804932850033, 2.503828925229146, 
       0.29639732996122947`}, {1.7734940669462085`, 2.5133922222165737`, 
       0.15579881861040235`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.3246494998981206`, 
         2.50861057372286, 0.2260980742858159},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8677210297706917, 0.45822763696291957`, 
       0.2758476341538185}, {0., 0.04537438481041378, 0.31944227001157965`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.4338605148853458, 
         0.2518010108866667, 0.2976449520826991},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8677210297706917, 0.45822763696291957`, 
       0.2758476341538185}, {1.360262603664714, 1.4019528488066033`, 
       0.11849410674840449`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {1.1139918167177028`, 
         0.9300902428847615, 0.1971708704511115},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.740654876939037, 0.4308633920216095, 
       0.17650342551300752`}, {4.599220313255726, 0., 0.1327995082500526}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {4.169937595097382, 
         0.21543169601080475`, 0.15465146688153006`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.740654876939037, 0.4308633920216095, 
       0.17650342551300752`}, {3.2672325695367856`, 1.384801393690434, 
       0.33379919349554743`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {3.5039437232379114`, 
         0.9078323928560217, 0.25515130950427745`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.547078636390184, 0.7582061185858718, 
       0.4521294049905401}, {1.8647614708921756`, 0.1560559562677699, 
       0.356325532711102}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {2.20592005364118, 
         0.4571310374268209, 0.40422746885082106`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.547078636390184, 0.7582061185858718, 
       0.4521294049905401}, {3.2672325695367856`, 1.384801393690434, 
       0.33379919349554743`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.907155602963485, 
         1.0715037561381529`, 0.39296429924304377`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.547078636390184, 0.7582061185858718, 
       0.4521294049905401}, {2.067327658761729, 0.7628953386957161, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {2.3072031475759562`, 
         0.760550728640794, 0.22606470249527005`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8647614708921756`, 0.1560559562677699, 
       0.356325532711102}, {0.8677210297706917, 0.45822763696291957`, 
       0.2758476341538185}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {1.3662412503314336`, 
         0.30714179661534474`, 0.31608658343246027`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8647614708921756`, 0.1560559562677699, 
       0.356325532711102}, {2.7388949878731874`, 0.14817441782270424`, 
       0.09558440751205308}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.3018282293826813`, 
         0.15211518704523708`, 0.22595497011157756`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.2672325695367856`, 1.384801393690434, 
       0.33379919349554743`}, {2.875804932850033, 2.503828925229146, 
       0.29639732996122947`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {3.071518751193409, 
         1.94431515945979, 0.31509826172838845`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.067327658761729, 0.7628953386957161, 0.}, {
       2.7388949878731874`, 0.14817441782270424`, 0.09558440751205308}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {2.403111323317458, 
         0.4555348782592102, 0.04779220375602654},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.7388949878731874`, 0.14817441782270424`, 
       0.09558440751205308}, {3.740654876939037, 0.4308633920216095, 
       0.17650342551300752`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {3.239774932406112, 
         0.28951890492215687`, 0.13604391651253028`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.360262603664714, 1.4019528488066033`, 
       0.11849410674840449`}, {1.7734940669462085`, 2.5133922222165737`, 
       0.15579881861040235`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {1.5668783353054612`, 
         1.9576725355115885`, 0.13714646267940342`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.360262603664714, 1.4019528488066033`, 
       0.11849410674840449`}, {2.067327658761729, 0.7628953386957161, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {1.7137951312132214`, 
         1.0824240937511598`, 0.059247053374202246`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{1.7734940669462085`, 2.5133922222165737`, 
      0.15579881861040235`}, 0.06], {}, 
     SphereBox[{2.875804932850033, 2.503828925229146, 0.29639732996122947`}, 
      0.06], {}, 
     SphereBox[{0.8677210297706917, 0.45822763696291957`, 0.2758476341538185},
       0.06], {}, 
     SphereBox[{3.740654876939037, 0.4308633920216095, 0.17650342551300752`}, 
      0.06], {}, {}, 
     SphereBox[{1.8647614708921756`, 0.1560559562677699, 0.356325532711102}, 
      0.06], SphereBox[{3.2672325695367856`, 1.384801393690434, 
      0.33379919349554743`}, 0.06], 
     SphereBox[{2.067327658761729, 0.7628953386957161, 0.}, 0.06], 
     SphereBox[{2.7388949878731874`, 0.14817441782270424`, 
      0.09558440751205308}, 0.06], 
     SphereBox[{1.360262603664714, 1.4019528488066033`, 0.11849410674840449`},
       0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIF71cVKAdcIfe4H2xYm50iwOMZ/Dzc0/HrZn2eV5
8eWjL/Z317Mu09zG5SBn8OC9sepW+1ZFJ5ZljOwOy6SWll5nZ3HI6djcqPPj
kr2WmOwawUdcDkJ1QidL+rkcnC5M46hdfN2+JmTuk7gjr+31nHcwzQq+a/9i
+fWrNcsv2jNAgUL5mq3+1svt5SxX/d1beMX+1OwLZXfe8DoYbSzkcZl82z7t
jRTPqunH7P8pNDHNShVygOkTeJ/LMvn/AfsjYnMPZyWwOKQ2xVVZOr+wP7To
v/aG93fs/2gelRe49tf+Bp+T3ZKfh+2TQvNmc567Zm+zMeSKlzKXw7oNUxtV
Nb7Z71t23+t7zFX7pb+TRR93MjhMZ7SvWZz5Au6+8/sbjjm+ZHWIaAiWTvx+
yP7fFFcHi4od9tHJ3jsWHf5qf6LDSSYt75u9ylkHy4Wh++wByr2TuQ==
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "41"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "6"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "15"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         SubscriptBox["l", "8"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}], ",", 
         SubscriptBox["l", "13"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         SubscriptBox["l", "14"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "10"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "12"], ",", 
         SubscriptBox["l", "16"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 41: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "41"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "41"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "41"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "41"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    SuperscriptBox["\[ScriptS]", "6"],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "41"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ScriptS]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "7"}]],
        TraditionalForm]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "41"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[ScriptS]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "2"], "+", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], "2"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "41"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ScriptS]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "3"], "+", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], "3"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "41"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "4"], "+", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], "4"], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "41"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     SuperscriptBox["\[ScriptU]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "11"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "14"}]],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "14"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "17"}]],
           TraditionalForm], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "14"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "17"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "11"}]],
           TraditionalForm], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "17"}]],
           TraditionalForm]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "41"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "16"], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "9"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"13", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "17"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "14"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "14"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "17"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "14"}]],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "15"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "17"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "15"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "17"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "14"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "14"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "17"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "14"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "14"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "14"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "17"}]],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "15"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "17"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"13", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"8", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"14", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "41"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "16"], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", "\[ScriptU]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", "\[ScriptU]"}], "-", 
             RowBox[{"3", " ", "\[ScriptT]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "9"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "17"}]],
              TraditionalForm], "-", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "9"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "17"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ScriptT]"}], "-", 
             RowBox[{"11", " ", "\[ScriptU]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "13"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "17"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "13"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "17"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "41"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 34, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10507, 287, 430, InheritFromParent],
Cell[11769, 342, 307, 6, 70, InheritFromParent],
Cell[12079, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12513, 364, 168, 5, 70, "Subsection"],
Cell[12684, 371, 9635, 236, 70, InheritFromParent],
Cell[22322, 609, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22696, 620, 176, 5, 70, "Subsection"],
Cell[22875, 627, 1096, 33, 70, "Text"],
Cell[23974, 662, 513, 16, 70, "Text"],
Cell[24490, 680, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27062, 766, 60, 0, 70, "Subsection"],
Cell[27125, 768, 2571, 88, 70, "Text"],
Cell[29699, 858, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30287, 881, 151, 4, 70, "Subsubsection"],
Cell[30441, 887, 165, 7, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30643, 899, 151, 4, 70, "Subsubsection"],
Cell[30797, 905, 464, 18, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31298, 928, 151, 4, 70, "Subsubsection"],
Cell[31452, 934, 530, 20, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32019, 959, 151, 4, 70, "Subsubsection"],
Cell[32173, 965, 530, 20, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32740, 990, 151, 4, 70, "Subsubsection"],
Cell[32894, 996, 818, 29, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33749, 1030, 151, 4, 70, "Subsubsection"],
Cell[33903, 1036, 2958, 95, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[36898, 1136, 151, 4, 70, "Subsubsection"],
Cell[37052, 1142, 30366, 904, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[67455, 2051, 151, 4, 70, "Subsubsection"],
Cell[67609, 2057, 4273, 129, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[71919, 2191, 151, 4, 70, "Subsubsection"],
Cell[72073, 2197, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA42.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    263396,       7745]
NotebookOptionsPosition[    261051,       7669]
NotebookOutlinePosition[    261392,       7684]
CellTagsIndexPosition[    261349,       7681]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 42: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "42"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "42"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.8575101567986405, 1.6292895083251746`}, {0., 
    2.0466216999367806`}, {0.9322920807696302, 0.570590099143909}, {
    0.16599791197681046`, 0.}, {3.021057883196639, 2.460995187923288}, {
    3.3604138294199735`, 3.3625584608452206`}, {4.099157570404809, 
    0.6313028234283167}, {4.982588362979091, 0.24989368304337323`}, {
    3.58786144840309, 1.507376743748191}, {2.879292214893712, 
    0.9336204207203065}, {3.059458011318934, 0.44038306061450017`}, {
    2.0885509078193225`, 0.3996196334519474}, {2.4907730406297106`, 
    1.2506861514969156`}, {1.9732973562056122`, 2.010919223183487}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.023101788285544232`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023101788285544232`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023101788285544232`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023101788285544232`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023101788285544232`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023101788285544232`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023101788285544232`, 0.8}}], 
       ArrowBox[{7, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023101788285544232`, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023101788285544232`, 0.8}}], 
       ArrowBox[{10, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023101788285544232`, 0.8}}], 
       ArrowBox[{10, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023101788285544232`, 0.8}}], 
       ArrowBox[{11, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023101788285544232`, 0.8}}], 
       ArrowBox[{11, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023101788285544232`, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023101788285544232`, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023101788285544232`, 0.8}}], 
       ArrowBox[{13, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023101788285544232`, 0.8}}], 
       ArrowBox[{13, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023101788285544232`, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023101788285544232`, 0.8}}], 
       ArrowBox[{14, 5}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.8575101567986405, 1.6292895083251746`}, {0., 
     2.0466216999367806`}, {0.9322920807696302, 0.570590099143909}, {
     0.16599791197681046`, 0.}, {3.021057883196639, 2.460995187923288}, {
     3.3604138294199735`, 3.3625584608452206`}, {4.099157570404809, 
     0.6313028234283167}, {4.982588362979091, 0.24989368304337323`}, {
     3.58786144840309, 1.507376743748191}, {2.879292214893712, 
     0.9336204207203065}, {3.059458011318934, 0.44038306061450017`}, {
     2.0885509078193225`, 0.3996196334519474}, {2.4907730406297106`, 
     1.2506861514969156`}, {1.9732973562056122`, 2.010919223183487}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "42"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.8492174755441237, 1.703492471950178, 
       0.1341742597995186}, {0., 1.2798769577271019`, 0.055338434431523836`}},
        0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.4246087377720619, 
         1.49168471483864, 0.09475634711552122},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8970197103947215, 2.7463130759458405`, 
       0.2747560926240325}, {0.12419990342048326`, 3.3016661305073702`, 
       0.34231887985410847`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.5106098069076024, 
         3.0239896032266054`, 0.3085374862390705},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8970197103947215, 2.7463130759458405`, 
       0.2747560926240325}, {0.8492174755441237, 1.703492471950178, 
       0.1341742597995186}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {0.8731185929694226, 
         2.2249027739480094`, 0.20446517621177557`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.9967875241517463`, 0.8970866421660493, 
       0.2684639065702297}, {3.3404955155384712`, 0., 0.3143740562112731}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {3.168641519845109, 
         0.44854332108302464`, 0.2914189813907514},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.0478353743536735`, 2.7022272795111193`, 
       0.14958656284038388`}, {4.9284512299689975`, 3.0831095698219153`, 
       0.09591150446578248}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {4.488143302161335, 
         2.8926684246665175`, 0.12274903365308318`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.0478353743536735`, 2.7022272795111193`, 
       0.14958656284038388`}, {3.528468754129362, 1.852490811003454, 
       0.3561990173341394}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {3.7881520642415176`, 
         2.2773590452572865`, 0.2528927900872616},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.528468754129362, 1.852490811003454, 
       0.3561990173341394}, {2.9967875241517463`, 0.8970866421660493, 
       0.2684639065702297}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {3.262628139140554, 
         1.3747887265847516`, 0.31233146195218453`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.788374346725053, 2.4001713200139028`, 
       0.5080418782056857}, {3.528468754129362, 1.852490811003454, 
       0.3561990173341394}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {3.1584215504272075`, 
         2.1263310655086785`, 0.43212044776991254`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.788374346725053, 2.4001713200139028`, 
       0.5080418782056857}, {2.0445191412305603`, 2.91870261662256, 
       0.3075931363551697}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {2.4164467439778066`, 
         2.6594369683182313`, 0.4078175072804277},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.0205976520499136`, 2.8716755937483054`, 
       0.05148243575442765}, {4.0478353743536735`, 2.7022272795111193`, 
       0.14958656284038388`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {3.5342165132017938`, 
         2.786951436629712, 0.10053449929740577`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.0205976520499136`, 2.8716755937483054`, 
       0.05148243575442765}, {2.0445191412305603`, 2.91870261662256, 
       0.3075931363551697}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {2.532558396640237, 
         2.8951891051854326`, 0.1795377860547987},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.0205976520499136`, 2.8716755937483054`, 
       0.05148243575442765}, {2.5213515357411973`, 2.116548857788038, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {2.7709745938955557`, 
         2.4941122257681716`, 0.025741217877213826`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.0445191412305603`, 2.91870261662256, 
       0.3075931363551697}, {0.8970197103947215, 2.7463130759458405`, 
       0.2747560926240325}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {1.470769425812641, 
         2.8325078462842, 0.29117461448960114`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.5213515357411973`, 2.116548857788038, 0.}, {
       1.9751083910586826`, 1.3532860520482277`, 0.11286741083508066`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.24822996339994, 
         1.7349174549181328`, 0.05643370541754033},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.5213515357411973`, 2.116548857788038, 0.}, {
       2.788374346725053, 2.4001713200139028`, 0.5080418782056857}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {2.654862941233125, 
         2.2583600889009703`, 0.25402093910284285`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9751083910586826`, 1.3532860520482277`, 
       0.11286741083508066`}, {0.8492174755441237, 1.703492471950178, 
       0.1341742597995186}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {1.4121629333014032`, 
         1.528389261999203, 0.12352083531729963`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9751083910586826`, 1.3532860520482277`, 
       0.11286741083508066`}, {2.9967875241517463`, 0.8970866421660493, 
       0.2684639065702297}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.4859479576052146`, 
         1.1251863471071384`, 0.1906656587026552},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.8492174755441237, 1.703492471950178, 0.1341742597995186}, 
      0.06], {}, 
     SphereBox[{0.8970197103947215, 2.7463130759458405`, 0.2747560926240325}, 
      0.06], {}, 
     SphereBox[{2.9967875241517463`, 0.8970866421660493, 0.2684639065702297}, 
      0.06], {}, 
     SphereBox[{4.0478353743536735`, 2.7022272795111193`, 
      0.14958656284038388`}, 0.06], {}, {}, 
     SphereBox[{2.788374346725053, 2.4001713200139028`, 0.5080418782056857}, 
      0.06], SphereBox[{3.0205976520499136`, 2.8716755937483054`, 
      0.05148243575442765}, 0.06], 
     SphereBox[{2.0445191412305603`, 2.91870261662256, 0.3075931363551697}, 
      0.06], SphereBox[{2.5213515357411973`, 2.116548857788038, 0.}, 0.06], 
     SphereBox[{1.9751083910586826`, 1.3532860520482277`, 
      0.11286741083508066`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIOZ6PUXhlM5r+8WKDUGNjr/tG58/c5mvc9CeAQpC
Ko46JVR9sV9zyGBPYOgae5MMhnVJW97Yn5HN+1v0g9VBcjbPlFlTL9o7VEXP
nnB6v33cjmXvzmdyOThtKyzqfXHVXiv81J7sn+wOWsw7ud8D9Z3k2GHTrHfR
XiCxdlvoTi4HmD1LbnbEbJG7Yt9+eOHB3wYCDnfv/wvVnMfqIMi2knO56mH7
uOlBr3dvE3Zw+roo0nQVh4PUvL9sK3p32Nv01F/2teJxuJ4+Lf3s4r/2MYFT
vn07fc2evWWh6XQ/Ngc+viTWXmNmh1edNVwPHR/Yy+bxS+lrcTjUfNvHa/iT
zWFP0ZHHz6NX2V/m+XtTJ5rB4Z3qy4MNkewOTsvc5Wevv2w/6dLcqF3aLA5r
1j/R2viOAe7e+vxZjtyz/tuveFjlxr/8q328StC7B0/22AMAjm6ToQ==
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "42"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "11"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         SubscriptBox["l", "9"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}], ",", 
         SubscriptBox["l", "13"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "10"], ",", 
         SubscriptBox["l", "15"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "14"], ",", 
         SubscriptBox["l", "16"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 42: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "42"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "42"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "42"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "42"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "42"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "42"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], " ", 
     SuperscriptBox["\[ScriptS]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptU]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "+", 
          RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ScriptT]"}], "+", 
          RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "42"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"19", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptS]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "13"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "42"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"44", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "11", "2"],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "12", "2"],
                 TraditionalForm], "-", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "15", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"12", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "17", "2"],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"8", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubsuperscriptBox["l", "12", "2"],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubsuperscriptBox["l", "13", "2"],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubsuperscriptBox["l", "7", "2"],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubsuperscriptBox["l", "10", "2"],
                    TraditionalForm], "+", 
                   FormBox[
                    SubsuperscriptBox["l", "13", "2"],
                    TraditionalForm], "+", 
                   FormBox[
                    SubsuperscriptBox["l", "17", "2"],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "14"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"30", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "12", "2"],
              TraditionalForm], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "9", "2"],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubsuperscriptBox["l", "11", "2"],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"8", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubsuperscriptBox["l", "13", "2"],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "10", "2"],
                 TraditionalForm], "+", 
                FormBox[
                 SubsuperscriptBox["l", "13", "2"],
                 TraditionalForm], "+", 
                FormBox[
                 SubsuperscriptBox["l", "17", "2"],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "14"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"24", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"44", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"32", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"32", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"58", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "12", "2"],
              TraditionalForm], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "9", "2"],
                 TraditionalForm], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"8", ",", "11"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubsuperscriptBox["l", "12", "2"],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubsuperscriptBox["l", "13", "2"],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubsuperscriptBox["l", "7", "2"],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubsuperscriptBox["l", "10", "2"],
                    TraditionalForm], "+", 
                   FormBox[
                    SubsuperscriptBox["l", "13", "2"],
                    TraditionalForm], "+", 
                   FormBox[
                    SubsuperscriptBox["l", "17", "2"],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "14"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"27", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"52", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"40", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"40", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"8", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "-", 
             FormBox[
              SubsuperscriptBox["l", "11", "2"],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "-", 
             FormBox[
              SubsuperscriptBox["l", "11", "2"],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubsuperscriptBox["l", "13", "2"],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "10", "2"],
                 TraditionalForm], "+", 
                FormBox[
                 SubsuperscriptBox["l", "13", "2"],
                 TraditionalForm], "+", 
                FormBox[
                 SubsuperscriptBox["l", "17", "2"],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"8", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "-", 
             FormBox[
              SubsuperscriptBox["l", "11", "2"],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubsuperscriptBox["l", "12", "2"],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubsuperscriptBox["l", "13", "2"],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubsuperscriptBox["l", "7", "2"],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubsuperscriptBox["l", "10", "2"],
                    TraditionalForm], "+", 
                   FormBox[
                    SubsuperscriptBox["l", "13", "2"],
                    TraditionalForm], "+", 
                   FormBox[
                    SubsuperscriptBox["l", "17", "2"],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "42"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"6", ",", "16"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "9", "2"],
              TraditionalForm], "-", 
             FormBox[
              SubsuperscriptBox["l", "11", "2"],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"11", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"15", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"19", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "9", "2"],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"9", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], "3"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], ")"}], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "16"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"80", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"96", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"64", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"96", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"49", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"54", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"45", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"45", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"57", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"37", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "16"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "9", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubsuperscriptBox["l", "11", "2"],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "8", "2"],
                 TraditionalForm], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "17", "2"],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "9", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "8", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"31", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"36", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "17", "2"],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
           " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "+", 
                RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "9"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "9"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "14"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "7"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"14", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "7"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"11", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"20", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"20", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"20", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"15", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"19", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "7"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
           " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "+", 
             RowBox[{"10", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "-", 
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm], " ", "\[ScriptT]"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                   TraditionalForm]}], " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptU]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], 
                  ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptS]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "\[ScriptT]"}], "+", 
                    RowBox[{"5", " ", "\[ScriptU]"}]}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"\[ScriptT]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "9"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ScriptS]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "\[ScriptT]"}], "+", 
                    RowBox[{"5", " ", "\[ScriptU]"}]}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "+", 
                    RowBox[{"\[ScriptT]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                    FormBox[
                    SubsuperscriptBox["l", "5", "2"],
                    TraditionalForm]}], "-", 
                   RowBox[{"8", " ", "\[ScriptS]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "9"}]],
                    TraditionalForm], " ", 
                    FormBox[
                    SubsuperscriptBox["l", "6", "2"],
                    TraditionalForm]}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["\[ScriptT]", "2"], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "5", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptU]", "3"], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["\[ScriptT]", "3"]}], "-", 
                RowBox[{"3", " ", "\[ScriptU]", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptU]", "2"], " ", "\[ScriptT]"}], "+", 
                
                SuperscriptBox["\[ScriptU]", "3"], "+", 
                RowBox[{
                 SuperscriptBox["\[ScriptS]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "\[ScriptT]"}], "+", 
                   RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}]}]}], ")"}], " ", 
              
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"88", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"120", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"80", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"96", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"80", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"37", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"45", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"49", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"62", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"54", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"45", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"57", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "-", 
             FormBox[
              SubsuperscriptBox["l", "13", "2"],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "8", "2"],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubsuperscriptBox["l", "13", "2"],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "17", "2"],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "9", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "8", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"28", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubsuperscriptBox["l", "12", "2"],
                 TraditionalForm], "+", 
                RowBox[{"24", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "17", "2"],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "42"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"10", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"26", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"7", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"13", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"21", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"3", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"5", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"17", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"3", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"9", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"14", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"5", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"10", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"5", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"5", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"5", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"52", " ", "\[ScriptU]", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"122", " ", "\[ScriptU]", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"14", " ", "\[ScriptU]", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"42", " ", "\[ScriptU]", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"17", " ", "\[ScriptU]", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"52", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"52", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"122", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"122", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"42", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"42", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "12"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "13"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"65", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"41", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"78", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"51", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"51", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"65", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"41", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"78", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"92", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"92", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"52", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"122", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
           " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ScriptT]"}], "+", 
             RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{"80", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"29", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                   RowBox[{"21", " ", 
                    SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptS]", "2"], "+", 
                   SuperscriptBox["\[ScriptT]", "2"], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptS]", "2"], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                   SuperscriptBox["\[ScriptT]", "2"], "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptT]", "2"], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptU]", "2"], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ScriptT]", "2"], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptU]", "2"], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptU]", "-", 
                   RowBox[{"4", " ", "\[ScriptT]"}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "9", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", "\[ScriptS]", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{"3", " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
           " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "\[ScriptT]"}], "+", 
             RowBox[{"7", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "13"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "17"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "13"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "17"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptT]", "2"], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                   SuperscriptBox["\[ScriptT]", "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "9", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                   RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[ScriptT]", "2"], "+", 
                    SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}], 
                 " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{"80", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                RowBox[{"12", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["\[ScriptT]", "2"]}], "-", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                   SuperscriptBox["\[ScriptT]", "2"], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptS]", "2"], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                   SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"29", " ", 
                    SuperscriptBox["\[ScriptS]", "2"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                   RowBox[{"21", " ", 
                    SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptT]", "2"], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ScriptU]", "2"], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 SuperscriptBox["\[ScriptT]", "2"], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[ScriptU]", "2"], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", "\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ScriptT]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "17"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                RowBox[{"\[ScriptU]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "13"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ScriptT]", "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}]}], ")"}], 
              " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptS]", " ", "\[ScriptT]", " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"26", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"42", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptU]", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "42"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "32"]}], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "9", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"17", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             RowBox[{"23", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"26", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"26", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"26", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}], "-", 
          RowBox[{"50", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"50", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"50", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"50", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm], " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[ScriptT]"}], "+", 
             RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"27", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm]}], "+", 
       RowBox[{"28", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm]}], "+", 
       RowBox[{"34", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"20", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm]}], "-", 
       RowBox[{"27", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm]}], "+", 
       RowBox[{"28", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm]}], "+", 
       RowBox[{"82", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"38", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"62", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm]}], "+", 
       RowBox[{"42", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"10", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm]}], "-", 
       RowBox[{"13", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm]}], "+", 
       RowBox[{"64", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm]}], "+", 
       RowBox[{"108", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], "-", 
       RowBox[{"14", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"128", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm]}], "-", 
       RowBox[{"13", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "12"}]],
         TraditionalForm]}], "+", 
       RowBox[{"64", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm]}], "+", 
       RowBox[{"20", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"18", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "12"}]],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm]}], "+", 
       RowBox[{"108", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm]}], "-", 
       RowBox[{"14", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"128", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "13"}]],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "42"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "32"], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "6", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "9", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "12", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"93", " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"93", " ", 
        SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 34, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10497, 287, 397, InheritFromParent],
Cell[11759, 342, 307, 6, 56, InheritFromParent],
Cell[12069, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12503, 364, 168, 5, 70, "Subsection"],
Cell[12674, 371, 9604, 234, 70, InheritFromParent],
Cell[22281, 607, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22655, 618, 176, 5, 70, "Subsection"],
Cell[22834, 625, 1096, 33, 70, "Text"],
Cell[23933, 660, 513, 16, 70, "Text"],
Cell[24449, 678, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27021, 764, 60, 0, 70, "Subsection"],
Cell[27084, 766, 2571, 88, 70, "Text"],
Cell[29658, 856, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30246, 879, 151, 4, 70, "Subsubsection"],
Cell[30400, 885, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30567, 896, 151, 4, 70, "Subsubsection"],
Cell[30721, 902, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30888, 913, 151, 4, 70, "Subsubsection"],
Cell[31042, 919, 931, 31, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32010, 955, 151, 4, 70, "Subsubsection"],
Cell[32164, 961, 5057, 147, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[37258, 1113, 151, 4, 70, "Subsubsection"],
Cell[37412, 1119, 37009, 1048, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[74458, 2172, 151, 4, 70, "Subsubsection"],
Cell[74612, 2178, 83428, 2395, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[158077, 4578, 151, 4, 70, "Subsubsection"],
Cell[158231, 4584, 87376, 2602, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[245644, 7191, 151, 4, 70, "Subsubsection"],
Cell[245798, 7197, 14238, 428, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[260073, 7630, 151, 4, 70, "Subsubsection"],
Cell[260227, 7636, 784, 28, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA43.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    371744,      10948]
NotebookOptionsPosition[    369394,      10872]
NotebookOutlinePosition[    369735,      10887]
CellTagsIndexPosition[    369692,      10884]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 43: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "43"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "43"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.8339879779206993, 3.0952609480799262`}, {
    0.07583063027247272, 3.6830232634338613`}, {0.8757522568029577, 
    2.0538248106097607`}, {0., 1.6589805193593317`}, {3.9021986020834345`, 
    3.0534218427078716`}, {4.774016103293383, 3.4704201486244775`}, {
    2.680189497787631, 0.9386217881677921}, {2.9115160244089777`, 0.}, {
    3.002466745659442, 2.9920895501154074`}, {3.0981194406804526`, 
    2.36965259924179}, {2.8865747405035176`, 1.9232550968924933`}, {
    2.0620219049729425`, 1.6930640734328828`}, {2.496319791086927, 
    2.6165478619013505`}, {1.946722177156296, 3.189373274521471}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.023565396637570117`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023565396637570117`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023565396637570117`, 0.8}}], 
       ArrowBox[{1, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023565396637570117`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023565396637570117`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023565396637570117`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023565396637570117`, 0.8}}], 
       ArrowBox[{5, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023565396637570117`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023565396637570117`, 0.8}}], 
       ArrowBox[{7, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023565396637570117`, 0.8}}], 
       ArrowBox[{7, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023565396637570117`, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023565396637570117`, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023565396637570117`, 0.8}}], 
       ArrowBox[{10, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023565396637570117`, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023565396637570117`, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023565396637570117`, 0.8}}], 
       ArrowBox[{13, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023565396637570117`, 0.8}}], 
       ArrowBox[{14, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023565396637570117`, 0.8}}], 
       ArrowBox[{14, 9}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.8339879779206993, 3.0952609480799262`}, {
     0.07583063027247272, 3.6830232634338613`}, {0.8757522568029577, 
     2.0538248106097607`}, {0., 1.6589805193593317`}, {3.9021986020834345`, 
     3.0534218427078716`}, {4.774016103293383, 3.4704201486244775`}, {
     2.680189497787631, 0.9386217881677921}, {2.9115160244089777`, 0.}, {
     3.002466745659442, 2.9920895501154074`}, {3.0981194406804526`, 
     2.36965259924179}, {2.8865747405035176`, 1.9232550968924933`}, {
     2.0620219049729425`, 1.6930640734328828`}, {2.496319791086927, 
     2.6165478619013505`}, {1.946722177156296, 3.189373274521471}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "43"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{3.6653835581233825`, 2.93223085098412, 
       0.29137630438030593`}, {4.433744437365601, 3.4688914312580903`, 
       0.09339862751049655}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {4.049563997744492, 
         3.2005611411211055`, 0.19238746594540124`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.6653835581233825`, 2.93223085098412, 
       0.29137630438030593`}, {2.547190781331701, 2.993219586319709, 
       0.0758901411217986}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {3.106287169727542, 
         2.9627252186519146`, 0.18363322275105226`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.6533271626288593`, 2.0253104682091942`, 
       0.82549297603862}, {4.486067230176788, 1.7238335387938712`, 
       1.1881514768982782`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {4.0696971964028235`, 
         1.8745720035015327`, 1.006822226468449},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.6533271626288593`, 2.0253104682091942`, 
       0.82549297603862}, {3.6653835581233825`, 2.93223085098412, 
       0.29137630438030593`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {3.6593553603761206`, 
         2.478770659596657, 0.558434640209463},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8134709797998054, 2.9961174421169137`, 
       0.7629819244491247}, {0., 3.456445141055258, 1.0065567462335898`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {0.4067354898999027, 
         3.226281291586086, 0.8847693353413573},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8134709797998054, 2.9961174421169137`, 
       0.7629819244491247}, {1.6382722359284116`, 2.336407146665852, 
       0.8756454520148811}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {1.2258716078641085`, 
         2.666262294391383, 0.8193136882320029},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8682329803180355`, 0.933632926616002, 
       0.33263504470093164`}, {1.6384120486184979`, 0., 
       0.23039748999482068`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {1.7533225144682667`, 
         0.466816463308001, 0.28151626734787616`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8682329803180355`, 0.933632926616002, 
       0.33263504470093164`}, {1.5583480007601422`, 1.8475557023587232`, 0.}},
        0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {1.7132904905390889`, 
         1.3905943144873625`, 0.16631752235046582`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8682329803180355`, 0.933632926616002, 
       0.33263504470093164`}, {2.513755305916688, 1.6386191127962646`, 
       0.8090857794853068}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.190994143117362, 
         1.2861260197061333`, 0.5708604120931192},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.480692430160822, 2.8347145905296443`, 
       0.1121194032884053}, {0.8134709797998054, 2.9961174421169137`, 
       0.7629819244491247}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {1.1470817049803137`, 
         2.915416016323279, 0.437550663868765},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.480692430160822, 2.8347145905296443`, 
       0.1121194032884053}, {1.5583480007601422`, 1.8475557023587232`, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {1.519520215460482, 
         2.341135146444184, 0.05605970164420265},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6382722359284116`, 2.336407146665852, 
       0.8756454520148811}, {2.513755305916688, 1.6386191127962646`, 
       0.8090857794853068}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.07601377092255, 
         1.9875131297310582`, 0.8423656157500939},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.5583480007601422`, 1.8475557023587232`, 0.}, {
       1.9684579825496962`, 2.447922167156914, 0.16633877770757416`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {1.7634029916549192`, 
         2.1477389347578186`, 0.08316938885378708},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.513755305916688, 1.6386191127962646`, 
       0.8090857794853068}, {3.6533271626288593`, 2.0253104682091942`, 
       0.82549297603862}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {3.083541234272774, 
         1.8319647905027294`, 0.8172893777619634},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9684579825496962`, 2.447922167156914, 
       0.16633877770757416`}, {1.6382722359284116`, 2.336407146665852, 
       0.8756454520148811}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {1.803365109239054, 
         2.392164656911383, 0.5209921148612277},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.547190781331701, 2.993219586319709, 
       0.0758901411217986}, {1.9684579825496962`, 2.447922167156914, 
       0.16633877770757416`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.257824381940699, 
         2.7205708767383117`, 0.12111445941468638`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.547190781331701, 2.993219586319709, 
       0.0758901411217986}, {1.480692430160822, 2.8347145905296443`, 
       0.1121194032884053}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {2.0139416057462616`, 
         2.913967088424677, 0.09400477220510195},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{3.6653835581233825`, 2.93223085098412, 0.29137630438030593`}, 
      0.06], {}, 
     SphereBox[{3.6533271626288593`, 2.0253104682091942`, 0.82549297603862}, 
      0.06], {}, {}, {}, 
     SphereBox[{1.8682329803180355`, 0.933632926616002, 0.33263504470093164`},
       0.06], {}, 
     SphereBox[{1.480692430160822, 2.8347145905296443`, 0.1121194032884053}, 
      0.06], SphereBox[{1.6382722359284116`, 2.336407146665852, 
      0.8756454520148811}, 0.06], 
     SphereBox[{1.5583480007601422`, 1.8475557023587232`, 0.}, 0.06], 
     SphereBox[{2.513755305916688, 1.6386191127962646`, 0.8090857794853068}, 
      0.06], SphereBox[{1.9684579825496962`, 2.447922167156914, 
      0.16633877770757416`}, 0.06], 
     SphereBox[{2.547190781331701, 2.993219586319709, 0.0758901411217986}, 
      0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIGapzZ67JYjXoSjlVJFpKbvDC6XOMy+WXrLvtSpt
UN8j6JDJNlXN6wC3g4PMsk8/Xmy3X7koYzqzFa/DtsWdP68aMziI2Ty1K8h6
Zc8kuHT27o+CDqce8lZdmvLbXq2vXn4102d7ifbzXl/YX9m7fHiWzfOD3UEm
fJ5gZNYLewYoeM5wauuZZdwOYc5a9relPtivSPnj7PHkr/0MqZMaQQ/e2m+Y
O7/+iedV+zjW5N73Zr/g+h7c8rVaVXvWfsHs9d2vNny3Z+69d71uLZtDx4u4
otub99gzyG35FANUnz7hhdW3DUwOAoWZczxZ39irXTEI+Pfuh33olqKJ0/r/
ws2Tq3ixV1uGxeHY9wNrTpj/st/WGXiH/clLe655mmfO1v23N987wzxiKrOD
2WH1s9O8jtoHfSjuX5rA4iDz2l1G9hO7w4pfJl6duZvtAflll1w=
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "43"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         SubscriptBox["l", "8"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "7"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "9"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         SubscriptBox["l", "12"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "14"], ",", 
         SubscriptBox["l", "16"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 43: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "43"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "43"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "43"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "43"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "43"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "43"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptT]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["l", "8", "2"],
           TraditionalForm], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", "\[ScriptS]", " ", "\[ScriptU]"}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "43"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", "\[ScriptS]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", 
         FormBox[
          SubsuperscriptBox["l", "15", "2"],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptS]", "3"], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "13"}]],
          TraditionalForm]}]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "13"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "8"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "13"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}], "2"]}], 
            ")"}]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm]}], "-", 
       RowBox[{"5", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", "\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm]}], "+", 
       RowBox[{"12", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm]}], "-", 
       RowBox[{"5", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm]}], "+", 
       RowBox[{"5", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", "\[ScriptT]", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "43"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"7", ",", "9"}]],
        TraditionalForm]}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "+", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"7", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "-", 
     RowBox[{"3", " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "-", 
     RowBox[{
      FractionBox["5", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "10", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "10", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "+", 
     RowBox[{
      FractionBox["7", "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "-", 
     RowBox[{
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "+", 
     RowBox[{
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "14", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"13", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "-", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "-", 
     RowBox[{
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "-", 
     RowBox[{
      FractionBox["5", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "16", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "11"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "11"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"5", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"3", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"4", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "-", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "3"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"7", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"7", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FractionBox["15", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "10", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      FractionBox["7", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "14", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"13", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{
      FractionBox["13", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "16", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptT]", "2"]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"7", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "11"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "11"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["9", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["9", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"7", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["13", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["5", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"6", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "10", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "10", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["7", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "13", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "14", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"13", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["9", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["5", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["15", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "-", 
     RowBox[{
      FractionBox["9", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      FractionBox["19", "16"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "16", "2"],
       TraditionalForm], " ", "\[ScriptT]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptS]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptS]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "6"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "3"]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptS]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptS]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptS]", "2"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "6"}]],
       TraditionalForm], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], "+", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptS]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "4"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"7", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"7", ",", "9"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["5", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "10"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "11"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["5", "4"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "11"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["5", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "10"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "7"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "11"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["5", "4"], " ", 
      SuperscriptBox["\[ScriptU]", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["15", "8"], " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "7", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "10", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "10", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "8"}]],
        TraditionalForm], "2"], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "13"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "14"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "3"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", "\[ScriptU]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"4", ",", "8"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "4"], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"13", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"13", ",", "17"}]],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "9", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["\[ScriptU]", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "11", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox["\[ScriptU]", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ScriptU]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "12", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["3", "8"], " ", 
      SuperscriptBox["\[ScriptU]", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "8", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "16", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ScriptS]", "4"], " ", 
         FormBox[
          SubsuperscriptBox["l", "15", "2"],
          TraditionalForm]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptT]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptT]", "+", 
           RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "8", "2"],
          TraditionalForm]}]}], ")"}], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "43"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "16"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"32", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "12", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "17"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "-", 
             RowBox[{"11", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"10", " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "10", "2"],
              TraditionalForm], "+", 
             RowBox[{"12", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"7", ",", "10"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubsuperscriptBox["l", "10", "2"],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"7", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "15", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "10", "2"],
                 TraditionalForm], "+", 
                FormBox[
                 SubsuperscriptBox["l", "16", "2"],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "7"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "14"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "7"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "7"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "14"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "7"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "48"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"48", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"13", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"15", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"40", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "13"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "15"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "13"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"7", ",", "10"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubsuperscriptBox["l", "10", "2"],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"7", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"7", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubsuperscriptBox["l", "15", "2"],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"13", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "16", "2"],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"16", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"11", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "24"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"14", " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"11", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
       "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "10"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "14"}]],
           TraditionalForm], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ScriptS]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
           " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", "\[ScriptS]", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "7"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "11"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "11"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "14"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm], "-", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "7"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "7"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm], "2"], "-", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "7"}]],
                  TraditionalForm], "2"]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "7"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "14"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "7"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "7"}]],
                    TraditionalForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"21", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"7", " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "14"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "7"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"14", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"16", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             FormBox[
              SubsuperscriptBox["l", "15", "2"],
              TraditionalForm]}], ")"}], " ", "\[ScriptT]"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ScriptT]"}], "+", 
                RowBox[{"5", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "7"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"13", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"16", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"], " ", "\[ScriptS]"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "7"}]],
             TraditionalForm], "2"], " ", "\[ScriptS]"}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm]}], ")"}], " ", "\[ScriptS]"}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "14"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}], " ", "\[ScriptS]"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "16"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "9"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "9"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "17"}]],
              TraditionalForm], "+", 
             RowBox[{"14", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"26", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"11", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"26", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"13", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"11", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"15", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"13", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubsuperscriptBox["l", "10", "2"],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "13"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "15"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "15"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"9", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "17"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "9"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "17"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "15", "2"],
              TraditionalForm], "-", 
             RowBox[{"12", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"16", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"25", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"11", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"13", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "24"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"25", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "17", "2"],
              TraditionalForm], "-", 
             FormBox[
              SubsuperscriptBox["l", "13", "2"],
              TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "43"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "12", "2"],
              TraditionalForm], "-", 
             RowBox[{"7", " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "7", "2"],
              TraditionalForm], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"10", " ", 
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "17", "2"],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"16", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"14", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"22", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"17", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"15", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "7", "2"],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "10"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "7"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "12"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm], "+", 
                   RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "7"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "7", "2"],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "10", "2"],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "7", "2"],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "7"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "7"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "5"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "12"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "5"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "12"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "11"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "17"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "14"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "17"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "7"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "17"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "9"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "12"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}], ")"}], "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"23", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"10", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"8", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "14"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"9", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"11", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "12"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "7", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "16", "2"],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"75", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"11", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "15", "2"],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubsuperscriptBox["l", "16", "2"],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"13", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "15", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "16", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "12", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "15", "2"],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "16", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"20", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "15", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "16", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubsuperscriptBox["l", "17", "2"],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        "\[ScriptT]"}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "24"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"27", " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubsuperscriptBox["l", "14", "2"],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "7", "2"],
              TraditionalForm], "-", 
             RowBox[{"14", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "12"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm], "+", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "14"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"11", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"9", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"16", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"9", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "7", "2"],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}]}], ")"}]}], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "7"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "7"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "14"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"15", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"13", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "10", "2"],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "7", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"9", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "7", "2"],
              TraditionalForm], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "6"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"20", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"10", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"23", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"36", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"11", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"19", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "10"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "12"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "7"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "12"}]],
                 TraditionalForm], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "12"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"15", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"17", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "15", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "7"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"29", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "7"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"8", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "14"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "17"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"9", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "7"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"6", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"8", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "15", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "12"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "12"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "11"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "10", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "7", "2"],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm], "-", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "12"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "7", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "7"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"8", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "7"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "14"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "17"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "17"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "17"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"24", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "7"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubsuperscriptBox["l", "10", "2"],
                 TraditionalForm], "+", 
                FormBox[
                 SubsuperscriptBox["l", "15", "2"],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "14"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "17"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm], "-", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "17"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "15", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "9"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                   RowBox[{"9", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "5"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}], ")"}], "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "9"}]],
                    TraditionalForm]}], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm], "+", 
                   RowBox[{"7", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"75", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"24", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"7", ",", "14"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"17", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"11", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"13", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "14", "2"],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"34", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "10", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "16", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "12", "2"],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "13", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "14", "2"],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubsuperscriptBox["l", "17", "2"],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "43"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "48"], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "7", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}], "-", 
             RowBox[{"17", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
          RowBox[{"32", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[ScriptS]", "2"]}]}], "+", 
              SuperscriptBox["\[ScriptT]", "2"], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"27", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"17", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"52", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "14"}]],
                TraditionalForm]}]}], "+", 
             RowBox[{"20", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"41", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"23", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"24", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"39", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"64", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"18", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"18", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "14"}]],
                TraditionalForm]}]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "17"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "17"}]],
               TraditionalForm]}], "-", 
             RowBox[{"34", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"30", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"12", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "43"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10507, 287, 453, InheritFromParent],
Cell[11769, 342, 307, 6, 70, InheritFromParent],
Cell[12079, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12513, 364, 168, 5, 70, "Subsection"],
Cell[12684, 371, 9568, 235, 70, InheritFromParent],
Cell[22255, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22629, 619, 176, 5, 70, "Subsection"],
Cell[22808, 626, 1096, 33, 70, "Text"],
Cell[23907, 661, 513, 16, 70, "Text"],
Cell[24423, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[26995, 765, 60, 0, 70, "Subsection"],
Cell[27058, 767, 2571, 88, 70, "Text"],
Cell[29632, 857, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30220, 880, 151, 4, 70, "Subsubsection"],
Cell[30374, 886, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30541, 897, 151, 4, 70, "Subsubsection"],
Cell[30695, 903, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30862, 914, 151, 4, 70, "Subsubsection"],
Cell[31016, 920, 784, 26, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31837, 951, 151, 4, 70, "Subsubsection"],
Cell[31991, 957, 8852, 267, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[40880, 1229, 151, 4, 70, "Subsubsection"],
Cell[41034, 1235, 86791, 2766, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[127862, 4006, 151, 4, 70, "Subsubsection"],
Cell[128016, 4012, 80569, 2313, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[208622, 6330, 151, 4, 70, "Subsubsection"],
Cell[208776, 6336, 151848, 4266, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[360661, 10607, 151, 4, 70, "Subsubsection"],
Cell[360815, 10613, 8218, 237, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[369070, 10855, 151, 4, 70, "Subsubsection"],
Cell[369224, 10861, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA44.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    256731,       7433]
NotebookOptionsPosition[    254383,       7357]
NotebookOutlinePosition[    254724,       7372]
CellTagsIndexPosition[    254681,       7369]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 44: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "44"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "44"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{3.704082721378308, 1.2438547498310042`}, {
    4.49972602476915, 0.6939230171940991}, {3.8237233489487275`, 
    2.157468162888591}, {4.672392555583006, 2.6201415217755186`}, {
    0.7804241030875381, 2.5501598812779585`}, {0., 3.1332094833825557`}, {
    0.9632085564650579, 0.7264041018031708}, {0.3186512110140951, 0.}, {
    1.249413965006595, 1.548348689764795}, {1.7506287774466274`, 
    2.606385862988295}, {1.8368330014248353`, 1.3510026414693785`}, {
    2.0345275141496133`, 1.9344885243827317`}, {2.666534758946842, 
    2.187192059396672}, {2.5024404356861907`, 1.3279966428159533`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.023801092780345624`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023801092780345624`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023801092780345624`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023801092780345624`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023801092780345624`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023801092780345624`, 0.8}}], 
       ArrowBox[{5, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023801092780345624`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023801092780345624`, 0.8}}], 
       ArrowBox[{7, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023801092780345624`, 0.8}}], 
       ArrowBox[{9, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023801092780345624`, 0.8}}], 
       ArrowBox[{10, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023801092780345624`, 0.8}}], 
       ArrowBox[{11, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023801092780345624`, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023801092780345624`, 0.8}}], 
       ArrowBox[{12, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023801092780345624`, 0.8}}], 
       ArrowBox[{12, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023801092780345624`, 0.8}}], 
       ArrowBox[{13, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023801092780345624`, 0.8}}], 
       ArrowBox[{13, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023801092780345624`, 0.8}}], 
       ArrowBox[{14, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023801092780345624`, 0.8}}], 
       ArrowBox[{14, 1}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{3.704082721378308, 1.2438547498310042`}, {
     4.49972602476915, 0.6939230171940991}, {3.8237233489487275`, 
     2.157468162888591}, {4.672392555583006, 2.6201415217755186`}, {
     0.7804241030875381, 2.5501598812779585`}, {0., 3.1332094833825557`}, {
     0.9632085564650579, 0.7264041018031708}, {0.3186512110140951, 0.}, {
     1.249413965006595, 1.548348689764795}, {1.7506287774466274`, 
     2.606385862988295}, {1.8368330014248353`, 1.3510026414693785`}, {
     2.0345275141496133`, 1.9344885243827317`}, {2.666534758946842, 
     2.187192059396672}, {2.5024404356861907`, 1.3279966428159533`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "44"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.962204379203432, 1.5575676349343404`, 
       0.5770305474140356}, {0.19718556572132195`, 1.5576643395405223`, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.579694972462377, 
         1.5576159872374313`, 0.2885152737070178},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8467115320340701, 1.5577533951403113`, 
       1.57955662958941}, {0., 1.5571531535015595`, 2.030492683377499}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.42335576601703506`, 
         1.5574532743209355`, 1.8050246564834547`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8467115320340701, 1.5577533951403113`, 
       1.57955662958941}, {0.962204379203432, 1.5575676349343404`, 
       0.5770305474140356}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {0.9044579556187511, 
         1.557660515037326, 1.0782935885017229`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.6749437269731806`, 2.4429471577592206`, 
       1.105986403897084}, {4.369730279672141, 3.1165193498490664`, 
       1.068856979549173}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {4.022337003322661, 
         2.7797332538041433`, 1.0874216917231285`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.6749437269731806`, 2.4429471577592206`, 
       1.105986403897084}, {3.3013138373332356`, 1.5573942046751499`, 
       0.7089084101293959}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {3.488128782153208, 
         2.000170681217185, 0.9074474070132399},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.6755683854641963`, 0.6728453504839775, 
       1.1062717540382647`}, {4.371801418943625, 0., 1.0687060470995422`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {4.023684902203911, 
         0.33642267524198877`, 1.0874889005689035`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.6755683854641963`, 0.6728453504839775, 
       1.1062717540382647`}, {3.3013138373332356`, 1.5573942046751499`, 
       0.7089084101293959}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {3.488441111398716, 
         1.1151197775795638`, 0.9075900820838303},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.3013138373332356`, 1.5573942046751499`, 
       0.7089084101293959}, {2.143459082888599, 1.557115418947693, 
       0.5331178512488222}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {2.7223864601109176`, 
         1.5572548118114216`, 0.621013130689109},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8170880506308174`, 2.137898134279998, 
       1.5816344542013443`}, {3.6749437269731806`, 2.4429471577592206`, 
       1.105986403897084}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {3.246015888801999, 
         2.2904226460196093`, 1.343810429049214},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8181877855994917`, 0.9780504493790549, 
       1.581800639468826}, {3.6755683854641963`, 0.6728453504839775, 
       1.1062717540382647`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {3.246878085531844, 
         0.8254478999315162, 1.3440361967535455`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8181877855994917`, 0.9780504493790549, 
       1.581800639468826}, {1.9810222210355712`, 1.5574372648748134`, 
       1.8051475920025783`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {2.3996050033175313`, 
         1.2677438571269342`, 1.693474115735702},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.5578131421614994`, 1.5577108282968624`, 
       1.1960314995809211`}, {2.8181877855994917`, 0.9780504493790549, 
       1.581800639468826}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {2.6880004638804955`, 
         1.2678806388379587`, 1.3889160695248735`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.5578131421614994`, 1.5577108282968624`, 
       1.1960314995809211`}, {2.8170880506308174`, 2.137898134279998, 
       1.5816344542013443`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {2.6874505963961584`, 
         1.8478044812884302`, 1.3888329768911327`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9810222210355712`, 1.5574372648748134`, 
       1.8051475920025783`}, {0.8467115320340701, 1.5577533951403113`, 
       1.57955662958941}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {1.4138668765348208`, 
         1.5575953300075622`, 1.6923521107959942`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9810222210355712`, 1.5574372648748134`, 
       1.8051475920025783`}, {2.8170880506308174`, 2.137898134279998, 
       1.5816344542013443`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {2.399055135833194, 
         1.8476676995774057`, 1.6933910231019613`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.143459082888599, 1.557115418947693, 
       0.5331178512488222}, {2.5578131421614994`, 1.5577108282968624`, 
       1.1960314995809211`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.3506361125250494`, 
         1.5574131236222777`, 0.8645746754148717},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.143459082888599, 1.557115418947693, 
       0.5331178512488222}, {0.962204379203432, 1.5575676349343404`, 
       0.5770305474140356}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {1.5528317310460156`, 
         1.5573415269410167`, 0.5550741993314289},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.962204379203432, 1.5575676349343404`, 0.5770305474140356}, 
      0.06], {}, 
     SphereBox[{0.8467115320340701, 1.5577533951403113`, 1.57955662958941}, 
      0.06], {}, {}, {}, 
     SphereBox[{3.6755683854641963`, 0.6728453504839775, 1.1062717540382647`},
       0.06], {}, 
     SphereBox[{3.3013138373332356`, 1.5573942046751499`, 0.7089084101293959},
       0.06], SphereBox[{2.8170880506308174`, 2.137898134279998, 
      1.5816344542013443`}, 0.06], 
     SphereBox[{2.8181877855994917`, 0.9780504493790549, 1.581800639468826}, 
      0.06], SphereBox[{2.5578131421614994`, 1.5577108282968624`, 
      1.1960314995809211`}, 0.06], 
     SphereBox[{1.9810222210355712`, 1.5574372648748134`, 
      1.8051475920025783`}, 0.06], 
     SphereBox[{2.143459082888599, 1.557115418947693, 0.5331178512488222}, 
      0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmINZ4Ov1awql39h/mhnKdef3D/sZX2yMc5Y/sA8SZ
shJsT9rb9boXGr75Yc8ABTvy0084Sby2Zz/69VIfUHy6s4rOXdefcPmGgks5
kq9+2Fv8XfepyI7B4fbr/qceabwO+0uUH6p3MzvIfVhxRm7TR/uJinyTZ1UJ
Okybn75p4TsOh5m2W45xSn20/2h7LnVCOq/DDZbPPz61P7WfFHyQyWvzR/v2
B7ebdtYIOsDs6XMXbc6W/Gg/PXellXgml0P7lwZ9MaD7/6xbvSFh/TN7V+/d
pamdbA6nvd3DsqQYHTIiPryN9/tp3yi+knNZN5sDS9XeEgOf9/Ynv3/R5/P/
ab/+2bQ9aWUsDgf6mwySgP7K+fnrzUelz/bfP9tHu2z6by8XkRzmDDT/xSrG
wkcP/9gfmaD14Kwqo8OUJe23P778Ya/2kEHbl/+hPQDF8Z3B
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "44"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         SubscriptBox["l", "10"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         SubscriptBox["l", "13"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         SubscriptBox["l", "9"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         SubscriptBox["l", "17"], ",", 
         SubscriptBox["l", "15"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 44: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "44"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "44"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "44"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "44"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "44"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "44"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[ScriptS]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "44"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"5", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"5", ",", "8"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"3", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"3", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "11"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "10"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "17"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "12"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "13"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "12"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "13"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "6"}]],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "9"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[ScriptS]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", "\[ScriptS]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", "\[ScriptS]", " ", "\[ScriptT]", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[ScriptS]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", "\[ScriptS]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "44"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], " ", "\[ScriptS]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "7"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"6", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"6", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"10", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "5", "2"],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "9"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "16"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "9"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "16"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "9"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "14"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "9"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "16"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "16"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "16"}]],
                    TraditionalForm], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "16"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "9"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "13"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "13"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "9"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "12"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], "2"]}], ")"}], " ", "\[ScriptT]"}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"5", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"5", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"6", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"6", ",", "8"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"11", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"10", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
       "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "7"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "14"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "16"}]],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "9"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "16"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "14"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "9"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "13"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "9"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "7"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"6", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"6", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"10", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "5", "2"],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "9"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "16"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "14"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "14"}]],
                    TraditionalForm]}], "-", 
                    RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm], "-", 
                    RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "-", 
                    RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                 RowBox[{
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "9"}]],
                   TraditionalForm], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "14"}]],
                    TraditionalForm]}], "-", 
                    RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm], "-", 
                    RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "16"}]],
                    TraditionalForm], "-", 
                    RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "14"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"5", ",", "7"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "5"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"5", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "9"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "14"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "5", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubsuperscriptBox["l", "9", "2"],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "9"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "13"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "13"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "9"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "12"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "12"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"5", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"5", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"6", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"6", ",", "8"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"11", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"10", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "44"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "9"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "13"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "7"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], ")"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "16"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"4", " ", "\[ScriptU]"}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptU]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], "3"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm], "2"], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "+", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm], "2"], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "7"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "-", 
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "14"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm], "-", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "14"}]],
                    TraditionalForm], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", "\[ScriptS]"}], "+", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", "\[ScriptS]"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "+", "\[ScriptU]"}], ")"}], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["\[ScriptS]", "2"]}], "+", 
              SuperscriptBox["\[ScriptT]", "2"], "+", 
              SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], 
              " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", "\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "-", 
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", "\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", "\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "+", 
                   RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "8"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "9"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "13"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "13"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "11", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "9"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "16"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"13", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["\[ScriptS]", "2"]}], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], 
                  ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "16"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "16"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "14"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"13", " ", 
              FormBox[
               SubsuperscriptBox["l", "11", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "44"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"10", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"10", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"25", " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"25", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "9", "2"],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "14"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "12"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "13"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "13"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "14"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "16"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"10", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"10", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"41", " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"28", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "9", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"29", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"13", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
       "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "14"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "16"}]],
              TraditionalForm], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "14"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "13"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "14"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "14"}]],
              TraditionalForm], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "16"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "11"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "14"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "14"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "12"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "13"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "13"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "12"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "14"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "14"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "16"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "16"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "13"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "16"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "16"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"10", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"10", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"25", " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"25", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "9", "2"],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"10", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"10", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"41", " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"13", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"29", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "11", "2"],
                  TraditionalForm]}], "-", 
                RowBox[{"28", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "9", "2"],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "44"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "16"], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "8", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"47", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"35", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}]}], "+", 
             RowBox[{"35", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"47", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "+", 
          RowBox[{"13", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}], "-", 
          RowBox[{"13", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "+", 
             RowBox[{"22", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptT]", "2"], "+", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", "\[ScriptT]"}], "+", 
                RowBox[{"11", " ", "\[ScriptU]"}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "16"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", "\[ScriptT]"}], "+", 
                RowBox[{"7", " ", "\[ScriptU]"}]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "14"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], 
               ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"5", " ", "\[ScriptU]"}]}], ")"}]}], "+", 
             RowBox[{"37", " ", "\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", "\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm]}], "-", 
             RowBox[{"41", " ", "\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", "\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"41", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm]}], "-", 
             RowBox[{"37", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", "\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "14"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "44"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "6", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "7", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "8", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ScriptS]", "2"], "+", 
       SuperscriptBox["\[ScriptT]", "2"], "+", 
       SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 34, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10495, 287, 395, InheritFromParent],
Cell[11757, 342, 307, 6, 56, InheritFromParent],
Cell[12067, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12501, 364, 168, 5, 70, "Subsection"],
Cell[12672, 371, 9638, 236, 70, InheritFromParent],
Cell[22313, 609, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22687, 620, 176, 5, 70, "Subsection"],
Cell[22866, 627, 1096, 33, 70, "Text"],
Cell[23965, 662, 513, 16, 70, "Text"],
Cell[24481, 680, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27053, 766, 60, 0, 70, "Subsection"],
Cell[27116, 768, 2571, 88, 70, "Text"],
Cell[29690, 858, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30278, 881, 151, 4, 70, "Subsubsection"],
Cell[30432, 887, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30599, 898, 151, 4, 70, "Subsubsection"],
Cell[30753, 904, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30920, 915, 151, 4, 70, "Subsubsection"],
Cell[31074, 921, 1265, 41, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32376, 967, 151, 4, 70, "Subsubsection"],
Cell[32530, 973, 18201, 557, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[50768, 1535, 151, 4, 70, "Subsubsection"],
Cell[50922, 1541, 67071, 1899, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[118030, 3445, 151, 4, 70, "Subsubsection"],
Cell[118184, 3451, 78726, 2238, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[196947, 5694, 151, 4, 70, "Subsubsection"],
Cell[197101, 5700, 49049, 1404, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[246187, 7109, 151, 4, 70, "Subsubsection"],
Cell[246341, 7115, 7119, 201, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[253497, 7321, 151, 4, 70, "Subsubsection"],
Cell[253651, 7327, 692, 25, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA46.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    298545,       8700]
NotebookOptionsPosition[    296202,       8624]
NotebookOutlinePosition[    296543,       8639]
CellTagsIndexPosition[    296500,       8636]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 46: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "46"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "46"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{4.055554319266799, 1.914796456090432}, {
    4.97277542822617, 2.2818506915326386`}, {2.4703349961834387`, 
    2.6822465310714536`}, {2.3150971792844413`, 3.6506189403553515`}, {
    3.686204330687472, 0.7277985135566297}, {4.364729402985619, 0.}, {
    0.9531257215340949, 1.232726835975981}, {0., 1.0482479863227936`}, {
    1.656180795474128, 1.9631834325692237`}, {2.263414936769121, 
    1.3301308491536314`}, {1.947838520892736, 0.8519672087045961}, {
    3.4071326992085074`, 1.9134243480187867`}, {2.70975188654441, 
    0.5847533565530892}, {2.949685391775779, 1.3743513702201418`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.023123017704512343`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023123017704512343`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023123017704512343`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023123017704512343`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023123017704512343`, 0.8}}], 
       ArrowBox[{5, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023123017704512343`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023123017704512343`, 0.8}}], 
       ArrowBox[{7, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023123017704512343`, 0.8}}], 
       ArrowBox[{9, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023123017704512343`, 0.8}}], 
       ArrowBox[{10, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023123017704512343`, 0.8}}], 
       ArrowBox[{10, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023123017704512343`, 0.8}}], 
       ArrowBox[{11, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023123017704512343`, 0.8}}], 
       ArrowBox[{12, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023123017704512343`, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023123017704512343`, 0.8}}], 
       ArrowBox[{13, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023123017704512343`, 0.8}}], 
       ArrowBox[{13, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023123017704512343`, 0.8}}], 
       ArrowBox[{13, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023123017704512343`, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023123017704512343`, 0.8}}], 
       ArrowBox[{14, 11}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "9"],
       Annotation[#, 9, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{4.055554319266799, 1.914796456090432}, {
     4.97277542822617, 2.2818506915326386`}, {2.4703349961834387`, 
     2.6822465310714536`}, {2.3150971792844413`, 3.6506189403553515`}, {
     3.686204330687472, 0.7277985135566297}, {4.364729402985619, 0.}, {
     0.9531257215340949, 1.232726835975981}, {0., 1.0482479863227936`}, {
     1.656180795474128, 1.9631834325692237`}, {2.263414936769121, 
     1.3301308491536314`}, {1.947838520892736, 0.8519672087045961}, {
     3.4071326992085074`, 1.9134243480187867`}, {2.70975188654441, 
     0.5847533565530892}, {2.949685391775779, 1.3743513702201418`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "46"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.6607990654844264, 2.379509405572926, 
       0.6920838668270456}, {0.0008048247442042911, 2.5453997014268985`, 0.}},
        0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.3308019451143153, 
         2.4624545534999123`, 0.3460419334135228},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6687730158700689`, 0.9695131110269413, 
       1.546411802533945}, {1.6725521562441454`, 0., 1.5455480028763169`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {1.6706625860571072`, 
         0.48475655551347063`, 1.545979902705131},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.6602302258999206, 2.3775596877579015`, 
       2.4029138726148562`}, {0., 2.5421442277266433`, 3.0946045363341117`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.3301151129499603, 
         2.4598519577422726`, 2.748759204474484},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.6602302258999206, 2.3775596877579015`, 
       2.4029138726148562`}, {0.8251408133048489, 1.75559121549552, 
       1.5467099380192637`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {0.7426855196023847, 
         2.0665754516267105`, 1.9748119053170599`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.309254335123746, 2.3835684266687234`, 
       1.5476247594123234`}, {4.264210117026523, 2.5171481950033163`, 
       1.5475300088703858`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {3.7867322260751344`, 
         2.4503583108360196`, 1.5475773841413547`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.309254335123746, 2.3835684266687234`, 
       1.5476247594123234`}, {2.5425165120607165`, 1.66407568024267, 
       1.5470786752765764`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {2.925885423592231, 
         2.0238220534556968`, 1.54735171734445},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.5425165120607165`, 1.66407568024267, 
       1.5470786752765764`}, {1.6687730158700689`, 0.9695131110269413, 
       1.546411802533945}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.1056447639653926`, 
         1.3167943956348056`, 1.5467452389052607`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.0188277638584755`, 2.3472977268349027`, 
       1.5479927888508789`}, {2.5425165120607165`, 1.66407568024267, 
       1.5470786752765764`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {2.280672137959596, 
         2.005686703538786, 1.5475357320637277`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.0188277638584755`, 2.3472977268349027`, 
       1.5479927888508789`}, {1.6085018736464816`, 2.7471967165871467`, 
       0.9897910117917689}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {1.8136648187524784`, 
         2.5472472217110247`, 1.268891900321324},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.3996912431901207`, 2.893957204802378, 
       1.5483889553171353`}, {3.309254335123746, 2.3835684266687234`, 
       1.5476247594123234`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.854472789156933, 
         2.638762815735551, 1.5480068573647294`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8251408133048489, 1.75559121549552, 
       1.5467099380192637`}, {0.6607990654844264, 2.379509405572926, 
       0.6920838668270456}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {0.7429699393946376, 
         2.067550310534223, 1.1193969024231547`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8251408133048489, 1.75559121549552, 
       1.5467099380192637`}, {1.6687730158700689`, 0.9695131110269413, 
       1.546411802533945}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {1.2469569145874588`, 
         1.3625521632612307`, 1.5465608702766045`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6080923558341202`, 2.74591983713845, 
       2.106561487898021}, {0.6602302258999206, 2.3775596877579015`, 
       2.4029138726148562`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {1.1341612908670204`, 
         2.561739762448176, 2.2547376802564383`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6080923558341202`, 2.74591983713845, 
       2.106561487898021}, {2.0188277638584755`, 2.3472977268349027`, 
       1.5479927888508789`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {1.8134600598462978`, 
         2.5466087819866763`, 1.8272771383744497`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6080923558341202`, 2.74591983713845, 
       2.106561487898021}, {2.3996912431901207`, 2.893957204802378, 
       1.5483889553171353`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {2.0038917995121204`, 
         2.819938520970414, 1.827475221607578},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6085018736464816`, 2.7471967165871467`, 
       0.9897910117917689}, {0.6607990654844264, 2.379509405572926, 
       0.6920838668270456}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {1.134650469565454, 
         2.5633530610800364`, 0.8409374393094072},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6085018736464816`, 2.7471967165871467`, 
       0.9897910117917689}, {2.3996912431901207`, 2.893957204802378, 
       1.5483889553171353`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {2.004096558418301, 
         2.8205769606947624`, 1.269089983554452},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.6607990654844264, 2.379509405572926, 0.6920838668270456}, 
      0.06], {}, 
     SphereBox[{1.6687730158700689`, 0.9695131110269413, 1.546411802533945}, 
      0.06], {}, 
     SphereBox[{0.6602302258999206, 2.3775596877579015`, 2.4029138726148562`},
       0.06], {}, 
     SphereBox[{3.309254335123746, 2.3835684266687234`, 1.5476247594123234`}, 
      0.06], {}, {}, 
     SphereBox[{2.0188277638584755`, 2.3472977268349027`, 
      1.5479927888508789`}, 0.06], 
     SphereBox[{2.3996912431901207`, 2.893957204802378, 1.5483889553171353`}, 
      0.06], SphereBox[{0.8251408133048489, 1.75559121549552, 
      1.5467099380192637`}, 0.06], 
     SphereBox[{1.6080923558341202`, 2.74591983713845, 2.106561487898021}, 
      0.06], SphereBox[{1.6085018736464816`, 2.7471967165871467`, 
      0.9897910117917689}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIG4teS/iovrUPmidtpUNJ7ND7oTDAr2qz+wZOjx/
Rcd72VcwH2/5FcPiwAAFufsrQ703/7L/90YmxoHtvf2dxgRfqX0/7FWP7OM5
duiXPUzdYfY3XRN2/bDPcmlSnq3w1N5/VSWzHSuzQ/ij/hdalsxw89Zk1G3z
D2Nx2HL3DeuBgxwOfaw2YVGVXA78Ew4F9QgyO6jWMekJHf5h/3DWeYlePkEH
pTNHp8spszhMujLr8rpDP+yf7Fz2VCicxUEzkfsS74Jf9np5qyZePfDDPtB6
g3a/GoODwc2r7C7HmRw432uITTnyw975X3/QRCNmhyNGXzkuq7E7/DL0rDc+
BhRf/n1Lb/or+zna1Reeif2xZ+drfh20/4c9v+gVnv27ftrzTDl/ccl3VodH
7mde2NxicJh/521pzp6f9u9iVrs6/WJ1kFxuYBy35r09AJIkjp4=
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "46"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         SubscriptBox["l", "13"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "17"], ",", 
         SubscriptBox["l", "15"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         SubscriptBox["l", "16"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         SubscriptBox["l", "11"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "10"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 46: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "46"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "46"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "46"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "46"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "46"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "46"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", "\[ScriptS]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[ScriptS]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "+", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], "+", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "46"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptS]", "4"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ScriptS]", "2"], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ScriptT]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "7"}]],
                TraditionalForm]}], "+", 
              RowBox[{"\[ScriptU]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm]}]}], ")"}]}]}], "-", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", 
             RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"7", " ", "\[ScriptU]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"3", " ", "\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "12"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["\[ScriptS]", "2"]}], "+", 
              SuperscriptBox["\[ScriptT]", "2"], "+", 
              SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], "-", 
          RowBox[{"3", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
          RowBox[{"4", " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                RowBox[{"7", " ", "\[ScriptT]", " ", "\[ScriptU]"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptT]", "4"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptT]", "3"], " ", "\[ScriptU]"}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              SuperscriptBox["\[ScriptU]", "2"]}], "-", 
             RowBox[{"7", " ", "\[ScriptT]", " ", 
              SuperscriptBox["\[ScriptU]", "3"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptU]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
       
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "\[ScriptT]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "5"}]],
          TraditionalForm], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptU]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "46"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "16"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "13"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "13"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], "2"]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"13", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "12"}]],
                TraditionalForm], "2"]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "5"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "12"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "13"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "13"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"23", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubsuperscriptBox["l", "6", "2"],
              TraditionalForm], "+", 
             FormBox[
              SubsuperscriptBox["l", "7", "2"],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], "2"]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "13"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "12"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "5"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "+", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "12"}]],
                   TraditionalForm], "2"]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "13"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "13"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "16"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"13", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "46"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"13", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"15", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"6", ",", "8"}]],
              TraditionalForm], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"9", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"36", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], "3"], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "13"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                   TraditionalForm], "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "13"}]],
                TraditionalForm], "3"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "8"}]],
                TraditionalForm], "3"]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "8"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "13"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm], "+", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}], ")"}], "2"]}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "7"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "5"}]],
                TraditionalForm], "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "-", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "5"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "12"}]],
                TraditionalForm], "3"]}], "-", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "5"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "12"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm], "2"], "+", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "12"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "12"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm], "2"], "-", 
                   SuperscriptBox[
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "12"}]],
                    TraditionalForm], "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"15", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"23", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"37", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"13", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"40", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"80", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"56", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"40", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"36", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
       "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "8"}]],
           TraditionalForm], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "13"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "8"}]],
           TraditionalForm], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "13"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "13"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "8"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "13"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "\[ScriptT]"}], "-", "\[ScriptU]"}], 
                  ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "-", 
                   RowBox[{"5", " ", "\[ScriptU]"}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ScriptT]"}], "-", "\[ScriptU]"}], 
                  ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "-", 
                   RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptS]"}],
           "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"37", " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "+", 
             RowBox[{"13", " ", "\[ScriptU]", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"23", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", "\[ScriptT]"}], "+", 
             RowBox[{"39", " ", 
              SuperscriptBox["\[ScriptU]", "3"]}], "-", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"23", " ", "\[ScriptT]"}], "+", 
                RowBox[{"13", " ", "\[ScriptU]"}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "13"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "8"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "8"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "13"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "-", 
                   RowBox[{"5", " ", "\[ScriptU]"}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "\[ScriptT]"}], "-", "\[ScriptU]"}], 
                  ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptU]", "-", 
                   RowBox[{"2", " ", "\[ScriptT]"}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "-", 
                   RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptS]"}],
           "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"39", " ", 
              SuperscriptBox["\[ScriptT]", "3"]}], "+", 
             RowBox[{"23", " ", "\[ScriptU]", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["\[ScriptU]", "2"], " ", "\[ScriptT]"}], "+", 
             RowBox[{"37", " ", 
              SuperscriptBox["\[ScriptU]", "3"]}], "-", 
             RowBox[{
              SuperscriptBox["\[ScriptS]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"13", " ", "\[ScriptT]"}], "+", 
                RowBox[{"23", " ", "\[ScriptU]"}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm], "3"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "8"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                   TraditionalForm], "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}], ")"}], "2"]}], "-", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "7"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "13"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "13"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm], "3"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "11"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], "3"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "12"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "12"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm], "2"], "-", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}], "+", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm], "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "12"}]],
                   TraditionalForm], "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "5"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}], "+", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "12"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], "3"], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "13"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "8"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "13"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                   TraditionalForm], "2"]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "13"}]],
                TraditionalForm], "3"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "8"}]],
                TraditionalForm], "3"]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "8"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "13"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}], ")"}], "2"], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "8"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"3", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "8"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "7"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "13"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "8"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "5"}]],
                TraditionalForm], "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], "3"]}], "-", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "12"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "5"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm], "2"], "-", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"5", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "12"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm], "-", 
                   RowBox[{"4", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "12"}]],
                    TraditionalForm]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "12"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm], "2"], "+", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "12"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "11"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"13", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"15", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"7", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"5", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "8"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"7", ",", "8"}]],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "8", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"9", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"36", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "8", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"13", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"23", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"37", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"15", " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"40", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"36", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"40", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"80", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"56", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "9", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "46"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"55", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"29", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "24"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"28", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"36", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"32", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"80", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"36", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"120", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "-", 
             RowBox[{"18", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"11", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "15"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "9"}]],
                 TraditionalForm], "+", 
                RowBox[{"10", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "9"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "12"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "9"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "12"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "12"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm], "+", 
                RowBox[{"10", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"10", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"65", " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{"99", " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptT]"}], "+", "\[ScriptU]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "+", 
          RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "11"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "7"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "11"}]],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "11"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"9", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"4", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", "\[ScriptS]"}], "-", 
          RowBox[{"4", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", "\[ScriptS]"}], "+", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", "\[ScriptS]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"99", " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "15"}]],
               TraditionalForm]}], "+", 
             RowBox[{"65", " ", 
              FormBox[
               SubsuperscriptBox["l", "5", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"29", " ", 
              FormBox[
               SubsuperscriptBox["l", "6", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"55", " ", 
              FormBox[
               SubsuperscriptBox["l", "7", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubsuperscriptBox["l", "13", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "14"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"18", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "14"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "15"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"14", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "10"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "9"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "9"}]],
                TraditionalForm], "2"]}], "-", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "9"}]],
                TraditionalForm], "2"]}], "-", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], "2"], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm], "-", 
                RowBox[{"7", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "10"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm], "+", 
                RowBox[{"6", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "12"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "9"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "10"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "16"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"20", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"24", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "15"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "6", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"36", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"72", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"80", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"44", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"36", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"120", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "9", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm], "+", 
                RowBox[{"10", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "11"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "9"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "12"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "9"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"4", ",", "12"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "9"}]],
                 TraditionalForm], "+", 
                RowBox[{"10", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm], "+", 
                RowBox[{"5", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"8", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "11"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "12"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"10", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"4", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "10"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "11"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"4", ",", "12"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "5", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "46"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "46"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "4"]}], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "11", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "12", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "13", "2"],
      TraditionalForm], " ", 
     SuperscriptBox["\[ScriptS]", "2"]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10487, 287, 431, InheritFromParent],
Cell[11749, 342, 307, 6, 70, InheritFromParent],
Cell[12059, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12493, 364, 168, 5, 70, "Subsection"],
Cell[12664, 371, 9627, 236, 70, InheritFromParent],
Cell[22294, 609, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22668, 620, 176, 5, 70, "Subsection"],
Cell[22847, 627, 1096, 33, 70, "Text"],
Cell[23946, 662, 513, 16, 70, "Text"],
Cell[24462, 680, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27034, 766, 60, 0, 70, "Subsection"],
Cell[27097, 768, 2571, 88, 70, "Text"],
Cell[29671, 858, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30259, 881, 151, 4, 70, "Subsubsection"],
Cell[30413, 887, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30580, 898, 151, 4, 70, "Subsubsection"],
Cell[30734, 904, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30901, 915, 151, 4, 70, "Subsubsection"],
Cell[31055, 921, 1319, 42, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32411, 968, 151, 4, 70, "Subsubsection"],
Cell[32565, 974, 8140, 228, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[40742, 1207, 151, 4, 70, "Subsubsection"],
Cell[40896, 1213, 32265, 941, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[73198, 2159, 151, 4, 70, "Subsubsection"],
Cell[73352, 2165, 119269, 3406, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[192658, 5576, 151, 4, 70, "Subsubsection"],
Cell[192812, 5582, 102262, 2987, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[295111, 8574, 151, 4, 70, "Subsubsection"],
Cell[295265, 8580, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[295432, 8591, 151, 4, 70, "Subsubsection"],
Cell[295586, 8597, 576, 22, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA48.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    140613,       4288]
NotebookOptionsPosition[    138272,       4212]
NotebookOutlinePosition[    138613,       4227]
CellTagsIndexPosition[    138570,       4224]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 48: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "48"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "48"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{3.1368103417170485`, 2.640877350654017}, {
    3.8650272116877655`, 3.278047911759427}, {2.9580523614027823`, 
    0.6829080532980648}, {3.6464550101486983`, 0.}, {0.7263111546211347, 
    2.643884039996836}, {0., 3.282199176031239}, {0.8974733526390972, 
    0.6868391999652025}, {0.20673939904573846`, 0.007199147313133203}, {
    1.0645556054911771`, 1.799619018305969}, {1.7055779837338654`, 
    2.238942499502295}, {1.9281052083981476`, 0.6421355929247448}, {
    2.796906058428727, 1.796393133121925}, {2.157866689311964, 
    2.238833833744716}, {1.9304667791875734`, 1.5109566837606314`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.02594230221751957, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02594230221751957, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02594230221751957, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02594230221751957, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02594230221751957, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02594230221751957, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02594230221751957, 0.8}}], 
       ArrowBox[{9, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02594230221751957, 0.8}}], 
       ArrowBox[{10, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02594230221751957, 0.8}}], 
       ArrowBox[{10, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02594230221751957, 0.8}}], 
       ArrowBox[{11, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02594230221751957, 0.8}}], 
       ArrowBox[{11, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02594230221751957, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02594230221751957, 0.8}}], 
       ArrowBox[{12, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02594230221751957, 0.8}}], 
       ArrowBox[{13, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02594230221751957, 0.8}}], 
       ArrowBox[{13, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02594230221751957, 0.8}}], 
       ArrowBox[{14, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02594230221751957, 0.8}}], 
       ArrowBox[{14, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.02594230221751957, 0.8}}], 
       ArrowBox[{14, 11}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "12"],
       Annotation[#, 12, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{3.1368103417170485`, 2.640877350654017}, {
     3.8650272116877655`, 3.278047911759427}, {2.9580523614027823`, 
     0.6829080532980648}, {3.6464550101486983`, 0.}, {0.7263111546211347, 
     2.643884039996836}, {0., 3.282199176031239}, {0.8974733526390972, 
     0.6868391999652025}, {0.20673939904573846`, 0.007199147313133203}, {
     1.0645556054911771`, 1.799619018305969}, {1.7055779837338654`, 
     2.238942499502295}, {1.9281052083981476`, 0.6421355929247448}, {
     2.796906058428727, 1.796393133121925}, {2.157866689311964, 
     2.238833833744716}, {1.9304667791875734`, 1.5109566837606314`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "48"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.6925703749637047, 0.5888058848427119, 
       1.1551110510865539`}, {0., 0., 1.4859758887074623`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.34628518748185233`, 
         0.29440294242135595`, 1.3205434698970082`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7903112285834669, 2.3755718226605396`, 
       0.34531283176613653`}, {0.13977363772043772`, 3.020170829071808, 
       0.03412024046468276}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.4650424331519523, 
         2.6978713258661737`, 0.18971653611540965`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.871308469428045, 0.5916861286174842, 
       0.3320239205503839}, {3.5655375402663365`, 0.004498820299163597, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {3.2184230048471907`, 
         0.2980924744583239, 0.16601196027519194`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.771009763112027, 2.375876836182232, 
       1.142887506843684}, {3.4198552106596374`, 3.0209436724422796`, 
       1.4539805173421034`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {3.0954324868858323`, 
         2.6984102543122557`, 1.2984340120928937`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.676458602164759, 1.2872225317025734`, 
       1.0306087919772868`}, {2.871308469428045, 0.5916861286174842, 
       0.3320239205503839}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {2.773883535796402, 
         0.9394543301600288, 0.6813163562638354},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.676458602164759, 1.2872225317025734`, 
       1.0306087919772868`}, {2.771009763112027, 2.375876836182232, 
       1.142887506843684}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {2.723734182638393, 
         1.8315496839424028`, 1.0867481494104854`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8690980163782265`, 0.9341726803656872, 
       0.250009608742672}, {2.871308469428045, 0.5916861286174842, 
       0.3320239205503839}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.370203242903136, 
         0.7629294044915857, 0.2910167646465279},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8690980163782265`, 0.9341726803656872, 
       0.250009608742672}, {0.8864903715316254, 1.2873119312824204`, 
       0.4568696639829979}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {1.3777941939549259`, 
         1.1107423058240538`, 0.35343963636283493`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7802993149802806`, 2.4172887686454407`, 
       0.7439955568866619}, {2.771009763112027, 2.375876836182232, 
       1.142887506843684}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {2.275654539046154, 
         2.3965828024138363`, 0.9434415318651729},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7802993149802806`, 2.4172887686454407`, 
       0.7439955568866619}, {0.7903112285834669, 2.3755718226605396`, 
       0.34531283176613653`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {1.2853052717818738`, 
         2.39643029565299, 0.5446541943263992},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8864903715316254, 1.2873119312824204`, 
       0.4568696639829979}, {0.7903112285834669, 2.3755718226605396`, 
       0.34531283176613653`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {0.8384008000575461, 
         1.83144187697148, 0.4010912478745672},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8864903715316254, 1.2873119312824204`, 
       0.4568696639829979}, {0.6925703749637047, 0.5888058848427119, 
       1.1551110510865539`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {0.7895303732476651, 
         0.9380589080625661, 0.8059903575347759},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6944602680815466`, 0.932738648164456, 
       1.2371063739744212`}, {2.676458602164759, 1.2872225317025734`, 
       1.0306087919772868`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {2.185459435123153, 
         1.1099805899335147`, 1.1338575829758542`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.6944602680815466`, 0.932738648164456, 
       1.2371063739744212`}, {0.6925703749637047, 0.5888058848427119, 
       1.1551110510865539`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {1.1935153215226255`, 
         0.7607722665035839, 1.1961087125304877`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.780791075465707, 1.5518530279531573`, 
       0.7441132430902228}, {1.6944602680815466`, 0.932738648164456, 
       1.2371063739744212`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {1.737625671773627, 
         1.2422958380588067`, 0.9906098085323221},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.780791075465707, 1.5518530279531573`, 
       0.7441132430902228}, {1.8690980163782265`, 0.9341726803656872, 
       0.250009608742672}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {1.8249445459219666`, 
         1.2430128541594223`, 0.49706142591644736`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.780791075465707, 1.5518530279531573`, 
       0.7441132430902228}, {1.7802993149802806`, 2.4172887686454407`, 
       0.7439955568866619}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {1.7805451952229938`, 
         1.9845708982992991`, 0.7440543999884424},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.6925703749637047, 0.5888058848427119, 1.1551110510865539`}, 
      0.06], {}, 
     SphereBox[{0.7903112285834669, 2.3755718226605396`, 
      0.34531283176613653`}, 0.06], {}, {}, {}, 
     SphereBox[{2.771009763112027, 2.375876836182232, 1.142887506843684}, 
      0.06], {}, 
     SphereBox[{2.676458602164759, 1.2872225317025734`, 1.0306087919772868`}, 
      0.06], SphereBox[{1.8690980163782265`, 0.9341726803656872, 
      0.250009608742672}, 0.06], 
     SphereBox[{1.7802993149802806`, 2.4172887686454407`, 0.7439955568866619},
       0.06], SphereBox[{0.8864903715316254, 1.2873119312824204`, 
      0.4568696639829979}, 0.06], 
     SphereBox[{1.6944602680815466`, 0.932738648164456, 1.2371063739744212`}, 
      0.06], SphereBox[{1.780791075465707, 1.5518530279531573`, 
      0.7441132430902228}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIH6040pEp+Yz+4/vkwrqrz+yn7R4187Q6k/2DGhA
1Mtred+x7/Yr1/Ees/J6aR/AtPeMNiOzw9/jV/7Okrxm/0E011HqyUH7dZNu
Bvlrcjgo3L3laVqx0P5QnPrkgh9sDkJitfvF3z+yZ7AWcHpof9U+7eqBbos2
HgcGj8cPonKL4PZ92rxai12bzUH9wtdtp4Hm38rgy3Tx/GT/YksZz91obodP
UxRbnmhxODSJGQg3On+3Z9FarZCcyepwI9l1edmML/ZOxhxL42s/2K86Fxp0
+flf+7vT70vte/LW/ouQv68GwwX70ud5StI1f+zf9RfVzQ5jdhALUjt6/txz
+4X+dnyKcW/sz+3xTL0CNOfJrVCnKNu79lMa98Q1yfy2T5izace/G2/tn3rN
4zU4/dk+XiXphFzdH3t7OZPryVd+2D/9WTT52Pnn9gBVLJd0
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "48"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         SubscriptBox["l", "13"], ",", 
         SubscriptBox["l", "15"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         SubscriptBox["l", "14"], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         SubscriptBox["l", "17"], ",", 
         SubscriptBox["l", "12"]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 48: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "48"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "48"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "48"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "48"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "48"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "48"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2", " ", "\[ScriptS]", " ", "\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm]}]}], ")"}], "2"], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptT]", "3"], "+", 
          SuperscriptBox["\[ScriptU]", "3"]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "48"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", "\[ScriptS]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"5", ",", "8"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"5", ",", "8"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"\[ScriptS]", " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ScriptS]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "8"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"\[ScriptS]", " ", "\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"\[ScriptS]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "13"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "15"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "16"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "15"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "16"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "16"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "15"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "48"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"5", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"6", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"14", " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"7", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"8", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"15", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"16", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"5", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"6", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"14", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"7", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"8", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"15", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"5", ",", "8"}]],
          TraditionalForm], "2"], " ", "\[ScriptT]"}], "-", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"6", ",", "7"}]],
          TraditionalForm], "2"], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[ScriptS]", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"7", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "11", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "12", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"7", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"8", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{"8", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "13"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "15"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "6"}]],
             TraditionalForm]}], "-", 
           RowBox[{"\[ScriptT]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], ")"}]}]}], ")"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], "2"]}], ")"}], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm]}], ")"}], " ", "\[ScriptS]"}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"6", ",", "7"}]],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "7"}]],
               TraditionalForm]}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "7"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
          "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "7"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "7"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "7"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "13"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"24", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "14"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "15"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "4"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"15", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"15", ",", "16"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "48"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "48"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubsuperscriptBox["l", "5", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "6", "2"],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], "+", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], ")"}], " ", "\[ScriptT]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      FormBox[
       SubsuperscriptBox["l", "15", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "16", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox["l", "17", "2"],
       TraditionalForm], " ", 
      SuperscriptBox["\[ScriptS]", "3"]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "48"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "16"], " ", 
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "6", "2"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"17", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"79", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"54", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"17", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"29", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"54", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"79", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", 
               SuperscriptBox["\[ScriptS]", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptT]", "2"]}], "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"29", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"54", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"79", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"17", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"79", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"54", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "48"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "6", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "14", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10461, 287, 497, InheritFromParent],
Cell[11723, 342, 307, 6, 70, InheritFromParent],
Cell[12033, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12467, 364, 168, 5, 70, "Subsection"],
Cell[12638, 371, 9620, 234, 70, InheritFromParent],
Cell[22261, 607, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22635, 618, 176, 5, 70, "Subsection"],
Cell[22814, 625, 1096, 33, 70, "Text"],
Cell[23913, 660, 513, 16, 70, "Text"],
Cell[24429, 678, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27001, 764, 60, 0, 70, "Subsection"],
Cell[27064, 766, 2571, 88, 70, "Text"],
Cell[29638, 856, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30226, 879, 151, 4, 70, "Subsubsection"],
Cell[30380, 885, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30547, 896, 151, 4, 70, "Subsubsection"],
Cell[30701, 902, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30868, 913, 151, 4, 70, "Subsubsection"],
Cell[31022, 919, 1695, 55, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32754, 979, 151, 4, 70, "Subsubsection"],
Cell[32908, 985, 20921, 642, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[53866, 1632, 151, 4, 70, "Subsubsection"],
Cell[54020, 1638, 75061, 2269, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[129118, 3912, 151, 4, 70, "Subsubsection"],
Cell[129272, 3918, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[129439, 3929, 151, 4, 70, "Subsubsection"],
Cell[129593, 3935, 1140, 39, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[130770, 3979, 151, 4, 70, "Subsubsection"],
Cell[130924, 3985, 5578, 161, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[136539, 4151, 151, 4, 70, "Subsubsection"],
Cell[136693, 4157, 1539, 50, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA49.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    205521,       5951]
NotebookOptionsPosition[    203176,       5875]
NotebookOutlinePosition[    203517,       5890]
CellTagsIndexPosition[    203474,       5887]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 49: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "49"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "49"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{3.9806111569444105`, 2.7427486819566758`}, {
    4.939195897845653, 2.8616749523908527`}, {2.4684066643785694`, 
    3.8006979745196086`}, {2.4667869783791354`, 4.771698443911659}, {
    2.4717014368868075`, 0.967327808725791}, {2.4724153488344416`, 0.}, {
    0.959670547223539, 2.7394908925589823`}, {0., 2.856239596850831}, {
    2.206611660781019, 1.9064846881626996`}, {2.7359876411301216`, 
    1.9077198585707327`}, {1.9689245721986715`, 2.3561362155854444`}, {
    1.7830853903812804`, 2.984218690207498}, {3.1559761301559703`, 
    2.9863553996807637`}, {2.9727096610219035`, 2.356867672690989}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.023196089515583194`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023196089515583194`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023196089515583194`, 0.8}}], 
       ArrowBox[{1, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023196089515583194`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023196089515583194`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023196089515583194`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023196089515583194`, 0.8}}], 
       ArrowBox[{7, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023196089515583194`, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023196089515583194`, 0.8}}], 
       ArrowBox[{9, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023196089515583194`, 0.8}}], 
       ArrowBox[{9, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023196089515583194`, 0.8}}], 
       ArrowBox[{10, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023196089515583194`, 0.8}}], 
       ArrowBox[{10, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023196089515583194`, 0.8}}], 
       ArrowBox[{10, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023196089515583194`, 0.8}}], 
       ArrowBox[{11, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023196089515583194`, 0.8}}], 
       ArrowBox[{11, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023196089515583194`, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023196089515583194`, 0.8}}], 
       ArrowBox[{13, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023196089515583194`, 0.8}}], 
       ArrowBox[{14, 1}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "9"],
       Annotation[#, 9, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{3.9806111569444105`, 2.7427486819566758`}, {
     4.939195897845653, 2.8616749523908527`}, {2.4684066643785694`, 
     3.8006979745196086`}, {2.4667869783791354`, 4.771698443911659}, {
     2.4717014368868075`, 0.967327808725791}, {2.4724153488344416`, 0.}, {
     0.959670547223539, 2.7394908925589823`}, {0., 2.856239596850831}, {
     2.206611660781019, 1.9064846881626996`}, {2.7359876411301216`, 
     1.9077198585707327`}, {1.9689245721986715`, 2.3561362155854444`}, {
     1.7830853903812804`, 2.984218690207498}, {3.1559761301559703`, 
     2.9863553996807637`}, {2.9727096610219035`, 2.356867672690989}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "49"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{3.554066943627677, 2.6469112836535715`, 
       0.3713674162442562}, {4.420023417693663, 2.8534106388482376`, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {3.98704518066067, 
         2.750160961250905, 0.1856837081221281},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.554066943627677, 2.6469112836535715`, 
       0.3713674162442562}, {2.92330537583211, 2.7388250920544452`, 
       1.1237277671136872`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {3.2386861597298937`, 
         2.6928681878540086`, 0.7475475916789717},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.2104327556312433`, 3.3620522162635544`, 
       1.6242770486339428`}, {2.208093962253964, 4.114612628413508, 
       2.232185402484571}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {2.2092633589426036`, 
         3.738332422338531, 1.9282312255592569`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.2235191892724133`, 0.9168600079432034, 
       1.2848613778560067`}, {2.2292866321784692`, 0., 1.58702825880609}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {2.226402910725441, 
         0.4584300039716017, 1.4359448183310484`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8693490664292434, 2.6336562039693265`, 
       0.37383499644894247`}, {0., 2.831582015957782, 
       0.0039002302042415726`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.4346745332146217, 
         2.7326191099635544`, 0.18886761332659202`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8693490664292434, 2.6336562039693265`, 
       0.37383499644894247`}, {1.5014368380217369`, 2.7316246881103394`, 
       1.1256078352923686`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {1.1853929522254902`, 
         2.6826404460398328`, 0.7497214158706555},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9422733486393369`, 1.7988726559708892`, 
       0.9867162070487289}, {2.2235191892724133`, 0.9168600079432034, 
       1.2848613778560067`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.082896268955875, 
         1.3578663319570463`, 1.1357887924523677`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9422733486393369`, 1.7988726559708892`, 
       0.9867162070487289}, {2.6250493363055143`, 2.1834985131475015`, 
       0.31532602132762555`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {2.2836613424724255`, 
         1.9911855845591955`, 0.6510211141881772},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9422733486393369`, 1.7988726559708892`, 
       0.9867162070487289}, {1.5014368380217369`, 2.7316246881103394`, 
       1.1256078352923686`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {1.7218550933305368`, 
         2.2652486720406144`, 1.0561620211705487`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.4924229826751545`, 1.8023483511033835`, 
       0.9854368400999545}, {2.2235191892724133`, 0.9168600079432034, 
       1.2848613778560067`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.3579710859737837`, 
         1.3596041795232936`, 1.1351491089779806`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.4924229826751545`, 1.8023483511033835`, 
       0.9854368400999545}, {2.92330537583211, 2.7388250920544452`, 
       1.1237277671136872`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {2.707864179253632, 
         2.2705867215789146`, 1.054582303606821},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.4924229826751545`, 1.8023483511033835`, 
       0.9854368400999545}, {1.8017867440819926`, 2.179982380384062, 
       0.31604654746940164`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {2.1471048633785736`, 
         1.9911653657437227`, 0.650741693784678},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8017867440819926`, 2.179982380384062, 
       0.31604654746940164`}, {0.8693490664292434, 2.6336562039693265`, 
       0.37383499644894247`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {1.335567905255618, 
         2.406819292176694, 0.34494077195917205`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8017867440819926`, 2.179982380384062, 
       0.31604654746940164`}, {2.6250493363055143`, 2.1834985131475015`, 
       0.31532602132762555`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {2.2134180401937535`, 
         2.1817404467657817`, 0.3156862843985136},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.5014368380217369`, 2.7316246881103394`, 
       1.1256078352923686`}, {2.2104327556312433`, 3.3620522162635544`, 
       1.6242770486339428`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {1.85593479682649, 
         3.0468384521869467`, 1.3749424419631557`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.92330537583211, 2.7388250920544452`, 
       1.1237277671136872`}, {2.2104327556312433`, 3.3620522162635544`, 
       1.6242770486339428`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.5668690657316766`, 
         3.0504386541589996`, 1.3740024078738151`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6250493363055143`, 2.1834985131475015`, 
       0.31532602132762555`}, {3.554066943627677, 2.6469112836535715`, 
       0.3713674162442562}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {3.089558139966596, 
         2.4152048984005363`, 0.34334671878594086`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{3.554066943627677, 2.6469112836535715`, 0.3713674162442562}, 
      0.06], {}, 
     SphereBox[{2.2104327556312433`, 3.3620522162635544`, 
      1.6242770486339428`}, 0.06], {}, {}, {}, 
     SphereBox[{0.8693490664292434, 2.6336562039693265`, 
      0.37383499644894247`}, 0.06], {}, 
     SphereBox[{1.9422733486393369`, 1.7988726559708892`, 0.9867162070487289},
       0.06], SphereBox[{2.4924229826751545`, 1.8023483511033835`, 
      0.9854368400999545}, 0.06], 
     SphereBox[{1.8017867440819926`, 2.179982380384062, 0.31604654746940164`},
       0.06], SphereBox[{1.5014368380217369`, 2.7316246881103394`, 
      1.1256078352923686`}, 0.06], 
     SphereBox[{2.92330537583211, 2.7388250920544452`, 1.1237277671136872`}, 
      0.06], SphereBox[{2.6250493363055143`, 2.1834985131475015`, 
      0.31532602132762555`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIG5LD122K4/H4eySrZfu67A6KOQ8uVZ95Lr9DMOs
eVLrBB34vP9/OXGZzYEBCn53R8d9X8focDru0cLqp1wOTtkW7zj//rTfynhZ
S3cVo0PtLy/m2FIBB3FbI9aW24wOqxbszz1yktFBiXvJmVdhb+37+u+cPdX3
xX72uytWU64yws0NSgvbV57y097qqbLS1ouv7dOXskfsEmR1mOD7bd7LN9ft
YepeXL9cIbIc6B7lSaoJn/PthY+xWPQK/7efz7Jxo96JP/aVi7/d1Z383v64
9OfS6g/MDkoX6y2zr/2xXyIucH1Tx3v7nzrOYXJX/tgvuqEza1YBo4OLS6SP
tNUVezEm10WPWH/Yl3Elc8fdYnXYZt0dU8v0yf5r9Om3b5PYHby22CnKvmR1
0Dwy9fvJXx/t1/acuyvJwOrgsapN8Fw5o4Nfi7ehr94VewDjAJMz
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "49"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         SubscriptBox["l", "16"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "9"], ",", 
         SubscriptBox["l", "14"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         SubscriptBox["l", "13"], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "12"], ",", 
         SubscriptBox["l", "15"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 49: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "49"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "49"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "49"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "49"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "49"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "49"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "3"], " ", "\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "3"], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "4"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "4"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "49"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ScriptT]", "3"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "3"]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ScriptU]"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", "\[ScriptU]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm]}], "+", 
        RowBox[{"\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm]}], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "5"}]],
        TraditionalForm], "2"]}], "-", 
     RowBox[{"\[ScriptT]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ScriptT]", "2"]}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "7"}]],
           TraditionalForm], "2"]}], "+", 
        RowBox[{"\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptT]", "+", 
              RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm]}], "-", 
           RowBox[{"\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm]}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm]}], "+", 
        RowBox[{"\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", "\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm]}], "-", 
           RowBox[{"\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm]}]}], ")"}]}], "-", 
        RowBox[{"\[ScriptS]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"5", ",", "9"}]],
             TraditionalForm], " ", 
            SuperscriptBox["\[ScriptT]", "2"]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ScriptT]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "9"}]],
                TraditionalForm]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "5"}]],
                TraditionalForm]}], "-", 
              RowBox[{"2", " ", "\[ScriptT]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "7"}]],
                TraditionalForm]}]}], ")"}]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}], " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "5"}]],
                TraditionalForm]}], "+", 
              RowBox[{"\[ScriptT]", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "7"}]],
                TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "5"}]],
       TraditionalForm]}], "-", 
     RowBox[{"\[ScriptS]", " ", 
      SuperscriptBox["\[ScriptT]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "3"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ScriptT]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ScriptS]", "2"]}], "+", 
        SuperscriptBox["\[ScriptT]", "2"], "+", 
        SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"2", ",", "7"}]],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "8"}]],
         TraditionalForm], "-", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm]}], ")"}]}], "+", 
     RowBox[{
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "8"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "7"}]],
           TraditionalForm], "2"], " ", 
         SuperscriptBox["\[ScriptT]", "3"]}], "+", 
        RowBox[{"\[ScriptS]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptS]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
        RowBox[{
         SuperscriptBox["\[ScriptS]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptT]", " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "2"]}], "+", 
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"\[ScriptS]", " ", "\[ScriptT]", " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"1", ",", "6"}]],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ScriptT]"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm]}], "-", 
        RowBox[{"\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptT]", "+", 
           RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptT]", "+", 
           RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm]}], "+", 
        RowBox[{"\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"\[ScriptS]", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"2", ",", "7"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"5", ",", "9"}]],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "3"]}], "+", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "-", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "5"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "7"}]],
          TraditionalForm], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "2"], " ", "\[ScriptT]"}], "-", 
        RowBox[{"\[ScriptS]", " ", "\[ScriptU]", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm], "2"]}], "-", 
        RowBox[{"\[ScriptS]", " ", "\[ScriptU]", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm], "2"]}], "+", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], " ", 
            SuperscriptBox["\[ScriptT]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], " ", "\[ScriptT]"}], "-", 
           RowBox[{"2", " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"\[ScriptS]", " ", 
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"1", ",", "6"}]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptT]", "+", 
           RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], ")"}]}], "-", 
        RowBox[{"\[ScriptT]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptS]", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "+", 
              RowBox[{"2", " ", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"\[ScriptS]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"6", ",", "10"}]],
             TraditionalForm], " ", 
            SuperscriptBox["\[ScriptT]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                   TraditionalForm]}], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], "+", 
                 RowBox[{"2", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                   TraditionalForm]}], "-", 
                 RowBox[{"2", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                   TraditionalForm]}]}], ")"}]}], "+", 
              RowBox[{
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], "+", 
                 RowBox[{"2", " ", 
                  FormBox[
                   SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                   TraditionalForm]}], "-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
           "-", 
           RowBox[{"\[ScriptU]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm], "+", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm]}], ")"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ScriptT]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ScriptS]", "2"]}], "+", 
           SuperscriptBox["\[ScriptT]", "2"], "+", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         FormBox[
          SubsuperscriptBox["l", "15", "2"],
          TraditionalForm]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ScriptS]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"5", ",", "9"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"6", ",", "10"}]],
             TraditionalForm]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm]}], ")"}], " ", 
            FormBox[
             SubsuperscriptBox["l", "15", "2"],
             TraditionalForm]}]}], ")"}], " ", 
         SuperscriptBox["\[ScriptT]", "2"]}], "+", 
        RowBox[{"2", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "9"}]],
          TraditionalForm], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "5"}]],
           TraditionalForm], "2"], " ", "\[ScriptT]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "3"], "-", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "10"}]],
                TraditionalForm]}], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], "-", 
        RowBox[{"2", " ", "\[ScriptS]", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "8"}]],
           TraditionalForm], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[ScriptU]", " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm]}], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], "+", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], "-", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "8"}]],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ScriptT]"}], " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "2"]}], "+", 
           RowBox[{"\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm]}], "+", 
           RowBox[{"\[ScriptS]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], "+", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "7"}]],
                  TraditionalForm]}], ")"}]}], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "10"}]],
               TraditionalForm]}], ")"}]}], "-", 
           RowBox[{"\[ScriptS]", " ", "\[ScriptT]", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"6", ",", "10"}]],
             TraditionalForm]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ScriptS]", "2"], "-", 
           SuperscriptBox["\[ScriptT]", "2"], "-", 
           SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"6", ",", "10"}]],
             TraditionalForm]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "15", "2"],
             TraditionalForm]}]}], ")"}]}]}], ")"}]}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "49"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{"2", " ", "\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "9"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "9"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"5", ",", "9"}]],
              TraditionalForm], "+", 
             FormBox[
              SubsuperscriptBox["l", "15", "2"],
              TraditionalForm]}], ")"}], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], "2"], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm]}], ")"}], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", "\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptU]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"5", ",", "9"}]],
              TraditionalForm], "+", 
             FormBox[
              SubsuperscriptBox["l", "15", "2"],
              TraditionalForm]}], ")"}], " ", "\[ScriptT]"}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "7"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "7"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ScriptU]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "+", 
                   RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "7"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptS]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"5", ",", "9"}]],
                  TraditionalForm], " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[ScriptT]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", "\[ScriptT]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"\[ScriptT]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ScriptS]", " ", "\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "9"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[ScriptT]", "+", 
                    RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"\[ScriptU]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                RowBox[{"\[ScriptS]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"5", ",", "9"}]],
                    TraditionalForm], " ", 
                    SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ScriptT]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}], "-", 
                    RowBox[{"2", " ", "\[ScriptT]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                   RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}], "+", 
                    RowBox[{"\[ScriptT]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "-", 
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "7"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"2", " ", "\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ScriptU]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "9"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"\[ScriptU]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "7"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"5", ",", "9"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptS]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"5", ",", "9"}]],
                  TraditionalForm], " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm], " ", 
                    SuperscriptBox["\[ScriptU]", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[ScriptS]", "2"], "-", 
                    SuperscriptBox["\[ScriptT]", "2"], "-", 
                    SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "9"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[ScriptS]", "2"], "+", 
                    SuperscriptBox["\[ScriptT]", "2"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"2", " ", "\[ScriptT]", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[ScriptT]", "+", 
                    RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "\[ScriptS]", " ", "\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ScriptT]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "13"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"1", ",", "17"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "13"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "17"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"\[ScriptS]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"2", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "8"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], "2"]}], ")"}], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm]}], ")"}], " ", "\[ScriptS]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "\[ScriptT]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "7"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "10"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{"\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "7"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], "2"], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "10"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], ")"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "7"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "7"}]],
                  TraditionalForm]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"2", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "3"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "10"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "5"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"5", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"6", ",", "10"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "8"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], "3"], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "5"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], "2"], "+", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "7"}]],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm]}], ")"}]}], "-", 
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"6", ",", "10"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptS]", "2"]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"5", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"6", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], "2"], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "7"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}],
              "-", 
             RowBox[{"\[ScriptU]", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], "2"], "+", 
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], "2"]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptU]", "-", "\[ScriptT]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "5"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"2", " ", "\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "7"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptS]"}],
           "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ScriptT]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["\[ScriptT]", "2"]}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "7"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ScriptU]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "+", 
                   RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptT]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"\[ScriptS]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"6", ",", "10"}]],
                  TraditionalForm], " ", 
                 SuperscriptBox["\[ScriptT]", "2"]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"\[ScriptT]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm]}]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ScriptT]"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], "+", 
                   RowBox[{"2", " ", "\[ScriptT]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm], "-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ScriptS]"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "10"}]],
               TraditionalForm], " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "+", 
             RowBox[{"\[ScriptS]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", "\[ScriptT]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[ScriptT]", "+", 
                RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}], " ", "\[ScriptT]"}], "-", 
             RowBox[{
              SuperscriptBox["\[ScriptU]", "2"], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "8"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[ScriptT]", "+", 
                   RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptT]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[ScriptT]", "+", 
                    RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm]}], "-", 
                   RowBox[{"\[ScriptU]", " ", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
          
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ScriptT]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "14"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "16"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ScriptU]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "8"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"\[ScriptT]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"2", ",", "10"}]],
                    TraditionalForm]}], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "6"}]],
                    TraditionalForm], "+", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "7"}]],
                    TraditionalForm], "-", 
                   FormBox[
                    SubscriptBox["\[Tau]", 
                    RowBox[{"3", ",", "10"}]],
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"6", ",", "10"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"\[ScriptS]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ScriptS]"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "4"]}], "+", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "3"]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", "\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "9"}]],
               TraditionalForm]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "9"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptS]", " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "17"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "13"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptT]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "4"]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "4"]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"\[ScriptT]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"\[ScriptT]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "3"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"5", ",", "9"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"5", ",", "9"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "3"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"6", ",", "10"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"6", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptS]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], "2"], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "7"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "5"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm], "-", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "10"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], "3"], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "5"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "7"}]],
                  TraditionalForm], "2"], "+", 
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"5", ",", "9"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "-", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], "3"], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "7"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "10"}]],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "7"}]],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"\[ScriptT]", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"5", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"6", ",", "10"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "7"}]],
                  TraditionalForm], "2"], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "10"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "7"}]],
                  TraditionalForm]}], "+", 
                RowBox[{"\[ScriptT]", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"6", ",", "10"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[ScriptT]", "3"], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FractionBox["5", "2"], " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"13", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"13", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptT]", "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"14", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"14", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptT]", "3"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"16", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"16", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ScriptT]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[ScriptS]", "2"], "+", 
                SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "49"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "3"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptS]", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptT]"}], "+", 
             RowBox[{"3", " ", "\[ScriptU]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "9"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "13"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "5"}]],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"16", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ScriptS]"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "+", 
             RowBox[{"2", " ", "\[ScriptU]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "9"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "13"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "5"}]],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", "\[ScriptS]", " ", "\[ScriptU]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "3"], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"16", " ", "\[ScriptT]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptT]", "-", "\[ScriptU]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"3", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptS]", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ScriptT]"}], "-", "\[ScriptU]"}], ")"}], 
           " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "10"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "6"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "10"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "14"}]],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "9", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"4", ",", "5"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "9"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "13"}]],
           TraditionalForm]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "10", "2"],
         TraditionalForm]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptT]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "-", 
          RowBox[{"7", " ", "\[ScriptU]"}]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "5"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptS]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptT]", "+", 
          RowBox[{"8", " ", "\[ScriptU]"}]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "6"}]],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "7"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           SuperscriptBox["\[ScriptT]", "3"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"17", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "7"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"10", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"7", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}], "-", 
             RowBox[{"17", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"31", " ", 
              SuperscriptBox["\[ScriptU]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"\[ScriptS]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[ScriptT]", "2"]}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["\[ScriptS]", "2"]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[ScriptU]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "8"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ScriptS]", "2"]}], "+", 
             SuperscriptBox["\[ScriptT]", "2"], "+", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"19", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"48", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "-", 
             RowBox[{"11", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"13", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"18", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"16", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "16", "2"],
         TraditionalForm], " ", 
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "49"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "16"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "11"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "11"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "12"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"7", ",", "12"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"8", ",", "11"}]],
         TraditionalForm], " ", "\[ScriptT]"}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"21", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"16", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"21", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"16", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"11", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "11"}]],
              TraditionalForm], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "11"}]],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"11", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"16", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"13", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"6", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "11"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"16", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{"5", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"7", ",", "12"}]],
         TraditionalForm]}], "-", 
       RowBox[{"3", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"8", ",", "11"}]],
         TraditionalForm]}], "+", 
       RowBox[{"5", " ", "\[ScriptS]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        FormBox[
         SubsuperscriptBox["l", "15", "2"],
         TraditionalForm]}]}], ")"}], " ", 
     FormBox[
      SubsuperscriptBox["l", "16", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "17", "2"],
      TraditionalForm]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "49"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "49"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10511, 287, 565, InheritFromParent],
Cell[11773, 342, 307, 6, 70, InheritFromParent],
Cell[12083, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12517, 364, 168, 5, 70, "Subsection"],
Cell[12688, 371, 9681, 235, 70, InheritFromParent],
Cell[22372, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22746, 619, 176, 5, 70, "Subsection"],
Cell[22925, 626, 1096, 33, 70, "Text"],
Cell[24024, 661, 513, 16, 70, "Text"],
Cell[24540, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27112, 765, 60, 0, 70, "Subsection"],
Cell[27175, 767, 2571, 88, 70, "Text"],
Cell[29749, 857, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30337, 880, 151, 4, 70, "Subsubsection"],
Cell[30491, 886, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30658, 897, 151, 4, 70, "Subsubsection"],
Cell[30812, 903, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30979, 914, 151, 4, 70, "Subsubsection"],
Cell[31133, 920, 3556, 110, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[34726, 1035, 151, 4, 70, "Subsubsection"],
Cell[34880, 1041, 25148, 754, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[60065, 1800, 151, 4, 70, "Subsubsection"],
Cell[60219, 1806, 95831, 2646, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[156087, 4457, 151, 4, 70, "Subsubsection"],
Cell[156241, 4463, 17370, 507, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[173648, 4975, 151, 4, 70, "Subsubsection"],
Cell[173802, 4981, 28692, 855, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[202531, 5841, 151, 4, 70, "Subsubsection"],
Cell[202685, 5847, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[202852, 5858, 151, 4, 70, "Subsubsection"],
Cell[203006, 5864, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA5.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     39288,       1233]
NotebookOptionsPosition[     36972,       1157]
NotebookOutlinePosition[     37313,       1172]
CellTagsIndexPosition[     37270,       1169]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 5: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "5"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "5"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{4.749625743942952, 0.5468665538289104}, {
    5.531458323279645, 0.}, {4.750580604511869, 1.556751036086899}, {
    5.533391185721763, 2.102451748231003}, {0.7944786575104343, 
    1.4826911214183984`}, {0., 1.9896614152387395`}, {0.7955486496499109, 
    0.6209838657786124}, {0.0016034322915623456`, 0.11318402963408625`}, {
    1.9208775106343832`, 1.3790497910911144`}, {1.9208522347760062`, 
    0.7253708391216993}, {2.773233419031094, 1.3116623191267693`}, {
    2.7727103330256195`, 0.793336589012346}, {4.005991881721238, 
    1.2900288462312453`}, {4.00483961368168, 0.8143716040891265}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.021993644220975078`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021993644220975078`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021993644220975078`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021993644220975078`, 0.8}}], 
       ArrowBox[{3, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021993644220975078`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021993644220975078`, 0.8}}], 
       ArrowBox[{5, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021993644220975078`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021993644220975078`, 0.8}}], 
       ArrowBox[{7, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021993644220975078`, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021993644220975078`, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021993644220975078`, 0.8}}], 
       ArrowBox[{9, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021993644220975078`, 0.8}}], 
       ArrowBox[{10, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021993644220975078`, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021993644220975078`, 0.8}}], 
       ArrowBox[{12, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021993644220975078`, 0.8}}], 
       ArrowBox[{12, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021993644220975078`, 0.8}}], 
       ArrowBox[{13, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021993644220975078`, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021993644220975078`, 0.8}}], 
       ArrowBox[{14, 3}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{4.749625743942952, 0.5468665538289104}, {
     5.531458323279645, 0.}, {4.750580604511869, 1.556751036086899}, {
     5.533391185721763, 2.102451748231003}, {0.7944786575104343, 
     1.4826911214183984`}, {0., 1.9896614152387395`}, {0.7955486496499109, 
     0.6209838657786124}, {0.0016034322915623456`, 0.11318402963408625`}, {
     1.9208775106343832`, 1.3790497910911144`}, {1.9208522347760062`, 
     0.7253708391216993}, {2.773233419031094, 1.3116623191267693`}, {
     2.7727103330256195`, 0.793336589012346}, {4.005991881721238, 
     1.2900288462312453`}, {4.00483961368168, 0.8143716040891265}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "5"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.7670255632068472, 0.5585396496635783, 
       0.32811724199475534`}, {0., 0., 0.3486089908969352}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.3835127816034236, 
         0.27926982483178914`, 0.33836311644584527`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7668691662875238, 1.6412895527570819`, 
       0.29250389892631273`}, {0.00021016612908297816`, 2.1999387857350783`, 
       0.27142731378705454`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.3835396662083034, 
         1.92061416924608, 0.28196560635668366`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7668691662875238, 1.6412895527570819`, 
       0.29250389892631273`}, {1.464817881645505, 1.0940123637313763`, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {1.1158435239665145`, 
         1.367650958244229, 0.14625194946315637`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.6456389132571, 0.6654605980126678, 
       0.29305258138993173`}, {5.437545254699271, 0.15907566948245688`, 
       0.26938458295943}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {5.041592083978186, 
         0.4122681337475623, 0.2812185821746809},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.6456389132571, 0.6654605980126678, 
       0.29305258138993173`}, {4.645728570920792, 1.5341509731923555`, 
       0.32770799643542803`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {4.645683742088946, 
         1.0998057856025116`, 0.3103802889126799},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.645728570920792, 1.5341509731923555`, 
       0.32770799643542803`}, {5.437506005909562, 2.041039246084503, 
       0.3506787530700046}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {5.041617288415177, 
         1.7875951096384293`, 0.3391933747527163},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.645728570920792, 1.5341509731923555`, 
       0.32770799643542803`}, {3.5214966773183596`, 1.4448210428864368`, 
       0.321166003961332}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {4.083612624119576, 
         1.4894860080393961`, 0.32443700019838},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.5215332234457186`, 0.7547276165711998, 
       0.29925770950050556`}, {4.6456389132571, 0.6654605980126678, 
       0.29305258138993173`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {4.083586068351409, 
         0.7100941072919338, 0.29615514544521865`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.5215332234457186`, 0.7547276165711998, 
       0.29925770950050556`}, {2.6903165178085002`, 1.0974424297958243`, 
       0.0017575649441356478`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {3.1059248706271094`, 
         0.926085023183512, 0.1505076372223206},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.5215332234457186`, 0.7547276165711998, 
       0.29925770950050556`}, {2.6903350781451882`, 1.1020533055924044`, 
       0.6186625852375345}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {3.1059341507954534`, 
         0.9283904610818021, 0.45896014736902},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.5214966773183596`, 1.4448210428864368`, 
       0.321166003961332}, {2.6903165178085002`, 1.0974424297958243`, 
       0.0017575649441356478`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {3.10590659756343, 
         1.2711317363411305`, 0.16146178445273382`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6903165178085002`, 1.0974424297958243`, 
       0.0017575649441356478`}, {1.464817881645505, 1.0940123637313763`, 0.}},
        0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {2.0775671997270027`, 
         1.0957273967636003`, 0.0008787824720678239},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6903350781451882`, 1.1020533055924044`, 
       0.6186625852375345}, {3.5214966773183596`, 1.4448210428864368`, 
       0.321166003961332}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {3.105915877731774, 
         1.2734371742394206`, 0.46991429459943324`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.6903350781451882`, 1.1020533055924044`, 
       0.6186625852375345}, {1.464004242896862, 1.1057690337430603`, 
       0.6204822473861258}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {2.077169660521025, 
         1.1039111696677324`, 0.6195724163118301},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.464817881645505, 1.0940123637313763`, 0.}, {
       0.7670255632068472, 0.5585396496635783, 0.32811724199475534`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {1.1159217224261762`, 
         0.8262760066974772, 0.16405862099737767`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.464004242896862, 1.1057690337430603`, 
       0.6204822473861258}, {0.7670255632068472, 0.5585396496635783, 
       0.32811724199475534`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {1.1155149030518547`, 
         0.8321543417033193, 0.47429974469044056`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.464004242896862, 1.1057690337430603`, 
       0.6204822473861258}, {0.7668691662875238, 1.6412895527570819`, 
       0.29250389892631273`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {1.115436704592193, 
         1.3735292932500711`, 0.45649307315621923`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.7670255632068472, 0.5585396496635783, 0.32811724199475534`},
       0.06], {}, 
     SphereBox[{0.7668691662875238, 1.6412895527570819`, 
      0.29250389892631273`}, 0.06], {}, {}, {}, 
     SphereBox[{4.645728570920792, 1.5341509731923555`, 0.32770799643542803`},
       0.06], {}, 
     SphereBox[{3.5215332234457186`, 0.7547276165711998, 
      0.29925770950050556`}, 0.06], 
     SphereBox[{3.5214966773183596`, 1.4448210428864368`, 0.321166003961332}, 
      0.06], SphereBox[{2.6903165178085002`, 1.0974424297958243`, 
      0.0017575649441356478`}, 0.06], 
     SphereBox[{2.6903350781451882`, 1.1020533055924044`, 0.6186625852375345},
       0.06], SphereBox[{1.464817881645505, 1.0940123637313763`, 0.}, 0.06], 
     SphereBox[{1.464004242896862, 1.1057690337430603`, 0.6204822473861258}, 
      0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIF6SvdSwsvuFvWmiVHff/Yf2cw4+L73//4o9Axrg
mLNfdI7/Nft5DRtMDLte2L/a1Xp1h9Mv+7+Xvrom7bgEVJ/ky9ijbS9Q2d9Y
OZPR4Zj531UC8Rft426zxilNFXKI2abOVuL91F6LwXVu/MFL9rYX/t7hPiDq
4CHNlD895oj9tXtlV2fYXrSPOXXjniVQ/Ymz/E8edv+wL/t95avWzyv2M/by
TGYEqp/sEZfEE8LgEDP3q3dr4TX7jgvBcyR1eBxyvl1s36X2wv5I1I1znOqX
7dcVGBSzAcUjAmtW/5H9bj+j9Nmt371X7N2Y5q860srqIFYifFq+/6M9Q7Pm
30OnY+z9gvanngOKW9TOX8q06KO9Rkh0leiZx/YC5iwPnuR/t18XuktauPEj
PFz+qrdv68/5bs+x6ew9q41A9Vs4pv299dgeAEq8l3o=
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "5"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         SubscriptBox["l", "8"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "16"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "10"], ",", 
         SubscriptBox["l", "14"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 5: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "5"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "5"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "5"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "5"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    SuperscriptBox["\[ScriptS]", "6"],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "5"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "5"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "5"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "5"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubsuperscriptBox["l", "7", "2"],
        TraditionalForm], "+", 
       FormBox[
        SubsuperscriptBox["l", "10", "2"],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubsuperscriptBox["l", "13", "2"],
        TraditionalForm], "+", 
       FormBox[
        SubsuperscriptBox["l", "17", "2"],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox["\[ScriptS]", "4"]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "5"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[ScriptS]", "3"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "13", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "12"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "9"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "14"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "17", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "7", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "-", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubsuperscriptBox["l", "10", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "6"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "9"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "15"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "5"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubsuperscriptBox["l", "7", "2"],
        TraditionalForm], "+", 
       FormBox[
        SubsuperscriptBox["l", "10", "2"],
        TraditionalForm]}], ")"}], " ", 
     FormBox[
      SubsuperscriptBox["l", "13", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "17", "2"],
      TraditionalForm], " ", 
     SuperscriptBox["\[ScriptS]", "3"]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "5"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "5"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 141, 5, 76, "Title"],
Cell[782, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[978, 41, 167, 5, 36, "Subsection"],
Cell[1148, 48, 105, 3, 26, "Text"],
Cell[1256, 53, 10497, 287, 227, InheritFromParent],
Cell[11756, 342, 307, 6, 56, InheritFromParent],
Cell[12066, 350, 397, 9, 41, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12500, 364, 167, 5, 36, "Subsection"],
Cell[12670, 371, 9611, 234, 331, InheritFromParent],
Cell[22284, 607, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22658, 618, 175, 5, 70, "Subsection"],
Cell[22836, 625, 1096, 33, 70, "Text"],
Cell[23935, 660, 513, 16, 70, "Text"],
Cell[24451, 678, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27023, 764, 59, 0, 70, "Subsection"],
Cell[27085, 766, 2571, 88, 70, "Text"],
Cell[29659, 856, 560, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30244, 879, 150, 4, 70, "Subsubsection"],
Cell[30397, 885, 165, 7, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30599, 897, 150, 4, 70, "Subsubsection"],
Cell[30752, 903, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30919, 914, 150, 4, 70, "Subsubsection"],
Cell[31072, 920, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31239, 931, 150, 4, 70, "Subsubsection"],
Cell[31392, 937, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31559, 948, 150, 4, 70, "Subsubsection"],
Cell[31712, 954, 661, 25, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32410, 984, 150, 4, 70, "Subsubsection"],
Cell[32563, 990, 2954, 95, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[35554, 1090, 150, 4, 70, "Subsubsection"],
Cell[35707, 1096, 585, 22, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[36329, 1123, 150, 4, 70, "Subsubsection"],
Cell[36482, 1129, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[36649, 1140, 150, 4, 70, "Subsubsection"],
Cell[36802, 1146, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA50.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    483582,      14645]
NotebookOptionsPosition[    481228,      14569]
NotebookOutlinePosition[    481569,      14584]
CellTagsIndexPosition[    481526,      14581]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 50: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "50"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "50"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.7026384607187268, 0.7370426256573905}, {0., 
    0.07500598069491571}, {2.836948782577127, 0.6928804421662291}, {
    3.5112643151209237`, 0.}, {0.784552054868874, 2.8707461500042557`}, {
    0.13366800760692255`, 3.585201350398366}, {2.905557924891049, 
    2.813344124830783}, {3.608616798309032, 3.4748918313509005`}, {
    1.8709728297089707`, 2.695030859457741}, {1.9354887663187081`, 
    1.6320383300604315`}, {2.7256046628630513`, 1.786699846365677}, {
    0.7513768132405709, 1.8253575678310232`}, {1.666724834577291, 
    1.9130144707364938`}, {1.791770857148954, 0.7224771645292567}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.026741333264071188`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.026741333264071188`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.026741333264071188`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.026741333264071188`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.026741333264071188`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.026741333264071188`, 0.8}}], 
       ArrowBox[{9, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.026741333264071188`, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.026741333264071188`, 0.8}}], 
       ArrowBox[{10, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.026741333264071188`, 0.8}}], 
       ArrowBox[{10, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.026741333264071188`, 0.8}}], 
       ArrowBox[{11, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.026741333264071188`, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.026741333264071188`, 0.8}}], 
       ArrowBox[{11, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.026741333264071188`, 0.8}}], 
       ArrowBox[{12, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.026741333264071188`, 0.8}}], 
       ArrowBox[{12, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.026741333264071188`, 0.8}}], 
       ArrowBox[{13, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.026741333264071188`, 0.8}}], 
       ArrowBox[{13, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.026741333264071188`, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.026741333264071188`, 0.8}}], 
       ArrowBox[{14, 3}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.7026384607187268, 0.7370426256573905}, {0., 
     0.07500598069491571}, {2.836948782577127, 0.6928804421662291}, {
     3.5112643151209237`, 0.}, {0.784552054868874, 2.8707461500042557`}, {
     0.13366800760692255`, 3.585201350398366}, {2.905557924891049, 
     2.813344124830783}, {3.608616798309032, 3.4748918313509005`}, {
     1.8709728297089707`, 2.695030859457741}, {1.9354887663187081`, 
     1.6320383300604315`}, {2.7256046628630513`, 1.786699846365677}, {
     0.7513768132405709, 1.8253575678310232`}, {1.666724834577291, 
     1.9130144707364938`}, {1.791770857148954, 0.7224771645292567}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "50"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{2.72108738642356, 0.937530258856474, 
       0.3052966698529161}, {2.9388367656550134`, 0., 0.30537638348872304`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {2.829962076039287, 
         0.468765129428237, 0.30533652667081956`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.8317531852915385`, 2.721207107879896, 
       0.3053001328104407}, {4.770253290091231, 2.9389040913487157`, 
       0.3054213938184343}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {4.3010032376913845`, 
         2.8300555996143055`, 0.3053607633144375},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.9376852933608875, 2.048434553238237, 
       0.30539495056652016`}, {0., 1.8310926617087457`, 
       0.30522018481745566`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.46884264668044373`, 
         1.9397636074734912`, 0.3053075676919879},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.048153193788741, 3.831495385278637, 
       0.30540904627120274`}, {1.8305188545552757`, 4.769154905415691, 
       0.305130936923748}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {1.9393360241720083`, 
         4.3003251453471645`, 0.30526999159747537`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.5628919317792223`, 2.8962531077560976`, 
       0.4645594696098368}, {2.048153193788741, 3.831495385278637, 
       0.30540904627120274`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {1.8055225627839817`, 
         3.3638742465173674`, 0.38498425794051977`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.5628919317792223`, 2.8962531077560976`, 
       0.4645594696098368}, {0.9376852933608875, 2.048434553238237, 
       0.30539495056652016`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {1.250288612570055, 
         2.4723438304971674`, 0.3849772100881785},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.3840985033521664`, 2.3846356144219527`, 
       0.6107155592526152}, {1.5628919317792223`, 2.8962531077560976`, 
       0.4645594696098368}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {1.9734952175656943`, 
         2.640444361089025, 0.537637514431226},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.3840985033521664`, 2.3846356144219527`, 
       0.6107155592526152}, {3.206536452490635, 1.8732992485161764`, 
       0.46435434114067564`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {2.795317477921401, 
         2.1289674314690643`, 0.5375349501966454},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8966329020774255`, 3.2061604002705497`, 
       0.14633958709122535`}, {2.048153193788741, 3.831495385278637, 
       0.30540904627120274`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.4723930479330836`, 
         3.5188278927745933`, 0.22587431668121405`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8966329020774255`, 3.2061604002705497`, 
       0.14633958709122535`}, {2.385101273766427, 2.3844805558882314`, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {2.6408670879219263`, 
         2.7953204780793905`, 0.07316979354561268},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.8966329020774255`, 3.2061604002705497`, 
       0.14633958709122535`}, {3.8317531852915385`, 2.721207107879896, 
       0.3053001328104407}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {3.364193043684482, 
         2.9636837540752228`, 0.22581985995083304`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8727458750421153`, 1.5624543830391193`, 
       0.1462887979695592}, {0.9376852933608875, 2.048434553238237, 
       0.30539495056652016`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {1.4052155842015015`, 
         1.805444468138678, 0.2258418742680397},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.8727458750421153`, 1.5624543830391193`, 
       0.1462887979695592}, {2.72108738642356, 0.937530258856474, 
       0.3052966698529161}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.296916630732838, 
         1.2499923209477966`, 0.22579273391123766`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.385101273766427, 2.3844805558882314`, 0.}, {
       1.8727458750421153`, 1.5624543830391193`, 0.1462887979695592}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {2.128923574404271, 
         1.9734674694636754`, 0.0731443989847796},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.385101273766427, 2.3844805558882314`, 0.}, {
       2.3840985033521664`, 2.3846356144219527`, 0.6107155592526152}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {2.384599888559297, 
         2.384558085155092, 0.3053577796263076},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.206536452490635, 1.8732992485161764`, 
       0.46435434114067564`}, {2.72108738642356, 0.937530258856474, 
       0.3052966698529161}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {2.9638119194570978`, 
         1.4054147536863253`, 0.38482550549679584`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.206536452490635, 1.8732992485161764`, 
       0.46435434114067564`}, {3.8317531852915385`, 2.721207107879896, 
       0.3053001328104407}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {3.5191448188910868`, 
         2.2972531781980363`, 0.3848272369755582},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{2.72108738642356, 0.937530258856474, 0.3052966698529161}, 
      0.06], {}, 
     SphereBox[{3.8317531852915385`, 2.721207107879896, 0.3053001328104407}, 
      0.06], {}, 
     SphereBox[{0.9376852933608875, 2.048434553238237, 0.30539495056652016`}, 
      0.06], {}, 
     SphereBox[{2.048153193788741, 3.831495385278637, 0.30540904627120274`}, 
      0.06], {}, {}, 
     SphereBox[{2.3840985033521664`, 2.3846356144219527`, 0.6107155592526152},
       0.06], SphereBox[{2.8966329020774255`, 3.2061604002705497`, 
      0.14633958709122535`}, 0.06], 
     SphereBox[{1.8727458750421153`, 1.5624543830391193`, 0.1462887979695592},
       0.06], SphereBox[{2.385101273766427, 2.3844805558882314`, 0.}, 0.06], 
     SphereBox[{3.206536452490635, 1.8732992485161764`, 0.46435434114067564`},
       0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIK7+tbHs5BFWB62JkqX2DO/sZ6qocf/uvGyforXs
5p4mdgcGKNBuYk727L5srxd30ixvOZ+D1tN8a46jrA77V1RM5Oy6bC8X4OW+
V0TY4XfSZ9UHQH0/d9XosPVctuebPXdaC+M7+3k2G5cbJjM4nP3r5DwdaA7M
XNWD8y+q+/y1v7vuu+2ujsv2ulouKvOSGBwmxZfwPl/G5zD3VEbSJaD69dkF
yuc8/9ozuX0Mnyss7KBedvSFc/tl+zMnkn7MYvxpv5Tx2v42bXaHh7GOS8J3
37Vv31Fks0iI2WFBr9u13cLMDir7XaJ/dz22j2r9fs9Xh90hRbk9x3wZp8O1
uNA8x92H7DtSPyQc+fbXPiPwlNaF/z/sjxa3JU7fecje4wzzr/UizA4Kz1d3
ZQHNgbm7giN96h+gfqef/xdy/Pxr/0ba1vX39rv2AM9hkcQ=
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "50"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "5"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         SubscriptBox["l", "6"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         SubscriptBox["l", "17"], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "13"], ",", 
         SubscriptBox["l", "16"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "14"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "15"]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 50: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "50"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "50"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "50"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "50"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     SuperscriptBox["\[ScriptT]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ScriptS]", "2"], "+", 
       SuperscriptBox["\[ScriptT]", "2"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "50"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "2"], " ", 
     SuperscriptBox["\[ScriptT]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[ScriptS]", " ", 
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "7"}]],
          TraditionalForm]}]}], "-", 
       RowBox[{"\[ScriptT]", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"1", ",", "10"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "9"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "12"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "6"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "11"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "5"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "8"}]],
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"2", ",", "12"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "11"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "8"}]],
           TraditionalForm]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "50"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "8"]}], " ", "\[ScriptS]", " ", "\[ScriptT]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["l", "13", "2"],
           TraditionalForm], "-", 
          FormBox[
           SubsuperscriptBox["l", "14", "2"],
           TraditionalForm], "-", 
          FormBox[
           SubsuperscriptBox["l", "15", "2"],
           TraditionalForm], "+", 
          FormBox[
           SubsuperscriptBox["l", "17", "2"],
           TraditionalForm]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "7"}]],
          TraditionalForm], "2"], " ", "\[ScriptT]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"5", ",", "8"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"6", ",", "11"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"7", ",", "10"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"9", ",", "12"}]],
           TraditionalForm], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "10"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "10"}]],
              TraditionalForm]}], ")"}], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptU]", "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ScriptS]", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], "2"], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "5"}]],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"5", ",", "8"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"6", ",", "11"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"7", ",", "10"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"9", ",", "12"}]],
           TraditionalForm], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "50"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "8"]}], " ", "\[ScriptS]", " ", "\[ScriptT]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"5", ",", "8"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"6", ",", "11"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"6", ",", "11"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"6", ",", "11"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"6", ",", "11"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"7", ",", "10"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"7", ",", "10"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"7", ",", "10"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"7", ",", "10"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"9", ",", "12"}]],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"9", ",", "12"}]],
               TraditionalForm]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm], "+", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"9", ",", "12"}]],
               TraditionalForm]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "13", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "13", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "16"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "13", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "13", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "14"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "13", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "16"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "13", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "13", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "12"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "13", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "15"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "13", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "7"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "13", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "13", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "14"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "13", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "14", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "17"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "14", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "14", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "13"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "14", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "16"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "14", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "12"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "14", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "16"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "14", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "17"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "14", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "14", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "9"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "14", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "13"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "14", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "15", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "13"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "15", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "16"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "15", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "15", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "15", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "17"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "15", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "15", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "15", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "13"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "15", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "7"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "15", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "15", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "15", "2"],
             TraditionalForm]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "16", "2"],
             TraditionalForm]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "13"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "16", "2"],
             TraditionalForm]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "16", "2"],
             TraditionalForm]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "16", "2"],
             TraditionalForm]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "16", "2"],
             TraditionalForm]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "13"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "16", "2"],
             TraditionalForm]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "14"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "16", "2"],
             TraditionalForm]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "16", "2"],
             TraditionalForm]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "16", "2"],
             TraditionalForm]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "14"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "16", "2"],
             TraditionalForm]}], "-", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "17"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "16", "2"],
             TraditionalForm]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "9"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "16", "2"],
             TraditionalForm]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "16", "2"],
             TraditionalForm]}], "+", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "16", "2"],
             TraditionalForm]}], "-", 
           RowBox[{
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "16", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "17", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "17", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "14"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "17", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "17", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "17", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"4", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "15"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "17", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "17", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "14"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "17", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "16"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "17", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "17", "2"],
             TraditionalForm]}], "-", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "17", "2"],
             TraditionalForm]}], "+", 
           RowBox[{"2", " ", 
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "16"}]],
             TraditionalForm], " ", 
            FormBox[
             SubsuperscriptBox["l", "17", "2"],
             TraditionalForm]}]}], ")"}]}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "5"}]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
       "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Tau]", 
           RowBox[{"1", ",", "7"}]],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptS]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", "\[ScriptT]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "12"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "11"}]],
                 TraditionalForm]}], ")"}]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "7"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"5", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"9", ",", "12"}]],
              TraditionalForm]}], ")"}], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", "\[ScriptT]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "-", 
          RowBox[{"\[ScriptU]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"5", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"9", ",", "12"}]],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"1", ",", "6"}]],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}], "-", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm]}], ")"}], " ", 
           SuperscriptBox["\[ScriptT]", "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"2", ",", "10"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"3", ",", "6"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
          RowBox[{"2", " ", "\[ScriptU]", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "9"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"2", ",", "12"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "5"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"4", ",", "8"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ScriptS]", "2"], "-", 
             SuperscriptBox["\[ScriptT]", "2"], "-", 
             SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}], "-", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"5", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"9", ",", "12"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"5", ",", "8"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"9", ",", "12"}]],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "50"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"5", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"6", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"7", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"9", ",", "12"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"12", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"10", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"13", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"13", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"14", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"15", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"8", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "13"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "14"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "13"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "14"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"5", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "15", "2"],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubsuperscriptBox["l", "16", "2"],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "17", "2"],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "15"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "11"}]],
                TraditionalForm], "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "10"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "6"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"1", ",", "10"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "11"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"4", ",", "12"}]],
                  TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "9"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "9"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "9"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "9"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], "2"], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm], "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm], "2"]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"5", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"6", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"7", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"9", ",", "12"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"12", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"10", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"13", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"13", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"14", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"15", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"8", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}], " ", 
        SuperscriptBox["\[ScriptT]", "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"5", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"6", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"7", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"9", ",", "12"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"12", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"10", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"13", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"13", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"14", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"15", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}], "+", 
             FormBox[
              SubsuperscriptBox["l", "16", "2"],
              TraditionalForm], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"8", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"11", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}]}], ")"}], " ", "\[ScriptT]"}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "13"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "14"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "13"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "17"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"12", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "14"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"5", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "14", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"6", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "17"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"5", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "15", "2"],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubsuperscriptBox["l", "16", "2"],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "17", "2"],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "16"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}], " ", "\[ScriptT]"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ScriptS]", "2"], "-", 
          SuperscriptBox["\[ScriptT]", "2"], "-", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "6"}]],
                TraditionalForm]}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "10"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "5"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "+", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "5"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"2", ",", "10"}]],
                  TraditionalForm], " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"3", ",", "6"}]],
                  TraditionalForm]}]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "10"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "11"}]],
                TraditionalForm], "2"], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"1", ",", "11"}]],
              TraditionalForm], "+", 
             FormBox[
              SubscriptBox["\[Tau]", 
               RowBox[{"3", ",", "11"}]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"1", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"3", ",", "11"}]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "7"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "9"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "6"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "11"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FormBox[
                SubscriptBox["\[Tau]", 
                 RowBox[{"2", ",", "9"}]],
                TraditionalForm]}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "5"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "6"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "8"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "8"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "11"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "7"}]],
               TraditionalForm]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"1", ",", "9"}]],
                 TraditionalForm], "+", 
                FormBox[
                 SubscriptBox["\[Tau]", 
                  RowBox[{"4", ",", "9"}]],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"4", ",", "12"}]],
               TraditionalForm]}]}], ")"}], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "5"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "6"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "10"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "11"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "10"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "11"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "5"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "9"}]],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "12"}]],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "7"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "8"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptU]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptS]", "2"]}], "+", 
          SuperscriptBox["\[ScriptT]", "2"], "+", 
          SuperscriptBox["\[ScriptU]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"1", ",", "15"}]],
             TraditionalForm], "2"]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "15"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"5", ",", "8"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"6", ",", "11"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"7", ",", "10"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"9", ",", "12"}]],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"2", ",", "14"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "13", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "14", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "8"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"8", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "15", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "7"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "9"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "12"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "13"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "10"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "17"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "16", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"3", ",", "14"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Tau]", 
              RowBox[{"4", ",", "15"}]],
             TraditionalForm], "2"], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "5"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "14"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"3", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "11"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"1", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "-", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "6"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "15"}]],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"4", ",", "16"}]],
            TraditionalForm], " ", 
           FormBox[
            SubsuperscriptBox["l", "17", "2"],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "8"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "10"}]],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "12"}]],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"7", ",", "10"}]],
               TraditionalForm]}], "-", 
             RowBox[{"8", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"1", ",", "13"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "15", "2"],
               TraditionalForm]}], "+", 
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "16", "2"],
               TraditionalForm]}], "+", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "5"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"5", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "15", "2"],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubsuperscriptBox["l", "16", "2"],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "17", "2"],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Tau]", 
             RowBox[{"2", ",", "5"}]],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"2", ",", "8"}]],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 FormBox[
                  SubscriptBox["\[Tau]", 
                   RowBox[{"5", ",", "8"}]],
                  TraditionalForm]}], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "15", "2"],
                  TraditionalForm]}], "+", 
                FormBox[
                 SubsuperscriptBox["l", "16", "2"],
                 TraditionalForm], "-", 
                RowBox[{"2", " ", 
                 FormBox[
                  SubsuperscriptBox["l", "17", "2"],
                  TraditionalForm]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              FormBox[
               SubscriptBox["\[Tau]", 
                RowBox[{"3", ",", "14"}]],
               TraditionalForm], " ", 
              FormBox[
               SubsuperscriptBox["l", "17", "2"],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "50"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "50"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "50"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "50"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 143, 5, 76, "Title"],
Cell[784, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[980, 41, 168, 5, 36, "Subsection"],
Cell[1151, 48, 105, 3, 26, "Text"],
Cell[1259, 53, 10495, 287, 580, InheritFromParent],
Cell[11757, 342, 307, 6, 70, InheritFromParent],
Cell[12067, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12501, 364, 168, 5, 70, "Subsection"],
Cell[12672, 371, 9596, 235, 70, InheritFromParent],
Cell[22271, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22645, 619, 176, 5, 70, "Subsection"],
Cell[22824, 626, 1096, 33, 70, "Text"],
Cell[23923, 661, 513, 16, 70, "Text"],
Cell[24439, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27011, 765, 60, 0, 70, "Subsection"],
Cell[27074, 767, 2571, 88, 70, "Text"],
Cell[29648, 857, 563, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30236, 880, 151, 4, 70, "Subsubsection"],
Cell[30390, 886, 400, 14, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30827, 905, 151, 4, 70, "Subsubsection"],
Cell[30981, 911, 1935, 64, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32953, 980, 151, 4, 70, "Subsubsection"],
Cell[33107, 986, 21260, 659, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[54404, 1650, 151, 4, 70, "Subsubsection"],
Cell[54558, 1656, 87840, 2656, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[142435, 4317, 151, 4, 70, "Subsubsection"],
Cell[142589, 4323, 337315, 10173, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[479941, 14501, 151, 4, 70, "Subsubsection"],
Cell[480095, 14507, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[480262, 14518, 151, 4, 70, "Subsubsection"],
Cell[480416, 14524, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[480583, 14535, 151, 4, 70, "Subsubsection"],
Cell[480737, 14541, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[480904, 14552, 151, 4, 70, "Subsubsection"],
Cell[481058, 14558, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA6.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     36365,       1137]
NotebookOptionsPosition[     34052,       1061]
NotebookOutlinePosition[     34393,       1076]
CellTagsIndexPosition[     34350,       1073]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 6: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "6"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "6"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{0.7960403999356347, 2.1130134677868244`}, {0., 
    2.6107075918006677`}, {0.7956466659760681, 1.2131744637506214`}, {
    0.0001250548496249948, 0.7159761382627816}, {4.188584835324657, 
    2.632599045064759}, {4.8368397701599495`, 3.327767993490932}, {
    4.190352803874961, 0.6947295180858498}, {4.838695772029027, 0.}, {
    4.312548309473305, 1.663867410287854}, {3.551509810968773, 
    1.663852539356629}, {3.111483431552675, 0.9568526608232005}, {
    1.912042488328618, 1.2232811475651824`}, {3.1115308342379215`, 
    2.370150908459454}, {1.9120428915568093`, 2.104664355158132}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.023418798065073354`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023418798065073354`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023418798065073354`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023418798065073354`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023418798065073354`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023418798065073354`, 0.8}}], 
       ArrowBox[{5, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023418798065073354`, 0.8}}], 
       ArrowBox[{5, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023418798065073354`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023418798065073354`, 0.8}}], 
       ArrowBox[{7, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023418798065073354`, 0.8}}], 
       ArrowBox[{7, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023418798065073354`, 0.8}}], 
       ArrowBox[{9, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023418798065073354`, 0.8}}], 
       ArrowBox[{10, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023418798065073354`, 0.8}}], 
       ArrowBox[{11, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023418798065073354`, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023418798065073354`, 0.8}}], 
       ArrowBox[{13, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023418798065073354`, 0.8}}], 
       ArrowBox[{13, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023418798065073354`, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023418798065073354`, 0.8}}], 
       ArrowBox[{14, 12}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0.7960403999356347, 2.1130134677868244`}, {0., 
     2.6107075918006677`}, {0.7956466659760681, 1.2131744637506214`}, {
     0.0001250548496249948, 0.7159761382627816}, {4.188584835324657, 
     2.632599045064759}, {4.8368397701599495`, 3.327767993490932}, {
     4.190352803874961, 0.6947295180858498}, {4.838695772029027, 0.}, {
     4.312548309473305, 1.663867410287854}, {3.551509810968773, 
     1.663852539356629}, {3.111483431552675, 0.9568526608232005}, {
     1.912042488328618, 1.2232811475651824`}, {3.1115308342379215`, 
     2.370150908459454}, {1.9120428915568093`, 2.104664355158132}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "6"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.7971424223643886, 2.1142346418509788`, 
       0.0008921088997730254}, {0., 2.6107746334796564`, 0.}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.3985712111821943, 
         2.3625046376653174`, 0.0004460544498865127},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.79788447999389, 1.2147068749403256`, 
       0.001819086061016086}, {0.0022260062354404475`, 0.7171019610406196, 
       0.0025994115031615387`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.4000552431146652, 
         0.9659044179904726, 0.0022092487820888126`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.79788447999389, 1.2147068749403256`, 
       0.001819086061016086}, {0.7971424223643886, 2.1142346418509788`, 
       0.0008921088997730254}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {0.7975134511791393, 
         1.6644707583956522`, 0.0013555974803945558`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.190054052546696, 2.634360053757502, 
       0.001632173188007047}, {4.838166969905538, 3.329299540503162, 
       0.0020231450882270286`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {4.514110511226117, 
         2.981829797130332, 0.001827659138117038},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.190054052546696, 2.634360053757502, 
       0.001632173188007047}, {4.31399148842949, 1.6645412674799318`, 
       0.0013152316677181254`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {4.252022770488093, 
         2.149450660618717, 0.0014737024278625862`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.190054052546696, 2.634360053757502, 
       0.001632173188007047}, {3.112449107510835, 2.371339876380427, 
       0.0014027641900988645`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {3.6512515800287657`, 
         2.5028499650689646`, 0.0015174686890529559`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.191157667934003, 0.6954319577326746, 
       0.0010117763329191573`}, {4.839392453760546, 0., 
       0.0006317999568597335}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {4.515275060847275, 
         0.3477159788663373, 0.0008217881448894454},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.191157667934003, 0.6954319577326746, 
       0.0010117763329191573`}, {4.31399148842949, 1.6645412674799318`, 
       0.0013152316677181254`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {4.252574578181747, 
         1.1799866126063032`, 0.0011635040003186415`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.191157667934003, 0.6954319577326746, 
       0.0010117763329191573`}, {3.113238092849124, 0.9587737034925937, 
       0.0012826681766192598`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {3.6521978803915633`, 
         0.8271028306126342, 0.0011472222547692086`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.31399148842949, 1.6645412674799318`, 
       0.0013152316677181254`}, {3.552701709456509, 1.665747993471115, 
       0.0013499132928914345`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {3.9333465989429994`, 
         1.6651446304755235`, 0.00133257248030478},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.552701709456509, 1.665747993471115, 
       0.0013499132928914345`}, {3.113238092849124, 0.9587737034925937, 
       0.0012826681766192598`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {3.3329699011528167`, 
         1.3122608484818543`, 0.0013162907347553472`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.113238092849124, 0.9587737034925937, 
       0.0012826681766192598`}, {1.9137024262787838`, 1.2241261232947134`, 
       0.0014951864145916433`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.5134702595639538`, 
         1.0914499133936535`, 0.0013889272956054514`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9137024262787838`, 1.2241261232947134`, 
       0.0014951864145916433`}, {0.79788447999389, 1.2147068749403256`, 
       0.001819086061016086}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {1.355793453136337, 
         1.2194164991175196`, 0.0016571362378038647`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.112449107510835, 2.371339876380427, 
       0.0014027641900988645`}, {1.9129746092187114`, 2.1050853065761306`, 
       0.001212996974775869}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.5127118583647734`, 
         2.2382125914782787`, 0.0013078805824373668`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.112449107510835, 2.371339876380427, 
       0.0014027641900988645`}, {3.552701709456509, 1.665747993471115, 
       0.0013499132928914345`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {3.332575408483672, 
         2.018543934925771, 0.0013763387414951495`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9129746092187114`, 2.1050853065761306`, 
       0.001212996974775869}, {0.7971424223643886, 2.1142346418509788`, 
       0.0008921088997730254}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {1.35505851579155, 
         2.109659974213555, 0.0010525529372744473`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9129746092187114`, 2.1050853065761306`, 
       0.001212996974775869}, {1.9137024262787838`, 1.2241261232947134`, 
       0.0014951864145916433`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {1.9133385177487476`, 
         1.6646057149354219`, 0.0013540916946837562`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.7971424223643886, 2.1142346418509788`, 
      0.0008921088997730254}, 0.06], {}, 
     SphereBox[{0.79788447999389, 1.2147068749403256`, 0.001819086061016086}, 
      0.06], {}, 
     SphereBox[{4.190054052546696, 2.634360053757502, 0.001632173188007047}, 
      0.06], {}, 
     SphereBox[{4.191157667934003, 0.6954319577326746, 
      0.0010117763329191573`}, 0.06], {}, {}, 
     SphereBox[{3.552701709456509, 1.665747993471115, 0.0013499132928914345`},
       0.06], SphereBox[{3.113238092849124, 0.9587737034925937, 
      0.0012826681766192598`}, 0.06], 
     SphereBox[{1.9137024262787838`, 1.2241261232947134`, 
      0.0014951864145916433`}, 0.06], 
     SphereBox[{3.112449107510835, 2.371339876380427, 0.0014027641900988645`},
       0.06], SphereBox[{1.9129746092187114`, 2.1050853065761306`, 
      0.001212996974775869}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIG576nnZoOml/eV+sVufXzI4zKp1deu19rVngAI+
nQXn7z5icYDxnV4Wcrh2vLSPa31YWZD/2X7RaYaTZ87G2jOcyf7vapNk76py
6Xz9p2f2xywX58R4p9rrLJnQPveQgMNtc7VYbWFWh9lNG+Ze2RtlvyrYsNAj
SthBK0XjTPoiLoeU+0v3X5+UYP96/oer+w4LOAQcTmz95fDMnsVkw4RNkwPs
Zyxh3dQZLQx3R0dhvfCbzS72a6Ql/rQ5Cjr82qTF9m3hL/vnLD/sq3tC7a9W
bLn/LpvHoTHBNO75sl/2CY2NMZ9kw+yDpnXHv3zO4fC8boaB27p39j8iN5Y/
Yw61X+lVlN8275994DppN9Zpn+0zA5UMXOoj7Cef3Lnd+xmHQylnG1fjDyaH
Dcubpsz7HWY/8XCXc/fsf/ZP3CS+m11ncJjk0Td17f1gewBKg5YH
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "6"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         SubscriptBox["l", "6"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "16"], ",", 
         SubscriptBox["l", "11"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         SubscriptBox["l", "14"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 6: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "6"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "6"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "6"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "6"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    SuperscriptBox["\[ScriptS]", "6"],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "6"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     SuperscriptBox["\[ScriptS]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "9"}]],
        TraditionalForm]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "6"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "2"], "+", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], "2"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "6"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "6"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "6"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "6"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "6"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "6"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 141, 5, 76, "Title"],
Cell[782, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[978, 41, 167, 5, 36, "Subsection"],
Cell[1148, 48, 105, 3, 26, "Text"],
Cell[1256, 53, 10485, 287, 404, InheritFromParent],
Cell[11744, 342, 307, 6, 56, InheritFromParent],
Cell[12054, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12488, 364, 167, 5, 70, "Subsection"],
Cell[12658, 371, 9765, 235, 70, InheritFromParent],
Cell[22426, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22800, 619, 175, 5, 70, "Subsection"],
Cell[22978, 626, 1096, 33, 70, "Text"],
Cell[24077, 661, 513, 16, 70, "Text"],
Cell[24593, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27165, 765, 59, 0, 70, "Subsection"],
Cell[27227, 767, 2571, 88, 70, "Text"],
Cell[29801, 857, 560, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30386, 880, 150, 4, 70, "Subsubsection"],
Cell[30539, 886, 165, 7, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30741, 898, 150, 4, 70, "Subsubsection"],
Cell[30894, 904, 454, 18, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31385, 927, 150, 4, 70, "Subsubsection"],
Cell[31538, 933, 554, 21, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32129, 959, 150, 4, 70, "Subsubsection"],
Cell[32282, 965, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32449, 976, 150, 4, 70, "Subsubsection"],
Cell[32602, 982, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32769, 993, 150, 4, 70, "Subsubsection"],
Cell[32922, 999, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33089, 1010, 150, 4, 70, "Subsubsection"],
Cell[33242, 1016, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33409, 1027, 150, 4, 70, "Subsubsection"],
Cell[33562, 1033, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33729, 1044, 150, 4, 70, "Subsubsection"],
Cell[33882, 1050, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA7.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     36286,       1138]
NotebookOptionsPosition[     33972,       1062]
NotebookOutlinePosition[     34313,       1077]
CellTagsIndexPosition[     34270,       1074]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 7: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "7"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "7"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{3.8076892131129756`, 1.4315204366336505`}, {
    4.608920491484978, 0.9331467953396513}, {3.8078020314779173`, 
    2.3241007151681288`}, {4.609880286252929, 2.8220826606993206`}, {
    0.6016038986919903, 0.7397591861731694}, {0.0007479440539017723, 0.}, {
    0.6005439225073486, 3.0150632452666053`}, {0., 3.755323967388464}, {
    0.759925333857115, 1.6253525241931912`}, {1.461340416499969, 
    2.4580427432759993`}, {0.759982379400677, 2.129388667526456}, {
    2.682523382283516, 2.2923059415820006`}, {1.4611253501690378`, 
    1.2969208213094525`}, {2.6820668817373097`, 1.4621952622649856`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.023949439135716052`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023949439135716052`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023949439135716052`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023949439135716052`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023949439135716052`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023949439135716052`, 0.8}}], 
       ArrowBox[{5, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023949439135716052`, 0.8}}], 
       ArrowBox[{5, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023949439135716052`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023949439135716052`, 0.8}}], 
       ArrowBox[{7, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023949439135716052`, 0.8}}], 
       ArrowBox[{9, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023949439135716052`, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023949439135716052`, 0.8}}], 
       ArrowBox[{10, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023949439135716052`, 0.8}}], 
       ArrowBox[{10, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023949439135716052`, 0.8}}], 
       ArrowBox[{11, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023949439135716052`, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023949439135716052`, 0.8}}], 
       ArrowBox[{13, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023949439135716052`, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.023949439135716052`, 0.8}}], 
       ArrowBox[{14, 12}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{3.8076892131129756`, 1.4315204366336505`}, {
     4.608920491484978, 0.9331467953396513}, {3.8078020314779173`, 
     2.3241007151681288`}, {4.609880286252929, 2.8220826606993206`}, {
     0.6016038986919903, 0.7397591861731694}, {0.0007479440539017723, 0.}, {
     0.6005439225073486, 3.0150632452666053`}, {0., 3.755323967388464}, {
     0.759925333857115, 1.6253525241931912`}, {1.461340416499969, 
     2.4580427432759993`}, {0.759982379400677, 2.129388667526456}, {
     2.682523382283516, 2.2923059415820006`}, {1.4611253501690378`, 
     1.2969208213094525`}, {2.6820668817373097`, 1.4621952622649856`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "7"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.8007014090873503, 1.388825277672884, 
       0.15740850292445221`}, {0.0019431420703521773`, 0.915559554517546, 
       0.}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.40132227557885125`, 
         1.152192416095215, 0.07870425146222611},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7997643841634066, 2.242936530441139, 
       0.4256184694933839}, {0., 2.7154810186910425`, 0.5828594087935723}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.3998821920817033, 
         2.4792087745660907`, 0.5042389391434781},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.7997643841634066, 2.242936530441139, 
       0.4256184694933839}, {0.8007014090873503, 1.388825277672884, 
       0.15740850292445221`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {0.8002328966253784, 
         1.8158809040570114`, 0.29151348620891804`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.9982271081704046`, 0.7300481406713564, 
       0.38892019446241677`}, {4.607305457283044, 0., 0.46283294700845434`}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {4.302766282726724, 
         0.3650240703356782, 0.42587657073543556`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.9982271081704046`, 0.7300481406713564, 
       0.38892019446241677`}, {3.827699616403126, 1.6327002014095977`, 
       0.52654530861004}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {3.9129633622867654`, 
         1.181374171040477, 0.4577327515362284},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.9982271081704046`, 0.7300481406713564, 
       0.38892019446241677`}, {3.1394265226276072`, 1.2232552177653546`, 
       0.134749339114976}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {3.5688268153990057`, 
         0.9766516792183555, 0.2618347667886964},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.997286442267778, 2.9025356511674607`, 
       0.193975342643207}, {4.606166603864937, 3.632626633452289, 
       0.12007727026886603`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {4.301726523066357, 
         3.267581142309875, 0.15702630645603652`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.997286442267778, 2.9025356511674607`, 
       0.193975342643207}, {3.8283005414157536`, 1.9998319205238995`, 
       0.0569169794231853}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {3.9127934918417657`, 
         2.45118378584568, 0.12544616103319617`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.827699616403126, 1.6327002014095977`, 
       0.52654530861004}, {3.1384314028165643`, 2.4094781879550826`, 
       0.448136750187625}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {3.483065509609845, 
         2.0210891946823404`, 0.4873410293988325},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.827699616403126, 1.6327002014095977`, 
       0.52654530861004}, {3.8283005414157536`, 1.9998319205238995`, 
       0.0569169794231853}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {3.8280000789094397`, 
         1.8162660609667487`, 0.29173114401661265`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.1384314028165643`, 2.4094781879550826`, 
       0.448136750187625}, {3.997286442267778, 2.9025356511674607`, 
       0.193975342643207}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {3.567858922542171, 
         2.6560069195612717`, 0.321056046415416},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.1384314028165643`, 2.4094781879550826`, 
       0.448136750187625}, {1.9223603843762604`, 2.221350985292742, 
       0.40913417715669786`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.5303958935964124`, 
         2.3154145866239126`, 0.42863546367216143`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.8283005414157536`, 1.9998319205238995`, 
       0.0569169794231853}, {3.1394265226276072`, 1.2232552177653546`, 
       0.134749339114976}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {3.4838635320216804`, 
         1.6115435691446272`, 0.09583315926908065},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9223603843762604`, 2.221350985292742, 
       0.40913417715669786`}, {0.7997643841634066, 2.242936530441139, 
       0.4256184694933839}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {1.3610623842698335`, 
         2.2321437578669405`, 0.4173763233250409},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.1394265226276072`, 1.2232552177653546`, 
       0.134749339114976}, {1.9232111509830188`, 1.4105954855767415`, 
       0.17342293324500146`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.5313188368053128`, 
         1.3169253516710482`, 0.15408613617998873`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9232111509830188`, 1.4105954855767415`, 
       0.17342293324500146`}, {0.8007014090873503, 1.388825277672884, 
       0.15740850292445221`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {1.3619562800351845`, 
         1.3997103816248129`, 0.16541571808472683`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9232111509830188`, 1.4105954855767415`, 
       0.17342293324500146`}, {1.9223603843762604`, 2.221350985292742, 
       0.40913417715669786`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {1.9227857676796396`, 
         1.815973235434742, 0.29127855520084966`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.8007014090873503, 1.388825277672884, 0.15740850292445221`}, 
      0.06], {}, 
     SphereBox[{0.7997643841634066, 2.242936530441139, 0.4256184694933839}, 
      0.06], {}, 
     SphereBox[{3.9982271081704046`, 0.7300481406713564, 
      0.38892019446241677`}, 0.06], {}, 
     SphereBox[{3.997286442267778, 2.9025356511674607`, 0.193975342643207}, 
      0.06], {}, {}, 
     SphereBox[{3.1384314028165643`, 2.4094781879550826`, 0.448136750187625}, 
      0.06], SphereBox[{3.8283005414157536`, 1.9998319205238995`, 
      0.0569169794231853}, 0.06], 
     SphereBox[{1.9223603843762604`, 2.221350985292742, 0.40913417715669786`},
       0.06], SphereBox[{3.1394265226276072`, 1.2232552177653546`, 
      0.134749339114976}, 0.06], 
     SphereBox[{1.9232111509830188`, 1.4105954855767415`, 
      0.17342293324500146`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIM5p3dMfMf+lvVjm9lsLLL7Zb5UXs/qmesSeocLw
pcK1ePvZemy9zj5v7Rmg4MEM/6rV01/a7/yjubXjI6PDJZ7D9qG2t+HyvXUH
Zfx2sjpseBp77MSyR/YTp9TUxf3hd/jBI/a6N+a5vYrovzbBJzfsZW6FVT/M
FXKA6bPL2CXCN/+uvZ1bUUDhL34Hvhedc1Is2B2kWQtl9K+csP8krfdhW46Q
wzyerN55/LwOZhZnfJL27rM/9vzXT4X5fA5yC4Xtu+R/2bd94eopvfnA3n5j
3JtGaU4HkS7ehjluzA5bnHoOu667Y28hd5QjZgGfg2FU00H////tP0Rnv7JQ
WWtvFZXw7c/Bf/bRGmGrgo8yOuwRWyLrqH/LPodbfHm3LKfDrix9gZJJn+1F
2EKSyu0P2m9K8eGrPPrPPvZ/2qQzE7/ZW3wOYdxpdMweAKOcjX8=
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "7"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         SubscriptBox["l", "6"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}], ",", 
         SubscriptBox["l", "13"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "12"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}], ",", 
         SubscriptBox["l", "15"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "14"], ",", 
         SubscriptBox["l", "16"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 7: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "7"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "7"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "7"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "7"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    SuperscriptBox["\[ScriptS]", "6"],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "7"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     SuperscriptBox["\[ScriptS]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "9"}]],
        TraditionalForm]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "7"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "2"], "+", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "9"}]],
         TraditionalForm], "2"]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "7"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "7"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "7"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "7"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "7"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "7"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 141, 5, 76, "Title"],
Cell[782, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[978, 41, 167, 5, 34, "Subsection"],
Cell[1148, 48, 105, 3, 26, "Text"],
Cell[1256, 53, 10507, 287, 477, InheritFromParent],
Cell[11766, 342, 307, 6, 70, InheritFromParent],
Cell[12076, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12510, 364, 167, 5, 70, "Subsection"],
Cell[12680, 371, 9663, 236, 70, InheritFromParent],
Cell[22346, 609, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22720, 620, 175, 5, 70, "Subsection"],
Cell[22898, 627, 1096, 33, 70, "Text"],
Cell[23997, 662, 513, 16, 70, "Text"],
Cell[24513, 680, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27085, 766, 59, 0, 70, "Subsection"],
Cell[27147, 768, 2571, 88, 70, "Text"],
Cell[29721, 858, 560, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30306, 881, 150, 4, 70, "Subsubsection"],
Cell[30459, 887, 165, 7, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30661, 899, 150, 4, 70, "Subsubsection"],
Cell[30814, 905, 454, 18, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31305, 928, 150, 4, 70, "Subsubsection"],
Cell[31458, 934, 554, 21, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32049, 960, 150, 4, 70, "Subsubsection"],
Cell[32202, 966, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32369, 977, 150, 4, 70, "Subsubsection"],
Cell[32522, 983, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32689, 994, 150, 4, 70, "Subsubsection"],
Cell[32842, 1000, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33009, 1011, 150, 4, 70, "Subsubsection"],
Cell[33162, 1017, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33329, 1028, 150, 4, 70, "Subsubsection"],
Cell[33482, 1034, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33649, 1045, 150, 4, 70, "Subsubsection"],
Cell[33802, 1051, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA8.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     35882,       1123]
NotebookOptionsPosition[     33570,       1047]
NotebookOutlinePosition[     33911,       1062]
CellTagsIndexPosition[     33868,       1059]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 8: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "8"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "8"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{4.755636344369566, 1.2906830827635587`}, {
    5.559574985754331, 0.8057723773143786}, {4.7656521391202435`, 
    2.171177113428786}, {5.549683253948741, 2.6881177187159766`}, {
    1.4626795890793287`, 0.7685119994381354}, {0.9001879720124937, 0.}, {
    0.8204238938500279, 2.368318583457373}, {0., 2.840577224488209}, {
    1.4128049283134512`, 1.7040878586766537`}, {2.45758497287959, 
    2.117247884440496}, {1.7681265848196352`, 2.0795504882649185`}, {
    3.657830716534809, 2.0910100503984923`}, {2.3962788052645174`, 
    1.23264402878366}, {3.6308969540296205`, 1.3193764960885512`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.021944751149705677`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021944751149705677`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021944751149705677`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021944751149705677`, 0.8}}], 
       ArrowBox[{3, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021944751149705677`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021944751149705677`, 0.8}}], 
       ArrowBox[{5, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021944751149705677`, 0.8}}], 
       ArrowBox[{5, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021944751149705677`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021944751149705677`, 0.8}}], 
       ArrowBox[{7, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021944751149705677`, 0.8}}], 
       ArrowBox[{9, 7}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021944751149705677`, 0.8}}], 
       ArrowBox[{9, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021944751149705677`, 0.8}}], 
       ArrowBox[{10, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021944751149705677`, 0.8}}], 
       ArrowBox[{11, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021944751149705677`, 0.8}}], 
       ArrowBox[{12, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021944751149705677`, 0.8}}], 
       ArrowBox[{13, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021944751149705677`, 0.8}}], 
       ArrowBox[{13, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021944751149705677`, 0.8}}], 
       ArrowBox[{14, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.021944751149705677`, 0.8}}], 
       ArrowBox[{14, 12}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "9"],
       Annotation[#, 9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "11"],
       Annotation[#, 11, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{4.755636344369566, 1.2906830827635587`}, {
     5.559574985754331, 0.8057723773143786}, {4.7656521391202435`, 
     2.171177113428786}, {5.549683253948741, 2.6881177187159766`}, {
     1.4626795890793287`, 0.7685119994381354}, {0.9001879720124937, 0.}, {
     0.8204238938500279, 2.368318583457373}, {0., 2.840577224488209}, {
     1.4128049283134512`, 1.7040878586766537`}, {2.45758497287959, 
     2.117247884440496}, {1.7681265848196352`, 2.0795504882649185`}, {
     3.657830716534809, 2.0910100503984923`}, {2.3962788052645174`, 
     1.23264402878366}, {3.6308969540296205`, 1.3193764960885512`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "8"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{0.8040116890058879, 1.5165290511587752`, 
       0.10160409347000748`}, {0., 1.9881619342268035`, 0.}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {0.40200584450294397`, 
         1.7523454926927893`, 0.05080204673500374},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8023697715742444, 0.6576107516197527, 
       0.3014218291336238}, {0.020989991087990045`, 0.14796673912239422`, 
       0.3974388253029999}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {0.4116798813311172, 
         0.40278874537107345`, 0.34943032721831185`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.8023697715742444, 0.6576107516197527, 
       0.3014218291336238}, {0.8040116890058879, 1.5165290511587752`, 
       0.10160409347000748`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {0.8031907302900662, 
         1.087069901389264, 0.20151296130181565`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.083251359033445, 2.022985010525606, 
       0.30128654094111396`}, {4.6481348708825845`, 2.786181731978994, 
       0.3746387122802305}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {4.365693114958015, 
         2.4045833712522997`, 0.3379626266106722},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.083251359033445, 2.022985010525606, 
       0.30128654094111396`}, {4.128221916524872, 1.0763674933090486`, 
       0.395999655669807}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {4.105736637779159, 
         1.5496762519173273`, 0.3486430983054605},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.083251359033445, 2.022985010525606, 
       0.30128654094111396`}, {3.1544087842046076`, 1.5968202919539396`, 
       0.0857009090515771}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {3.6188300716190263`, 
         1.809902651239773, 0.19349372499634554`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.722050363059648, 0.46864528936620753`, 
       0.12342060481004759`}, {5.542824673995916, 0., 0.06375954964433697}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {5.132437518527782, 
         0.23432264468310376`, 0.09359007722719229},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.722050363059648, 0.46864528936620753`, 
       0.12342060481004759`}, {3.7851558892775596`, 0.7915430392947094, 
       0.007079284914508099}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {4.2536031261686045`, 
         0.6300941643304585, 0.06524994486227784},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.128221916524872, 1.0763674933090486`, 
       0.395999655669807}, {4.722050363059648, 0.46864528936620753`, 
       0.12342060481004759`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {4.42513613979226, 
         0.772506391337628, 0.2597101302399273},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{4.128221916524872, 1.0763674933090486`, 
       0.395999655669807}, {3.111553553193164, 0.7015843456805917, 
       0.3353474462227189}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {3.619887734859018, 
         0.8889759194948201, 0.36567355094626297`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.111553553193164, 0.7015843456805917, 
       0.3353474462227189}, {1.9091137919637626`, 0.7377444885871494, 
       0.30536108115897814`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {2.5103336725784633`, 
         0.7196644171338705, 0.3203542636908485},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.7851558892775596`, 0.7915430392947094, 
       0.007079284914508099}, {3.111553553193164, 0.7015843456805917, 
       0.3353474462227189}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {3.448354721235362, 
         0.7465636924876505, 0.1712133655686135},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9091137919637626`, 0.7377444885871494, 
       0.30536108115897814`}, {0.8023697715742444, 0.6576107516197527, 
       0.3014218291336238}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {1.3557417817690034`, 
         0.697677620103451, 0.30339145514630095`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.1544087842046076`, 1.5968202919539396`, 
       0.0857009090515771}, {1.9264660942487226`, 1.494065313863348, 
       0.10734579687122689`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.540437439226665, 
         1.5454428029086438`, 0.09652335296140199},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.1544087842046076`, 1.5968202919539396`, 
       0.0857009090515771}, {3.7851558892775596`, 0.7915430392947094, 
       0.007079284914508099}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {3.4697823367410834`, 
         1.1941816656243245`, 0.0463900969830426},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9264660942487226`, 1.494065313863348, 
       0.10734579687122689`}, {0.8040116890058879, 1.5165290511587752`, 
       0.10160409347000748`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {1.3652388916273053`, 
         1.5052971825110615`, 0.10447494517061719`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.9264660942487226`, 1.494065313863348, 
       0.10734579687122689`}, {1.9091137919637626`, 0.7377444885871494, 
       0.30536108115897814`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {1.9177899431062426`, 
         1.1159049012252487`, 0.2063534390151025},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{0.8040116890058879, 1.5165290511587752`, 
      0.10160409347000748`}, 0.06], {}, 
     SphereBox[{0.8023697715742444, 0.6576107516197527, 0.3014218291336238}, 
      0.06], {}, 
     SphereBox[{4.083251359033445, 2.022985010525606, 0.30128654094111396`}, 
      0.06], {}, 
     SphereBox[{4.722050363059648, 0.46864528936620753`, 
      0.12342060481004759`}, 0.06], {}, {}, 
     SphereBox[{3.111553553193164, 0.7015843456805917, 0.3353474462227189}, 
      0.06], SphereBox[{3.7851558892775596`, 0.7915430392947094, 
      0.007079284914508099}, 0.06], 
     SphereBox[{1.9091137919637626`, 0.7377444885871494, 
      0.30536108115897814`}, 0.06], 
     SphereBox[{3.1544087842046076`, 1.5968202919539396`, 0.0857009090515771},
       0.06], SphereBox[{1.9264660942487226`, 1.494065313863348, 
      0.10734579687122689`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIC6w3LOjbNdL+xuTkr5vdv5hv+bl9Es7mXbZM0DB
0/qsx03n/8P5UbvZ4pnXvrS/0/ttsyr3U/u26tkn6rwu2zcsFihNq5tqf2Hq
th+TPhyyl5hk6rg4/6b9tqmKN+xDBRxWcj85LKTP4NDlxRLh7nHZ/l/k81Ub
pgs5XKm/s1TSi82B6aTzMpFf1+3vzp+rnfhYyOGX6oXzHv/u2lue9letm7Hf
/oWEpfUtbTEHmDtWbW3f0x20wd4jW2O2T7OAQ9W1x3JnLT7ar+Of+oEv4qb9
sz2lBmVPOBzWrG1iTix+Zl+4fYpSaNlV+zurp57/787nwLYtRTAo5KW9Q8lf
Ie3/NfYs1r7Pd3X/sw9TzwyZNfu5Pbuyswln92X7o3+N1ljZcDokNljkT+75
ab9Nb+7Kug9b7X9lVcmcu/TP/qzEJfaNz7/bp51+M4+5erc9APXdmmc=
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "8"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         SubscriptBox["l", "6"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "15"], ",", 
         SubscriptBox["l", "17"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         SubscriptBox["l", "14"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "9"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "11"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 8: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "8"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "8"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "8"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "8"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    SuperscriptBox["\[ScriptS]", "6"],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "8"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ScriptS]", "5"], " ", 
     FormBox[
      SubscriptBox["\[Tau]", 
       RowBox[{"3", ",", "5"}]],
      TraditionalForm]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "8"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     SuperscriptBox["\[ScriptS]", "4"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["\[Tau]", 
        RowBox[{"3", ",", "5"}]],
       TraditionalForm], "2"]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "8"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "8"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "8"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "8"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "8"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "8"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 141, 5, 76, "Title"],
Cell[782, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[978, 41, 167, 5, 36, "Subsection"],
Cell[1148, 48, 105, 3, 26, "Text"],
Cell[1256, 53, 10491, 287, 303, InheritFromParent],
Cell[11750, 342, 307, 6, 56, InheritFromParent],
Cell[12060, 350, 397, 9, 41, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12494, 364, 167, 5, 36, "Subsection"],
Cell[12664, 371, 9668, 235, 70, InheritFromParent],
Cell[22335, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22709, 619, 175, 5, 70, "Subsection"],
Cell[22887, 626, 1096, 33, 70, "Text"],
Cell[23986, 661, 513, 16, 70, "Text"],
Cell[24502, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27074, 765, 59, 0, 70, "Subsection"],
Cell[27136, 767, 2571, 88, 70, "Text"],
Cell[29710, 857, 560, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30295, 880, 150, 4, 70, "Subsubsection"],
Cell[30448, 886, 165, 7, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30650, 898, 150, 4, 70, "Subsubsection"],
Cell[30803, 904, 298, 12, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31138, 921, 150, 4, 70, "Subsubsection"],
Cell[31291, 927, 319, 13, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31647, 945, 150, 4, 70, "Subsubsection"],
Cell[31800, 951, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31967, 962, 150, 4, 70, "Subsubsection"],
Cell[32120, 968, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32287, 979, 150, 4, 70, "Subsubsection"],
Cell[32440, 985, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32607, 996, 150, 4, 70, "Subsubsection"],
Cell[32760, 1002, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32927, 1013, 150, 4, 70, "Subsubsection"],
Cell[33080, 1019, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33247, 1030, 150, 4, 70, "Subsubsection"],
Cell[33400, 1036, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/nb/SUGRA9.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     38482,       1212]
NotebookOptionsPosition[     36161,       1136]
NotebookOutlinePosition[     36502,       1151]
CellTagsIndexPosition[     36459,       1148]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bern, Carrasco, Dixon, Johansson, Roiban. April 2009", "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "Integral 9: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "9"], TraditionalForm]], "None"]
}], "Title"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]], "None"],
 " four-point four-loop amplitude."
}], "Subtitle"],

Cell[CellGroupData[{

Cell[TextData[{
 "2D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "9"], TraditionalForm]], "None"]
}], "Subsection"],

Cell["\<\
This fixes the labelling associated with the numerator expressions given \
below.\
\>", "Text"],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[{{3.7382142230245723`, 1.243429434611538}, {
    4.556442041423739, 0.7214502264547965}, {3.7370049865923454`, 
    2.1003207834510373`}, {4.5542266382754715`, 2.6228869878991903`}, {
    0.6533310950904232, 2.6405124447710264`}, {0., 3.3419714092006476`}, {
    0.6546249030677911, 0.7016737779281677}, {0.0018631444733760993`, 0.}, {
    0.5173730315667386, 1.670935374466301}, {1.7454675124517764`, 
    0.9835886834050869}, {1.2792473728674736`, 1.6712334922922871`}, {
    1.7443956028810386`, 2.3594288708608206`}, {2.972110821616384, 
    2.054741154679965}, {2.9732529587279273`, 1.2873898339651177`}}, {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.024078344814139375`, 0.8}}], 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "1"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024078344814139375`, 0.8}}], 
       ArrowBox[{1, 2}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "2"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024078344814139375`, 0.8}}], 
       ArrowBox[{3, 4}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "9"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024078344814139375`, 0.8}}], 
       ArrowBox[{3, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "4"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024078344814139375`, 0.8}}], 
       ArrowBox[{5, 6}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "15"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024078344814139375`, 0.8}}], 
       ArrowBox[{5, 12}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["k", "3"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024078344814139375`, 0.8}}], 
       ArrowBox[{7, 8}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "17"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024078344814139375`, 0.8}}], 
       ArrowBox[{7, 9}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "11"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024078344814139375`, 0.8}}], 
       ArrowBox[{7, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "13"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024078344814139375`, 0.8}}], 
       ArrowBox[{9, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "16"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024078344814139375`, 0.8}}], 
       ArrowBox[{9, 5}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "8"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024078344814139375`, 0.8}}], 
       ArrowBox[{10, 14}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "12"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024078344814139375`, 0.8}}], 
       ArrowBox[{11, 10}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "14"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024078344814139375`, 0.8}}], 
       ArrowBox[{12, 11}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "5"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024078344814139375`, 0.8}}], 
       ArrowBox[{12, 13}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "7"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024078344814139375`, 0.8}}], 
       ArrowBox[{13, 1}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "10"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024078344814139375`, 0.8}}], 
       ArrowBox[{13, 3}]}, 
      {Arrowheads[{{0.5, 0.5, 
          GraphicsBox[{
            GrayLevel[0], 
            InsetBox[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["l", "6"], StripOnInput -> False], 
               TraditionalForm]], {0, 0}, 
             ImageScaled[{0.5, 0.5}], Automatic, None, Background -> 
             GrayLevel[1]]}]}, {0.024078344814139375`, 0.8}}], 
       ArrowBox[{14, 1}]}}, 
     {RGBColor[0, 0, 0.7], 
      TagBox[
       TooltipBox[PointBox[1],
        "10"],
       Annotation[#, 10, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[2],
        "1"],
       Annotation[#, 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[3],
        "13"],
       Annotation[#, 13, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[4],
        "2"],
       Annotation[#, 2, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[5],
        "14"],
       Annotation[#, 14, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[6],
        "3"],
       Annotation[#, 3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[7],
        "5"],
       Annotation[#, 5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[8],
        "4"],
       Annotation[#, 4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[9],
        "6"],
       Annotation[#, 6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[10],
        "12"],
       Annotation[#, 12, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[11],
        "7"],
       Annotation[#, 7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[12],
        "8"],
       Annotation[#, 8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[13],
        "11"],
       Annotation[#, 11, "Tooltip"]& ], 
      TagBox[
       TooltipBox[PointBox[14],
        "9"],
       Annotation[#, 9, "Tooltip"]& ]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{3.7382142230245723`, 1.243429434611538}, {
     4.556442041423739, 0.7214502264547965}, {3.7370049865923454`, 
     2.1003207834510373`}, {4.5542266382754715`, 2.6228869878991903`}, {
     0.6533310950904232, 2.6405124447710264`}, {0., 3.3419714092006476`}, {
     0.6546249030677911, 0.7016737779281677}, {0.0018631444733760993`, 0.}, {
     0.5173730315667386, 1.670935374466301}, {1.7454675124517764`, 
     0.9835886834050869}, {1.2792473728674736`, 1.6712334922922871`}, {
     1.7443956028810386`, 2.3594288708608206`}, {2.972110821616384, 
     2.054741154679965}, {2.9732529587279273`, 1.2873898339651177`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking three times (holding the click on the \
third click) directly on a vertex, one is able to move that vertex around, \
and its associated  edges follow elastically.  This functionality is absent \
when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]],

Cell[TextData[{
 StyleBox["Note:  propagators for certain graphs were relabeled in the \
manuscript due to size constraints. The labels given in ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["auxiliaryData/rawData/Neq8FourLoops.m", "Program",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" should be used for verification purposes.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 FontSlant->"Italic"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3D plot of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "9"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[BoxData[
 Graphics3DBox[
  TagBox[{{{
      CylinderBox[{{3.6317618656587745`, 1.6748380059810233`, 
       0.5684319221564609}, {4.404124744380638, 1.673820874192525, 0.}}, 
       0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "1"], TraditionalForm], {4.017943305019706, 
         1.674329440086774, 0.28421596107823044`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.632432464065792, 1.6760626414517823`, 
       1.6236725342090645`}, {4.40477957271257, 1.6768875934587788`, 
       2.191417171534601}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "2"], TraditionalForm], {4.018606018389181, 
         1.6764751174552806`, 1.9075448528718328`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{3.632432464065792, 1.6760626414517823`, 
       1.6236725342090645`}, {2.9571192191699343`, 2.1329606540364043`, 
       1.0961373439322981`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "9"], TraditionalForm], {3.294775841617863, 
         1.9045116477440933`, 1.3599049390706814`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.6484477121245111, 0.6995667107815147, 
       1.0965309437252422`}, {0., 0., 1.0966827482531927`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "4"], TraditionalForm], {0.32422385606225557`, 
         0.34978335539075733`, 1.0966068459892173`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.6484477121245111, 0.6995667107815147, 
       1.0965309437252422`}, {1.7354085005678472`, 0.9581546288568673, 
       1.0965038712183741`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "15"], TraditionalForm], {1.1919281063461793`, 
         0.8288606698191909, 1.0965174074718083`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.6500728983947881, 2.652307556439626, 
       1.0955421122833944`}, {0.0026815334798273582`, 3.352460032665444, 
       1.0953350214143667`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["k", "3"], TraditionalForm], {0.32637721593730773`, 
         3.002383794552535, 1.0954385668488804`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.6500728983947881, 2.652307556439626, 
       1.0955421122833944`}, {0.522418809071751, 1.6758393681063528`, 
       1.0961290532241972`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "17"], TraditionalForm], {0.5862458537332695, 
         2.1640734622729894`, 1.0958355827537958`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.6500728983947881, 2.652307556439626, 
       1.0955421122833944`}, {1.7349827339258437`, 2.393548733431444, 
       1.0957117897077646`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "11"], TraditionalForm], {1.192527816160316, 
         2.522928144935535, 1.0956269509955794`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.522418809071751, 1.6758393681063528`, 
       1.0961290532241972`}, {1.2862281756488163`, 1.6756667630485598`, 
       1.0961819796213847`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "13"], TraditionalForm], {0.9043234923602836, 
         1.6757530655774562`, 1.096155516422791},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{0.522418809071751, 1.6758393681063528`, 
       1.0961290532241972`}, {0.6484477121245111, 0.6995667107815147, 
       1.0965309437252422`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "16"], TraditionalForm], {0.5854332605981311, 
         1.1877030394439339`, 1.0963299984747197`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7349827339258437`, 2.393548733431444, 
       1.0957117897077646`}, {2.9571192191699343`, 2.1329606540364043`, 
       1.0961373439322981`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "8"], TraditionalForm], {2.3460509765478887`, 
         2.2632546937339244`, 1.0959245668200315`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.2862281756488163`, 1.6756667630485598`, 
       1.0961819796213847`}, {1.7349827339258437`, 2.393548733431444, 
       1.0957117897077646`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "12"], TraditionalForm], {1.51060545478733, 
         2.034607748240002, 1.0959468846645746`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7354085005678472`, 0.9581546288568673, 
       1.0965038712183741`}, {1.2862281756488163`, 1.6756667630485598`, 
       1.0961819796213847`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "14"], TraditionalForm], {1.5108183381083318`, 
         1.3169106959527135`, 1.0963429254198793`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{1.7354085005678472`, 0.9581546288568673, 
       1.0965038712183741`}, {2.9571542218662072`, 1.218186868897655, 
       1.0966040263535137`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "5"], TraditionalForm], {2.3462813612170272`, 
         1.0881707488772612`, 1.096553948785944},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.9571542218662072`, 1.218186868897655, 
       1.0966040263535137`}, {3.6317618656587745`, 1.6748380059810233`, 
       0.5684319221564609}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "7"], TraditionalForm], {3.294458043762491, 
         1.4465124374393392`, 0.8325179742549873},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.9571542218662072`, 1.218186868897655, 
       1.0966040263535137`}, {3.632432464065792, 1.6760626414517823`, 
       1.6236725342090645`}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "10"], TraditionalForm], {3.294793342966, 
         1.4471247551747186`, 1.3601382802812891`},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}, {
      CylinderBox[{{2.9571192191699343`, 2.1329606540364043`, 
       1.0961373439322981`}, {3.6317618656587745`, 1.6748380059810233`, 
       0.5684319221564609}}, 0.02], 
      {Specularity[
        GrayLevel[1], 10], 
       StyleBox[Text3DBox[
         FormBox[
          SubscriptBox["l", "6"], TraditionalForm], {3.294440542414354, 
         1.9038993300087137`, 0.8322846330443795},
         Background->GrayLevel[1]],
        StripOnInput->False,
        FontSize->9]}}}, {
     SphereBox[{3.6317618656587745`, 1.6748380059810233`, 0.5684319221564609},
       0.06], {}, 
     SphereBox[{3.632432464065792, 1.6760626414517823`, 1.6236725342090645`}, 
      0.06], {}, 
     SphereBox[{0.6484477121245111, 0.6995667107815147, 1.0965309437252422`}, 
      0.06], {}, {}, {}, 
     SphereBox[{0.522418809071751, 1.6758393681063528`, 1.0961290532241972`}, 
      0.06], SphereBox[{1.7349827339258437`, 2.393548733431444, 
      1.0957117897077646`}, 0.06], 
     SphereBox[{1.2862281756488163`, 1.6756667630485598`, 
      1.0961819796213847`}, 0.06], 
     SphereBox[{1.7354085005678472`, 0.9581546288568673, 1.0965038712183741`},
       0.06], SphereBox[{2.9571542218662072`, 1.218186868897655, 
      1.0966040263535137`}, 0.06], 
     SphereBox[{2.9571192191699343`, 2.1329606540364043`, 
      1.0961373439322981`}, 0.06]}},
   Annotation[#, VertexCoordinateRules -> CompressedData["
1:eJxTTMoPSmViYGDgA2JmIHZ8Zad1k5fX4eGUO++Vzvyyf+FUqjLD4JG9QFXT
g0tzBR3e+i5I/XH8lz0DFLzdVXDAgp/XQSC4kF/94i97lzJZ3gm/ftpv6PPu
rJsn6HBn8nnRjiu/7H2E7u5k7WB0mLdlepbogSf2SitZd91MembfvPApe0r3
R7h5MDAreq4pc89H+y2PL69NPfvEXnWPHttbc1aHr7FVWuHtQPUvtIKnfk+1
395/esK1i1wOb0w/Mde1fbT/8aJi2fLtD+ybbn/9YHPhl/3SjTbz9nV+tP+U
EOpYe+i3vfzh2w/+qDI7sOi/EuXs+Gh/aP3Nf8lTvtjPnrXkc/v5X/YLmftl
vwHVT7Ey2mJ95Lf9/oK8p8Yr39kzKKxd4g50p5saY6XDCnYHtYClzRtrP9uv
m3V35Qag+JWVrPJ6QPErb5+u8RVgdPh/4aD/caA5AJXZoR4=
     "]]& ],
  AspectRatio->Automatic,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]]],

Cell["\<\
When using MathPlayer, by clicking anywhere in the image and dragging one \
should be able to rotate this 3D image.  By holding (ALT) or (COMMAND) while \
clicking and moving the mouse up/down one should be able to zoom in/out.  \
This functionality is absent when viewing as a pdf.\
\>", "Text",
 FontColor->RGBColor[0, 0, 1]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Vertex Form\" of graph associated with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "9"], TraditionalForm]], "None"]
}], "Subsection"],

Cell[TextData[{
 "This function returns the graph associated with the integral object in a \
vertex representation.  This can be used as a way of specifying the topology \
of a graph using trivalent (cubic) vertices, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"gVertex", "[", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "]"}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["p", "a"], ",", 
     SubscriptBox["p", "b"], ",", 
     SubscriptBox["p", "c"]}], "}"}], TraditionalForm]]],
 " are momenta labeling the propagators (edges) of the graph, and is \
understood that the edge labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "a"], TraditionalForm]]],
 " flows into the  edge labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["p", "a"]}], TraditionalForm]]],
 ".   Additionally, each vertex represents the manifest conservation of (",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " - dimensional) momenta :  "
}], "Text"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"gVertex", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", " ", 
      SubscriptBox["p", "2"], ",", " ", 
      SubscriptBox["p", "3"]}], "}"}], "]"}], " ", 
   "\[DoubleLongLeftRightArrow]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], " ", "+", " ", 
      SubscriptBox["p", "2"], " ", "+", " ", 
      SubscriptBox["p", "3"]}], " ", "=", " ", "0"}], ")"}]}], 
  TraditionalForm]]]], "Text"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "6"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "7"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "10"]}], ",", 
         SubscriptBox["l", "9"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "3"], ",", 
         SubscriptBox["l", "17"], ",", 
         SubscriptBox["l", "11"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", "4"], ",", 
         SubscriptBox["l", "15"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "16"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["l", "5"]}], ",", 
         SubscriptBox["l", "7"], ",", 
         SubscriptBox["l", "10"]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "5"], ",", 
         SubscriptBox["l", "14"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "15"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "6"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "8"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "9"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "8"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "11"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "12"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "12"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "13"]}], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "14"]}]}], "}"}], ")"}], ",", 
      RowBox[{"gVertex", "(", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["l", "13"], ",", 
         RowBox[{"-", 
          SubscriptBox["l", "17"]}], ",", 
         SubscriptBox["l", "16"]}], "}"}], ")"}]}], "}"}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerator expression for integral 9: ", "Subsection"],

Cell[TextData[{
 "The following notation is used:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", 
     RowBox[{"i", ",", "j"}]], "\[Congruent]", 
    RowBox[{"{", GridBox[{
       {
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"if", " ", "i"}], "\[LessEqual]", "4"}], ",", " ", 
         RowBox[{"j", ">", "4"}]}]},
       {
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["l", "i"], "\[CenterDot]", 
          SubscriptBox["l", "j"]}]}], 
        RowBox[{
         RowBox[{"if", " ", "i"}], ",", 
         RowBox[{"j", ">", "4"}]}]}
      }]}]}], TraditionalForm]]],
 ".  \nWe use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptS]", ",", "\[ScriptT]", ",", "\[ScriptU]"}], 
   TraditionalForm]]],
 " to represent the traditional Mandelstam variables for massless external \
four-point momenta: ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{
       RowBox[{"\[ScriptS]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptT]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}]}]},
     {
      RowBox[{
       RowBox[{"\[ScriptU]", "\[Congruent]", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}], "=", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}]}]}]}
    }], TraditionalForm]]],
 ".  \nFurthermore we use the shorthand ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["l", "i"], ")"}], "2"], TraditionalForm]]],
 "to represent the lorentz square: ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["l", "i"], ")"}], "2"], "=", 
     RowBox[{
      SubscriptBox["l", "i"], "\[CenterDot]", 
      SubscriptBox["l", "i"]}]}],
    FontSize->14], TraditionalForm]]],
 ". "
}], "Text"],

Cell[TextData[{
 "The total numerator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "9"], TraditionalForm]]],
 " is given by summing over the following terms, distinguished here by \
explicit dependence on loop momenta: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalN]", "9"], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "8"], 
     SuperscriptBox[
      SubscriptBox["N", "9"], 
      RowBox[{"(", "i", ")"}]]}]}], TraditionalForm]]],
 ":"
}], "Text",
 FontWeight->Bold],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "9"], 
   RowBox[{"(", "0", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    SuperscriptBox["\[ScriptS]", "6"],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "9"], 
   RowBox[{"(", "1", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     SuperscriptBox["\[ScriptS]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"3", ",", "5"}]],
        TraditionalForm], "+", 
       FormBox[
        SubscriptBox["\[Tau]", 
         RowBox[{"4", ",", "8"}]],
        TraditionalForm]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "9"], 
   RowBox[{"(", "2", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"3", ",", "5"}]],
         TraditionalForm], "2"], "+", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Tau]", 
          RowBox[{"4", ",", "8"}]],
         TraditionalForm], "2"], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["l", "5", "2"],
           TraditionalForm], "+", 
          FormBox[
           SubsuperscriptBox["l", "8", "2"],
           TraditionalForm]}], ")"}], " ", "\[ScriptS]"}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "9"], 
   RowBox[{"(", "3", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ScriptS]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "8", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "12"}]],
           TraditionalForm], "-", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "6"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "9"}]],
           TraditionalForm]}], ")"}]}], "-", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["l", "5", "2"],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "7"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"3", ",", "10"}]],
           TraditionalForm], "+", 
          FormBox[
           SubscriptBox["\[Tau]", 
            RowBox[{"4", ",", "14"}]],
           TraditionalForm]}], ")"}]}]}], ")"}]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "9"], 
   RowBox[{"(", "4", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     FormBox[
      SubsuperscriptBox["l", "5", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "8", "2"],
      TraditionalForm], " ", 
     SuperscriptBox["\[ScriptS]", "4"]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "9"], 
   RowBox[{"(", "5", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "9"], 
   RowBox[{"(", "6", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        SubsuperscriptBox["l", "5", "2"],
        TraditionalForm], "+", 
       FormBox[
        SubsuperscriptBox["l", "8", "2"],
        TraditionalForm]}], ")"}], " ", 
     FormBox[
      SubsuperscriptBox["l", "16", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubsuperscriptBox["l", "17", "2"],
      TraditionalForm], " ", 
     SuperscriptBox["\[ScriptS]", "3"]}],
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "9"], 
   RowBox[{"(", "7", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["N", "9"], 
   RowBox[{"(", "8", ")"}]], TraditionalForm]]]], "Subsubsection"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox["0",
    TraditionalForm],
   TraditionalForm,
   Editable->True], TraditionalForm]]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{320, Automatic}, {Automatic, 50}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 68, 0, 26, "Text"],
Cell[CellGroupData[{
Cell[638, 24, 141, 5, 76, "Title"],
Cell[782, 31, 171, 6, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[978, 41, 167, 5, 36, "Subsection"],
Cell[1148, 48, 105, 3, 26, "Text"],
Cell[1256, 53, 10517, 287, 431, InheritFromParent],
Cell[11776, 342, 307, 6, 70, InheritFromParent],
Cell[12086, 350, 397, 9, 70, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12520, 364, 167, 5, 70, "Subsection"],
Cell[12690, 371, 9651, 235, 70, InheritFromParent],
Cell[22344, 608, 337, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[22718, 619, 175, 5, 70, "Subsection"],
Cell[22896, 626, 1096, 33, 70, "Text"],
Cell[23995, 661, 513, 16, 70, "Text"],
Cell[24511, 679, 2535, 81, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[27083, 765, 59, 0, 70, "Subsection"],
Cell[27145, 767, 2571, 88, 70, "Text"],
Cell[29719, 857, 560, 19, 70, "Text"],
Cell[CellGroupData[{
Cell[30304, 880, 150, 4, 70, "Subsubsection"],
Cell[30457, 886, 165, 7, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[30659, 898, 150, 4, 70, "Subsubsection"],
Cell[30812, 904, 454, 18, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[31303, 927, 150, 4, 70, "Subsubsection"],
Cell[31456, 933, 838, 30, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[32331, 968, 150, 4, 70, "Subsubsection"],
Cell[32484, 974, 1343, 47, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[33864, 1026, 150, 4, 70, "Subsubsection"],
Cell[34017, 1032, 349, 14, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[34403, 1051, 150, 4, 70, "Subsubsection"],
Cell[34556, 1057, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[34723, 1068, 150, 4, 70, "Subsubsection"],
Cell[34876, 1074, 605, 23, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[35518, 1102, 150, 4, 70, "Subsubsection"],
Cell[35671, 1108, 130, 6, 70, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[35838, 1119, 150, 4, 70, "Subsubsection"],
Cell[35991, 1125, 130, 6, 70, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


